The Cost of an Unknown Horizon for the Last Iterate of Clipped SGD under Heavy-Tailed Noise

When training stops at a data-dependent time, a guarantee for the returned model must hold at all times simultaneously. We study the last iterate of clipped SGD on smooth convex objectives under heavy-tailed stochastic gradients with a bounded central $p$th moment, $1<p\le2$. With a known horizon $T$, clipped SGD reaches the optimal last-iterate rate $O(T^{-\alpha_p})$, where $\alpha_p=(p-1)/p$ (Liu, 2026; Jiang et al., 2026). Without a known horizon, Chezhegov et al. (ICLR 2026) obtained the time-uniform rate $\tilde O(t^{-2(p-1)/(3p)})$ and conjectured that a better schedule reaches the optimal rate. We show that for clipped SGD, and more generally for every rule whose iterate does not advance on rounds without new gradient information, the optimal time-uniform rate is $\tilde O(t^{-\beta_p})$, where $\beta_p=2(p-1)/(3p-1)$. Our deterministic schedule for clipped SGD uses neither a horizon nor a confidence input and attains $\tilde O(t^{-\beta_p})$ at all times simultaneously, and hence almost surely. Conversely, no such rule attains $\tilde O(t^{-r})$ at all times for any $r>\beta_p$; for clipped SGD, this holds even with adaptive, randomized step sizes and clipping thresholds. Under finite variance, the known-horizon, optimal time-uniform, and previous time-uniform exponents are $1/2$, $2/5$, and $1/3$. Since $\beta_p<\alpha_p$, the conjecture, which holds with a known horizon, fails without one. By contrast, an update that queries gradients at the running average can advance the iterate on rounds without new gradient information and attains $\tilde O(t^{-\alpha_p})$ at all times. Memory alone does not suffice: heavy-ball momentum with geometric forgetting and polynomially bounded step sizes cannot improve on the exponent $\beta_p$.

==> anc/experiment/README.md <==
# Numerical illustration (Appendix B)

`illustration.py` produces the data of Figure 1 and the slopes reported in Appendix B of the paper *The Cost of an Unknown Horizon for the Last Iterate of Clipped SGD under Heavy-Tailed Noise*.

Requirements: Python 3 with NumPy.

```sh
python3 illustration.py 2 1000 results_p2
python3 illustration.py 1.5 1000 results_p15
```

Each run uses the hard instances of Appendix H.1 with $p=2$ or $p=1.5$, 1000 runs per instance, and horizons $N=500,\dots,32000$. It writes `<prefix>.csv`, which lists for each method and horizon the 0.9-quantile over runs of the largest gap over $N/2\le t\le N$ (the terminal gap for the known-horizon method), maximized over the eight instances. It also prints the least-squares slopes in $\log N$ with 95% bootstrap intervals over the runs (200 resamples). The random seeds are fixed in the script; `results_p2.csv` and `results_p15.csv` are the outputs of the two commands above.

Methods: `KH` is Algorithm 1 (known horizon), `PA` is averaging (Theorem 9), `HF` is time-uniform clipped SGD (Theorem 2), and `HB` is heavy-ball momentum with $\beta_t=0.8$. The step sizes and thresholds follow the exponents of the theorems with constants of order one, as stated in Appendix B.


==> anc/experiment/illustration.py <==
"""Numerical illustration for the paper (Appendix B): hard instances of Appendix H.1.

All methods run on the same instances and the same spike sequences. For each horizon N
the instance family is f_{mu,y}(x) = (x-y+mu)_+^2/2 - mu*x with one-sided noise -A*Y_t,
A = (2mu)^{-1/(p-1)}, Y_t ~ Bernoulli(mu/A), targets y in {1/4,1/2,3/4,1} and two slopes
mu = min{0.2, 1.3 N^{-alpha_p}} and mu = min{0.2, 1.3 N^{-beta_p}}.
Metric: 0.9-quantile over runs of the largest gap over N/2 <= t <= N (terminal gap for the
known-horizon schedule), maximized over the eight instances.
Usage: python illustration.py P TRIALS OUTPREFIX
"""
import sys
import numpy as np

p = float(sys.argv[1]); trials = int(sys.argv[2]); out = sys.argv[3]
al = (p - 1) / p; be = 2 * (p - 1) / (3 * p - 1)
a_u = (p + 1) / (3 * p - 1); b_u = 2 / (3 * p - 1)
Ns = [500, 1000, 2000, 4000, 8000, 16000, 32000]
ys = [0.25, 0.5, 0.75, 1.0]
methods = ['KH', 'PA', 'HF', 'HB']
samples = {m: {N: [] for N in Ns} for m in methods}   # per-instance arrays of run values

for N in Ns:
    t = np.arange(1, N + 1.0)
    eta_kh = (1.5 / max(1.0, 2 * N ** (1 / p))) * (N - t + 1) / N; lam_kh = max(1.0, 2 * N ** (1 / p))
    eta_hf = t ** (-a_u); lam_hf = 2 * t ** b_u          # exponents of Theorem 2, constants of order one
    eta_hb = 0.2 * eta_hf                                 # heavy ball, beta_t = 0.8
    gam = 0.5 * t ** (-1 / p); lam_pa = 2 * t ** (1 / p)  # exponents of Theorem 9
    for s_exp in (al, be):
        mu = min(0.2, 1.3 * N ** (-s_exp)); A = (2 * mu) ** (-1 / (p - 1)); pi = min(0.5, mu / A)
        rng = np.random.default_rng([int(N), int(round(1000 * s_exp)), int(round(10 * p))])
        Y = (rng.random((trials, N)) < pi).astype(float)
        for y in ys:
            gap = lambda x: np.where(x <= y - mu, mu * (y - x) - 0.5 * mu ** 2, 0.5 * (x - y) ** 2)
            xk = np.zeros(trials); xf = np.zeros(trials); xh = np.zeros(trials); vh = np.zeros(trials)
            xp = np.zeros(trials); zp = np.zeros(trials)
            late = {m: np.zeros(trials) for m in ('PA', 'HF', 'HB')}
            for k in range(N):
                gk = lambda x: np.maximum(0.0, x - y + mu) - A * Y[:, k]
                xk -= eta_kh[k] * np.clip(gk(xk), -lam_kh, lam_kh)
                xf -= eta_hf[k] * np.clip(gk(xf), -lam_hf[k], lam_hf[k])
                vh = 0.8 * vh + np.clip(gk(xh), -lam_hf[k], lam_hf[k]); xh -= eta_hb[k] * vh
                zp -= gam[k] * np.clip(gk(xp), -lam_pa[k], lam_pa[k]); xp = ((k + 1) * xp + zp) / (k + 2)
                if k + 1 >= N // 2:   # x_{k+2} is the output after k+1 updates
                    late['PA'] = np.maximum(late['PA'], gap(xp))
                    late['HF'] = np.maximum(late['HF'], gap(xf))
                    late['HB'] = np.maximum(late['HB'], gap(xh))
            samples['KH'][N].append(gap(xk))
            for m in ('PA', 'HF', 'HB'):
                samples[m][N].append(late[m])

def worst_q(m, N, idx=None):
    return max(np.quantile(v if idx is None else v[idx], 0.9) for v in samples[m][N])

lN = np.log(Ns); rng = np.random.default_rng(12345)
with open(out + '.csv', 'w') as f:
    f.write('method,N,worst_q90\n')
    for m in methods:
        for N in Ns:
            f.write(f'{m},{N},{worst_q(m, N):.6e}\n')
print(f'p={p} trials={trials} alpha={al:.3f} beta={be:.3f}')
for m in methods:
    vals = [worst_q(m, N) for N in Ns]
    slope = np.polyfit(lN, np.log(vals), 1)[0]
    boots = []
    for _ in range(200):
        idx = rng.integers(0, trials, trials)
        boots.append(np.polyfit(lN, np.log([worst_q(m, N, idx) for N in Ns]), 1)[0])
    lo, hi = np.percentile(boots, [2.5, 97.5])
    print(f'{m}: slope {slope:+.3f} [{lo:+.3f}, {hi:+.3f}]  ' + ' '.join(f'({N},{v:.3e})' for N, v in zip(Ns, vals)))


==> anc/experiment/results_p15.csv <==
method,N,worst_q90
KH,500,1.090169e-01
KH,1000,8.775673e-02
KH,2000,7.129603e-02
KH,4000,5.669086e-02
KH,8000,4.695874e-02
KH,16000,3.681038e-02
KH,32000,2.944807e-02
PA,500,1.251122e-01
PA,1000,1.024182e-01
PA,2000,8.285604e-02
PA,4000,6.708212e-02
PA,8000,5.343574e-02
PA,16000,4.244008e-02
PA,32000,3.449330e-02
HF,500,8.005002e-02
HF,1000,7.052881e-02
HF,2000,5.814353e-02
HF,4000,5.079633e-02
HF,8000,4.098541e-02
HF,16000,3.379327e-02
HF,32000,3.187586e-02
HB,500,7.423157e-02
HB,1000,6.547012e-02
HB,2000,5.459506e-02
HB,4000,4.914384e-02
HB,8000,3.991982e-02
HB,16000,3.313978e-02
HB,32000,3.125692e-02


==> anc/experiment/results_p2.csv <==
method,N,worst_q90
KH,500,5.007833e-02
KH,1000,3.573820e-02
KH,2000,2.521304e-02
KH,4000,1.760379e-02
KH,8000,1.265916e-02
KH,16000,8.774476e-03
KH,32000,6.424169e-03
PA,500,7.037601e-02
PA,1000,5.003880e-02
PA,2000,3.660334e-02
PA,4000,2.572599e-02
PA,8000,1.695210e-02
PA,16000,1.104065e-02
PA,32000,7.240815e-03
HF,500,7.614384e-02
HF,1000,6.488247e-02
HF,2000,5.038614e-02
HF,4000,3.963894e-02
HF,8000,3.000970e-02
HF,16000,2.206730e-02
HF,32000,1.952252e-02
HB,500,5.644777e-02
HB,1000,4.904800e-02
HB,2000,3.968357e-02
HB,4000,3.222545e-02
HB,8000,2.607140e-02
HB,16000,1.954395e-02
HB,32000,1.782626e-02


==> anc/lean/Audit.lean <==
import ClippedSGD.KnownHorizonMain
import ClippedSGD.AnytimeLowerMain
import ClippedSGD.MomentumMain
import ClippedSGD.AnytimeUpperMain

#check ClippedSGD.KnownHorizonMain.known_horizon_upper
#print axioms ClippedSGD.KnownHorizonMain.known_horizon_upper
#check ClippedSGD.AnytimeLower.time_uniform_obstruction
#print axioms ClippedSGD.AnytimeLower.time_uniform_obstruction
#check ClippedSGD.MomentumMain.main_obstruction
#print axioms ClippedSGD.MomentumMain.main_obstruction
#check ClippedSGD.AnytimeLower.position_zero
#print axioms ClippedSGD.AnytimeLower.position_zero
#check ClippedSGD.AnytimeLower.position_step
#print axioms ClippedSGD.AnytimeLower.position_step
#check ClippedSGD.AnytimeLower.flat_coupling
#print axioms ClippedSGD.AnytimeLower.flat_coupling
#check ClippedSGD.AnytimeLower.overshoot_failure
#print axioms ClippedSGD.AnytimeLower.overshoot_failure
#check ClippedSGD.AnytimeLower.endpoint_failure
#print axioms ClippedSGD.AnytimeLower.endpoint_failure
#check ClippedSGD.AnytimeLower.frozenReference_eq_flat
#print axioms ClippedSGD.AnytimeLower.frozenReference_eq_flat
#check ClippedSGD.AnytimeLower.frozenReference_measurable
#print axioms ClippedSGD.AnytimeLower.frozenReference_measurable
#check ClippedSGD.AnytimeLower.crossingJoint_measurable
#print axioms ClippedSGD.AnytimeLower.crossingJoint_measurable
#check ClippedSGD.AnytimeLower.continuous_crossing_budget
#print axioms ClippedSGD.AnytimeLower.continuous_crossing_budget
#check ClippedSGD.AnytimeLower.progress_budget
#print axioms ClippedSGD.AnytimeLower.progress_budget
#check ClippedSGD.AnytimeLower.exists_fixed_target_failure
#print axioms ClippedSGD.AnytimeLower.exists_fixed_target_failure
#check ClippedSGD.AnytimeLower.instance_properties
#print axioms ClippedSGD.AnytimeLower.instance_properties
#check ClippedSGD.AnytimeLower.InstanceProperties.fresh_oracle
#print axioms ClippedSGD.AnytimeLower.InstanceProperties.fresh_oracle
#check ClippedSGD.AnytimeLower.finite_iid_failure
#print axioms ClippedSGD.AnytimeLower.finite_iid_failure
#check ClippedSGD.AnytimeLower.finite_to_infinite
#print axioms ClippedSGD.AnytimeLower.finite_to_infinite
#check ClippedSGD.AnytimeLowerParameters.log_budget_tendsto
#print axioms ClippedSGD.AnytimeLowerParameters.log_budget_tendsto
#check ClippedSGD.AnytimeLowerParameters.exists_log_parameters
#print axioms ClippedSGD.AnytimeLowerParameters.exists_log_parameters
#check ClippedSGD.AnytimeLower.time_uniform_finite_prefix
#print axioms ClippedSGD.AnytimeLower.time_uniform_finite_prefix
#check ClippedSGD.MomentumMain.betaExponent_formula
#print axioms ClippedSGD.MomentumMain.betaExponent_formula
#check ClippedSGD.MomentumLogWindow.eventually_short_windows
#print axioms ClippedSGD.MomentumLogWindow.eventually_short_windows
#check ClippedSGD.MomentumLogWindow.eventually_small_windows
#print axioms ClippedSGD.MomentumLogWindow.eventually_small_windows
#check ClippedSGD.MomentumLogWindow.window_damping_lower
#print axioms ClippedSGD.MomentumLogWindow.window_damping_lower
#check ClippedSGD.MomentumLogWindow.exponential_tail
#print axioms ClippedSGD.MomentumLogWindow.exponential_tail
#check ClippedSGD.MomentumHorizon.arrival_expectation_bound
#print axioms ClippedSGD.MomentumHorizon.arrival_expectation_bound
#check ClippedSGD.MomentumHorizon.budget_tendsto
#print axioms ClippedSGD.MomentumHorizon.budget_tendsto
#check ClippedSGD.MomentumHorizon.select_horizon
#print axioms ClippedSGD.MomentumHorizon.select_horizon
#check ClippedSGD.MomentumMain.finite_prefix_rate_failure
#print axioms ClippedSGD.MomentumMain.finite_prefix_rate_failure
#check ClippedSGD.Potential.recursive_partial_sum_potential
#print axioms ClippedSGD.Potential.recursive_partial_sum_potential
#check ClippedSGD.MixedEvents.mixed_tail
#print axioms ClippedSGD.MixedEvents.mixed_tail
#check ClippedSGD.ProjectionPulse.orthogonal_pulse_budget_full
#print axioms ClippedSGD.ProjectionPulse.orthogonal_pulse_budget_full
#check ClippedSGD.AnytimeUpperMain.anytime_upper
#print axioms ClippedSGD.AnytimeUpperMain.anytime_upper
#check ClippedSGD.AnytimeUpperMain.anytime_upper_centered
#print axioms ClippedSGD.AnytimeUpperMain.anytime_upper_centered
#check ClippedSGD.AnytimeUpperMain.anytime_upper_normalized
#print axioms ClippedSGD.AnytimeUpperMain.anytime_upper_normalized
#check ClippedSGD.AnytimeUpperMain.anytime_radius_event
#print axioms ClippedSGD.AnytimeUpperMain.anytime_radius_event
#check ClippedSGD.AnytimeUpperMain.anytime_horizon_event
#print axioms ClippedSGD.AnytimeUpperMain.anytime_horizon_event
#check ClippedSGD.EnergyBudget.energy_budget_finite
#print axioms ClippedSGD.EnergyBudget.energy_budget_finite
#check ClippedSGD.EnergyBudget.energy_budget_infinite
#print axioms ClippedSGD.EnergyBudget.energy_budget_infinite
#check ClippedSGD.GlobalClipping.global_clipping_estimates
#print axioms ClippedSGD.GlobalClipping.global_clipping_estimates
#check ClippedSGD.SuffixPotential.potential_endpoint_bound
#print axioms ClippedSGD.SuffixPotential.potential_endpoint_bound
#check LeanKit.Probability.Freedman.freedman_infinite
#print axioms LeanKit.Probability.Freedman.freedman_infinite


==> anc/lean/ClippedSGD.lean <==
import Mathlib.Analysis.Calculus.Gradient.Basic
import Mathlib.Analysis.Calculus.Deriv.AffineMap
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.MeanValue
import Mathlib.Analysis.Convex.Deriv
import Mathlib.Tactic.Abel
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-! The one-step inequality for an inexact gradient step on a smooth convex function on a
real Hilbert space. -/

open Set
open scoped InnerProductSpace

set_option autoImplicit false

namespace ClippedSGD

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- Derivative of the objective restricted to the straight line from x to y. -/
lemma along_line_hasDerivAt {f : E → ℝ} {g : E → E}
    (hgrad : ∀ u, HasGradientAt f (g u) u) (x y : E) (t : ℝ) :
    HasDerivAt (f ∘ AffineMap.lineMap x y)
      ⟪g (AffineMap.lineMap x y t), y - x⟫_ℝ t := by
  simpa only [InnerProductSpace.toDual_apply] using
    (hasGradientAt_iff_hasFDerivAt.mp (hgrad (AffineMap.lineMap x y t))).comp_hasDerivAt
      t AffineMap.hasDerivAt_lineMap

/-- The first-order inequality of convexity. -/
lemma convex_support {f : E → ℝ} {g : E → E}
    (hconv : ConvexOn ℝ univ f)
    (hgrad : ∀ u, HasGradientAt f (g u) u) (x z : E) :
    f x + ⟪g x, z - x⟫_ℝ ≤ f z := by
  have hc := hconv.comp_affineMap (AffineMap.lineMap x z)
  have hd := along_line_hasDerivAt hgrad x z 0
  have hh := hc.le_slope_of_hasDerivAt (by simp) (by simp)
    (show (0 : ℝ) < 1 by norm_num) hd
  simp only [slope_def_field, Function.comp_apply, AffineMap.lineMap_apply_zero,
    AffineMap.lineMap_apply_one, sub_zero, div_one] at hh
  linarith

/-- The quadratic upper bound for a function with Lipschitz gradient. -/
lemma smooth_upper {f : E → ℝ} {g : E → E} {L : ℝ}
    (hgrad : ∀ u, HasGradientAt f (g u) u)
    (hlip : ∀ u v, ‖g u - g v‖ ≤ L * ‖u - v‖) (x y : E) :
    f y ≤ f x + ⟪g x, y - x⟫_ℝ + L / 2 * ‖y - x‖ ^ 2 := by
  let φ : ℝ → ℝ := f ∘ AffineMap.lineMap x y
  let A : ℝ := ⟪g x, y - x⟫_ℝ
  let N : ℝ := ‖y - x‖
  let B : ℝ → ℝ := fun t => f x + t * A + L / 2 * t ^ 2 * N ^ 2
  have hφ (t : ℝ) : HasDerivAt φ ⟪g (AffineMap.lineMap x y t), y - x⟫_ℝ t :=
    along_line_hasDerivAt hgrad x y t
  have hB (t : ℝ) : HasDerivAt B (A + L * t * N ^ 2) t := by
    convert ((hasDerivAt_const t (f x)).add ((hasDerivAt_id t).mul_const A)).add
      ((((hasDerivAt_id t).pow 2).const_mul (L / 2)).mul_const (N ^ 2)) using 1
    dsimp [B]
    ring
  have bound (t : ℝ) (ht : t ∈ Ico (0 : ℝ) 1) :
      ⟪g (AffineMap.lineMap x y t), y - x⟫_ℝ ≤ A + L * t * N ^ 2 := by
    have hn : ‖g (AffineMap.lineMap x y t) - g x‖ ≤ L * (t * N) := by
      simpa [AffineMap.lineMap_apply_module', norm_smul, Real.norm_eq_abs,
        abs_of_nonneg ht.1, N] using hlip (AffineMap.lineMap x y t) x
    have hi := (real_inner_le_norm (g (AffineMap.lineMap x y t) - g x) (y - x)).trans
      (mul_le_mul_of_nonneg_right hn (norm_nonneg (y - x)))
    rw [inner_sub_left] at hi
    dsimp [A, N] at *
    nlinarith only [hi]
  have h := image_le_of_deriv_right_le_deriv_boundary
    (fun t _ => (hφ t).continuousAt.continuousWithinAt)
    (fun t _ => (hφ t).hasDerivWithinAt)
    (show φ 0 ≤ B 0 by simp [φ, B])
    (fun t _ => (hB t).continuousAt.continuousWithinAt)
    (fun t _ => (hB t).hasDerivWithinAt)
    bound (show (1 : ℝ) ∈ Icc (0 : ℝ) 1 by constructor <;> norm_num)
  simpa [φ, B, A, N] using h

/-- The one-step inequality for an inexact gradient step, with any error `e` and
comparator `z`. -/
theorem inexact_smooth_convex_step {f : E → ℝ} {g : E → E}
    (hconv : ConvexOn ℝ univ f)
    (hgrad : ∀ u, HasGradientAt f (g u) u)
    {L γ : ℝ} (hL : 0 < L)
    (hlip : ∀ u v, ‖g u - g v‖ ≤ L * ‖u - v‖)
    (hγ : 0 < γ) (hstep : γ ≤ 1 / (2 * L))
    (x z e y : E) (hy : y = x - γ • (g x + e)) :
    γ * (f y - f z) + (1 / 2 : ℝ) * ‖y - z‖ ^ 2 ≤
      (1 / 2 : ℝ) * ‖x - z‖ ^ 2 + γ * ⟪e, z - x⟫_ℝ + γ ^ 2 * ‖e‖ ^ 2 := by
  have hγL : γ * L ≤ (1 / 2 : ℝ) := by
    have hh := (le_div_iff₀ (show (0 : ℝ) < 2 * L by linarith)).mp hstep
    nlinarith only [hh]
  have hs := smooth_upper hgrad hlip x y
  have hc := convex_support hconv hgrad x z
  have hdiff : f y - f z ≤ ⟪g x, y - z⟫_ℝ + L / 2 * ‖y - x‖ ^ 2 := by
    simp only [inner_sub_right] at hs hc ⊢
    linarith
  have hm := mul_le_mul_of_nonneg_left hdiff hγ.le
  have hthree : ‖x - z‖ ^ 2 = ‖x - y‖ ^ 2 +
      2 * ⟪x - y, y - z⟫_ℝ + ‖y - z‖ ^ 2 := by
    simpa only [sub_add_sub_cancel] using norm_add_sq_real (x - y) (y - z)
  have hu : γ • g x = (x - y) - γ • e := by
    rw [hy, smul_add]
    abel
  have hi : γ * ⟪g x, y - z⟫_ℝ =
      ⟪x - y, y - z⟫_ℝ - γ * ⟪e, y - z⟫_ℝ := by
    rw [← real_inner_smul_left, hu, inner_sub_left, real_inner_smul_left]
  have he : ⟪e, y - z⟫_ℝ = -⟪e, z - x⟫_ℝ - ⟪e, x - y⟫_ℝ := by
    simp only [inner_sub_right]
    ring
  have hyoung : γ * ⟪e, x - y⟫_ℝ ≤
      γ ^ 2 * ‖e‖ ^ 2 + ‖x - y‖ ^ 2 / 4 := by
    have hcs := mul_le_mul_of_nonneg_left (real_inner_le_norm e (x - y)) hγ.le
    nlinarith only [hcs, sq_nonneg (γ * ‖e‖ - ‖x - y‖ / 2)]
  have hcoef := mul_nonpos_of_nonpos_of_nonneg
    (show 2 * γ * L - 1 ≤ 0 by nlinarith only [hγL]) (sq_nonneg ‖x - y‖)
  rw [mul_add, hi, he, norm_sub_rev y x] at hm
  nlinarith only [hm, hthree, hyoung, hcoef]

/-- The one-step inequality stated with `gradient f`. -/
theorem paper_one_step {f : E → ℝ}
    (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    {L γ : ℝ} (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u - gradient f v‖ ≤ L * ‖u - v‖)
    (hγ : 0 < γ) (hstep : γ ≤ 1 / (2 * L)) (x z e : E) :
    let y := x - γ • (gradient f x + e)
    γ * (f y - f z) + (1 / 2 : ℝ) * ‖y - z‖ ^ 2 ≤
      (1 / 2 : ℝ) * ‖x - z‖ ^ 2 + γ * ⟪e, z - x⟫_ℝ + γ ^ 2 * ‖e‖ ^ 2 := by
  exact inexact_smooth_convex_step hconv (fun u => (hdiff u).hasGradientAt)
    hL hlip hγ hstep x z e _ rfl

end ClippedSGD


==> anc/lean/ClippedSGD/AnytimeLowerEvents.lean <==
import ClippedSGD.AnytimeLowerRule
import Mathlib.Order.Interval.Finset.Fin

/-! The failure event on a finite prefix of a run. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower
open HingeGeometry

variable {S Ω : Type*}

def failure (R : Rule S) (μ y A : ℝ) (bits : Ω → ℕ → Bool)
    (seed : Ω → S) (b : ℕ → ℝ) (N : ℕ) : Set Ω :=
  {ω | ∃t<N, b t < populationLoss μ y
    (position R (actualOracle μ y A (bits ω)) (seed ω) (t+1)) - populationLoss μ y y}

lemma failure_measurable [MeasurableSpace Ω] [MeasurableSpace S]
    (R : Rule S) (hR : ∀t, Measurable (R t)) (μ y A : ℝ)
    (bits : Ω → ℕ → Bool) (hbits : Measurable bits)
    (seed : Ω → S) (hseed : Measurable seed) (b : ℕ → ℝ) (N : ℕ) :
    MeasurableSet (failure R μ y A bits seed b N) := by
  have he : failure R μ y A bits seed b N =
      ⋃ t : ℕ, ⋃ (_ : t<N), {ω | b t < populationLoss μ y
        (position R (actualOracle μ y A (bits ω)) (seed ω) (t+1)) - populationLoss μ y y} := by
    ext ω
    simp [failure]
  rw [he]
  apply MeasurableSet.iUnion
  intro t
  apply MeasurableSet.iUnion
  intro _
  apply measurableSet_lt measurable_const
  exact ((populationLoss_continuous μ y).measurable.comp
    (position_measurable R hR _ (actualOracle_measurable μ y A bits hbits) seed hseed (t+1))).sub_const _

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeLowerFresh.lean <==
import ClippedSGD.AnytimeLowerInstance

/-! The oracle condition in conditional form for the time-uniform instance: at a query
point that depends on the history, including the seed, the noise of a fresh sample has
conditional mean zero and conditional `p`th absolute moment at most one. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
namespace ClippedSGD.AnytimeLower
open HingeGeometry

variable {H : Type*} [MeasurableSpace H]

def freshNoise (μ y A : ℝ) (Q : H → ℝ) (z : H × Bool) : ℝ :=
  sampleGrad μ y (if z.2 then A else 0) (Q z.1)-populationGrad μ y (Q z.1)

lemma freshNoise_eq (μ y A : ℝ) (Q : H → ℝ) (z : H × Bool) :
    freshNoise μ y A Q z=noise μ A z.2 := by
  exact HingeGeometry.centered_noise μ y _ (Q z.1)

lemma freshNoise_integrable (ν : Measure H) [IsProbabilityMeasure ν]
    (μ y A π : ℝ) (hπ1 : π≤1) (Q : H → ℝ) :
    Integrable (freshNoise μ y A Q) (ν.prod (Lower.bernoulliLaw π hπ1)) := by
  change Integrable (fun z => freshNoise μ y A Q z) _
  have hi : Integrable (noise μ A) (Lower.bernoulliLaw π hπ1) := Integrable.of_finite
  have hh := (integrable_const (1:ℝ) (μ:=ν)).mul_prod hi
  simpa only [one_mul,freshNoise_eq] using hh

lemma freshNoise_moment_integrable (ν : Measure H) [IsProbabilityMeasure ν]
    (μ y A π p : ℝ) (hπ1 : π≤1) (Q : H → ℝ) :
    Integrable (fun z => |freshNoise μ y A Q z|^p) (ν.prod (Lower.bernoulliLaw π hπ1)) := by
  have hi : Integrable (fun b => |noise μ A b|^p) (Lower.bernoulliLaw π hπ1) := Integrable.of_finite
  have hh := (integrable_const (1:ℝ) (μ:=ν)).mul_prod hi
  simpa only [one_mul,freshNoise_eq] using hh

/-- Over every history event `E`, the noise at a history-dependent query point `Q`
integrates to zero, and its `p`th absolute moment integrates to at most `ν.real E`. -/
theorem InstanceProperties.fresh_oracle {μ y A π p : ℝ} {hπ1 : π≤1}
    (P : InstanceProperties μ y A π p hπ1)
    (ν : Measure H) [IsProbabilityMeasure ν] (Q : H → ℝ) :
    Integrable (freshNoise μ y A Q) (ν.prod (Lower.bernoulliLaw π hπ1)) ∧
    Integrable (fun z => |freshNoise μ y A Q z|^p) (ν.prod (Lower.bernoulliLaw π hπ1)) ∧
    ∀E : Set H,
      (∫z in E ×ˢ univ, freshNoise μ y A Q z ∂ν.prod (Lower.bernoulliLaw π hπ1))=0 ∧
      (∫z in E ×ˢ univ, |freshNoise μ y A Q z|^p ∂ν.prod (Lower.bernoulliLaw π hπ1))≤ν.real E := by
  refine ⟨freshNoise_integrable ν μ y A π hπ1 Q,
    freshNoise_moment_integrable ν μ y A π p hπ1 Q,?_⟩
  intro E
  simp_rw [freshNoise_eq,Lower.history_event_integral]
  constructor
  · rw [P.centered_noise,mul_zero]
  · calc
      _ = ν.real E*(∫b, |noise μ A b|^p ∂Lower.bernoulliLaw π hπ1) :=
        Lower.history_event_integral ν π hπ1 E (fun b => |noise μ A b|^p)
      _ ≤ ν.real E*1 := mul_le_mul_of_nonneg_left P.central_moment measureReal_nonneg
      _ = ν.real E := mul_one _

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeLowerIID.lean <==
import ClippedSGD.ContinuousLower
import ClippedSGD.MomentumInfiniteIID

/-! The product law of the samples and the seed, and the transfer of a failure on a
finite prefix to the infinite i.i.d. run on the same instance. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower

variable {S : Type*} [MeasurableSpace S]

def prefixBits {N : ℕ} (b : Fin N → Bool) (t : ℕ) : Bool :=
  if ht : t<N then b ⟨t,ht⟩ else false

lemma prefixBits_at {N : ℕ} (b : Fin N → Bool) (t : ℕ) (ht : t<N) :
    prefixBits b t=b ⟨t,ht⟩ := by simp [prefixBits,ht]

lemma prefixBits_measurable (N : ℕ) : Measurable (prefixBits (N:=N)) := by
  apply measurable_pi_lambda
  intro t
  by_cases ht : t<N
  · simpa only [prefixBits, dif_pos ht] using measurable_pi_apply (⟨t,ht⟩:Fin N)
  · simp only [prefixBits,dif_neg ht]
    exact measurable_const

lemma bernoulli_true_mass {π : ℝ} (hπ0 : 0≤π) (hπ1 : π≤1) :
    (Lower.bernoulliLaw π hπ1).real {true}=π := by
  simp [Lower.bernoulliLaw,measureReal_def,PMF.toMeasure_apply_singleton,
    PMF.bernoulli_apply,ENNReal.toReal_ofReal hπ0]

lemma finite_bit_mass (σ : Measure S) [IsProbabilityMeasure σ]
    {N : ℕ} {π : ℝ} (hπ0 : 0≤π) (hπ1 : π≤1) (t : ℕ) (ht : t<N) :
    ((Lower.iidBits N π hπ1).prod σ).real
      {ω : (Fin N → Bool) × S | prefixBits ω.1 t=true}=π := by
  have he : {ω : (Fin N → Bool) × S | prefixBits ω.1 t=true} =
      {ω : Fin N → Bool | ω ⟨t,ht⟩=true} ×ˢ univ := by
    ext ω
    simp [prefixBits_at _ _ ht]
  rw [he,measureReal_prod_prod,measureReal_univ_eq_one,mul_one]
  change (MomentumProbability.iid N (Lower.bernoulliLaw π hπ1)
    {ω | ω ⟨t,ht⟩ ∈ ({true}:Set Bool)}).toReal=π
  rw [MomentumProbability.cylinder]
  exact bernoulli_true_mass hπ0 hπ1

/-- Some target `y ∈ [μ, 1]` fails within `N` steps with probability greater than `δ`. -/
theorem finite_iid_failure (σ : Measure S) [IsProbabilityMeasure σ]
    (R : Rule S) (hR : Nonnegative R) (hRm : ∀t, Measurable (R t))
    {μ A π δ : ℝ} (hμ : 0≤μ) (hμhalf : μ≤1/2) (hA : 0≤A)
    (hπ0 : 0≤π) (hπ1 : π≤1) (b : ℕ → ℝ)
    {N : ℕ} (hN : 0<N) (hb : ∀t<N, 0≤b t) (hend : b (N-1)<μ/4)
    (hbudget : 2*π*(∑t∈Finset.range N, (μ+Real.sqrt (2*b t)))<1-2*δ) :
    ∃y, μ≤y ∧ y≤1 ∧ δ<((Lower.iidBits N π hπ1).prod σ).real
      (failure R μ y A (fun ω => prefixBits ω.1) Prod.snd b N) :=
  exists_fixed_target_failure _ R hR hRm hμ hμhalf hA _
    ((prefixBits_measurable N).comp measurable_fst) _ measurable_snd b hN hb hend
    (finite_bit_mass σ hπ0 hπ1) hbudget

lemma actual_prefix_position (R : Rule S) (μ y A : ℝ)
    (ω : ℕ → Bool) (seed : S) (N t : ℕ) (ht : t≤N) :
    position R (actualOracle μ y A (prefixBits (MomentumInfiniteIID.takePrefix N ω))) seed t =
      position R (actualOracle μ y A ω) seed t := by
  apply congrArg Prod.fst (MomentumRun.coupled_trajectory (asMomentum R)
    (actualOracle μ y A (prefixBits (MomentumInfiniteIID.takePrefix N ω)))
    (actualOracle μ y A ω) seed N ?_ t ht)
  intro j hj
  simp only [actualOracle,prefixBits_at _ j hj,MomentumInfiniteIID.takePrefix]

def infiniteFailure (R : Rule S) (μ y A : ℝ) (b : ℕ → ℝ) : Set ((ℕ → Bool) × S) :=
  {ω | ∃t : ℕ, b t < HingeGeometry.populationLoss μ y
    (position R (actualOracle μ y A ω.1) ω.2 (t+1)) - HingeGeometry.populationLoss μ y y}

lemma infiniteFailure_measurable (R : Rule S) (hRm : ∀t, Measurable (R t))
    (μ y A : ℝ) (b : ℕ → ℝ) : MeasurableSet (infiniteFailure R μ y A b) := by
  have he : infiniteFailure R μ y A b =
      ⋃N : ℕ, failure R μ y A Prod.fst Prod.snd b N := by
    ext ω
    simp only [infiniteFailure,failure,mem_setOf_eq,mem_iUnion]
    constructor
    · rintro ⟨t,ht⟩
      exact ⟨t+1,t,by omega,ht⟩
    · rintro ⟨N,t,_,ht⟩
      exact ⟨t,ht⟩
  rw [he]
  exact MeasurableSet.iUnion (fun N => failure_measurable R hRm μ y A _ measurable_fst
    _ measurable_snd b N)

/-- The probability of a failure within the first `N` steps is at most that of a failure
of the infinite run. -/
theorem finite_to_infinite (σ : Measure S) [IsProbabilityMeasure σ]
    (R : Rule S) (hRm : ∀t, Measurable (R t))
    (μ y A π : ℝ) (hπ1 : π≤1) (b : ℕ → ℝ) (N : ℕ) :
    ((Lower.iidBits N π hπ1).prod σ).real
      (failure R μ y A (fun ω => prefixBits ω.1) Prod.snd b N) ≤
    ((MomentumInfiniteIID.infiniteIID (Lower.bernoulliLaw π hπ1)).prod σ).real
      (infiniteFailure R μ y A b) := by
  let P := fun ω : (ℕ → Bool) × S => (MomentumInfiniteIID.takePrefix N ω.1,ω.2)
  let E := failure R μ y A (fun ω : (Fin N → Bool) × S => prefixBits ω.1) Prod.snd b N
  have hE : MeasurableSet E := failure_measurable R hRm μ y A _
    ((prefixBits_measurable N).comp measurable_fst) _ measurable_snd b N
  have hp := MomentumInfiniteIID.seedPrefix_preserving (Lower.bernoulliLaw π hπ1) σ N
  have he : ((MomentumInfiniteIID.infiniteIID (Lower.bernoulliLaw π hπ1)).prod σ).real
      (P ⁻¹' E) = ((Lower.iidBits N π hπ1).prod σ).real E := by
    exact congrArg ENNReal.toReal (hp.measure_preimage hE.nullMeasurableSet)
  rw [←he]
  apply measureReal_mono _ (measure_ne_top _ _)
  intro ω hω
  obtain ⟨t,ht,hgap⟩ := hω
  refine ⟨t,?_⟩
  dsimp only [P] at hgap
  simpa only [actual_prefix_position R μ y A ω.1 ω.2 N (t+1) (by omega)] using hgap

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeLowerInstance.lean <==
import ClippedSGD.AnytimeLowerRule
import ClippedSGD.Bernoulli

/-! Properties of the instance of the time-uniform lower bound under the Bernoulli sample
law: convex, 1-smooth losses attaining their minima, and additive centered noise with
`p`th absolute moment at most one. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
namespace ClippedSGD.AnytimeLower
open HingeGeometry

def sampleFunction (μ y A : ℝ) (b : Bool) : ℝ → ℝ :=
  sampleLoss μ y (if b then A else 0)

def noise (μ A : ℝ) (b : Bool) : ℝ := μ-(if b then A else 0)

lemma noise_additive (μ y A x : ℝ) (b : Bool) :
    sampleGrad μ y (if b then A else 0) x = populationGrad μ y x+noise μ A b := by
  have hh := centered_noise μ y (if b then A else 0) x
  dsimp [noise]
  linarith

lemma expected_sampleFunction {μ A π : ℝ} (hπ0 : 0≤π) (hπ1 : π≤1)
    (hmean : π*A=μ) (y x : ℝ) :
    (∫b, sampleFunction μ y A b x ∂Lower.bernoulliLaw π hπ1)=populationLoss μ y x := by
  rw [Lower.integral_bernoulliLaw hπ0 hπ1]
  simp only [sampleFunction,Bool.false_eq_true,if_false,if_true,sampleLoss,populationLoss]
  rw [←hmean]
  ring

lemma expected_sampleGrad {μ A π : ℝ} (hπ0 : 0≤π) (hπ1 : π≤1)
    (hmean : π*A=μ) (y x : ℝ) :
    (∫b, sampleGrad μ y (if b then A else 0) x ∂Lower.bernoulliLaw π hπ1)=populationGrad μ y x := by
  rw [Lower.integral_bernoulliLaw hπ0 hπ1]
  simp only [Bool.false_eq_true,if_false,if_true,sampleGrad,populationGrad]
  nlinarith [hmean]

lemma noise_mean {μ A π : ℝ} (hπ0 : 0≤π) (hπ1 : π≤1) (hmean : π*A=μ) :
    (∫b, noise μ A b ∂Lower.bernoulliLaw π hπ1)=0 := by
  rw [Lower.integral_bernoulliLaw hπ0 hπ1]
  simp only [noise,Bool.false_eq_true,if_false,if_true]
  nlinarith [hmean]

/-- Under the normalization `2 μ A^(p-1) ≤ 1`, the `p`th absolute moment of the noise is
at most one. -/
theorem noise_moment {μ A π p : ℝ} (hμ : 0<μ) (hA : 0<A) (hμA : μ≤A)
    (hp : 1<p) (hπ0 : 0≤π) (hπ1 : π≤1) (hmean : π*A=μ)
    (hnorm : 2*μ*A^(p-1)≤1) :
    (∫b, |noise μ A b|^p ∂Lower.bernoulliLaw π hπ1)≤1 := by
  rw [Lower.integral_bernoulliLaw hπ0 hπ1]
  have hfalse : |noise μ A false|=μ := by simp [noise,abs_of_pos hμ]
  have htrue : |noise μ A true|=A-μ := by
    simp only [noise,if_true]
    rw [abs_of_nonpos (by linarith)]
    ring
  rw [hfalse,htrue]
  have htail : (A-μ)^p≤A^p := Real.rpow_le_rpow (by linarith) (by linarith) (by linarith)
  have hpowμ : μ^p=μ*μ^(p-1) := by
    have he : p=1+(p-1) := by ring
    conv_lhs => rw [he]
    rw [Real.rpow_add hμ,Real.rpow_one]
  have hpowA : A^p=A*A^(p-1) := by
    have he : p=1+(p-1) := by ring
    conv_lhs => rw [he]
    rw [Real.rpow_add hA,Real.rpow_one]
  have hμpow : μ^p≤μ*A^(p-1) := by
    rw [hpowμ]
    exact mul_le_mul_of_nonneg_left (Real.rpow_le_rpow hμ.le hμA (by linarith)) hμ.le
  have hπpow : π*A^p=μ*A^(p-1) := by rw [hpowA,←mul_assoc,hmean]
  have hfirst : (1-π)*μ^p≤μ^p := by
    have hn := Real.rpow_nonneg hμ.le p
    nlinarith
  have hsecond := mul_le_mul_of_nonneg_left htail hπ0
  nlinarith

structure InstanceProperties (μ y A π p : ℝ) (hπ1 : π≤1) : Prop where
  mu_positive : 0<μ
  mu_half : μ≤1/2
  target_lower : μ≤y
  target_upper : y≤1
  probability_nonnegative : 0≤π
  population_derivative : ∀x, HasDerivAt (populationLoss μ y) (populationGrad μ y x) x
  population_convex : ConvexOn ℝ univ (populationLoss μ y)
  population_smooth : ∀x z, |populationGrad μ y x-populationGrad μ y z|≤|x-z|
  population_minimum : ∀x, populationLoss μ y y≤populationLoss μ y x
  initial_distance : |y-(0:ℝ)|≤1
  sample_derivative : ∀b x, HasDerivAt (sampleFunction μ y A b)
    (sampleGrad μ y (if b then A else 0) x) x
  sample_convex : ∀b, ConvexOn ℝ univ (sampleFunction μ y A b)
  sample_smooth : ∀(b : Bool) x z, |sampleGrad μ y (if b then A else 0) x-
    sampleGrad μ y (if b then A else 0) z|≤|x-z|
  sample_minimum : ∀b, ∃v, ∀x, sampleFunction μ y A b v≤sampleFunction μ y A b x
  mean_loss : ∀x, (∫b, sampleFunction μ y A b x ∂Lower.bernoulliLaw π hπ1)=populationLoss μ y x
  mean_gradient : ∀x, (∫b, sampleGrad μ y (if b then A else 0) x
    ∂Lower.bernoulliLaw π hπ1)=populationGrad μ y x
  additive_noise : ∀b x, sampleGrad μ y (if b then A else 0) x=populationGrad μ y x+noise μ A b
  centered_noise : (∫b, noise μ A b ∂Lower.bernoulliLaw π hπ1)=0
  central_moment : (∫b, |noise μ A b|^p ∂Lower.bernoulliLaw π hπ1)≤1

theorem instance_properties {μ y A π p : ℝ} (hμ : 0<μ) (hμhalf : μ≤1/2)
    (hy0 : μ≤y) (hy1 : y≤1) (hA : 0<A) (hμA : μ≤A)
    (hp : 1<p) (hπ0 : 0≤π) (hπ1 : π≤1) (hmean : π*A=μ)
    (hnorm : 2*μ*A^(p-1)≤1) : InstanceProperties μ y A π p hπ1 := by
  refine ⟨hμ,hμhalf,hy0,hy1,hπ0,populationLoss_hasDerivAt μ y,
    sampleLoss_convex μ y μ,sampleGrad_lipschitz μ y μ,
    population_minimizer μ y hμ.le,?_,?_,?_,?_,?_,
    expected_sampleFunction hπ0 hπ1 hmean y,expected_sampleGrad hπ0 hπ1 hmean y,
    (fun b x => noise_additive μ y A x b),noise_mean hπ0 hπ1 hmean,
    noise_moment hμ hA hμA hp hπ0 hπ1 hmean hnorm⟩
  · rw [sub_zero,abs_of_nonneg (by linarith)]
    exact hy1
  · intro b x
    exact sampleLoss_hasDerivAt μ y _ x
  · intro b
    exact sampleLoss_convex μ y _
  · intro b x z
    exact sampleGrad_lipschitz μ y _ x z
  · intro b
    exact sample_attains_minimum μ y _ (by split_ifs <;> positivity)

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeLowerMain.lean <==
import ClippedSGD.AnytimeLowerTransfer
import ClippedSGD.AnytimeLowerParameters

/-! The time-uniform lower bound for gradient-only rules. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
namespace ClippedSGD.AnytimeLower
open AnytimeLowerParameters

variable {S : Type*} [MeasurableSpace S]

/-- For every rule there are a horizon `N` and an instance on which, with probability
greater than `δ`, the gap at `x_{t+1}` exceeds `C t^(-r) (log(et))^m` for some
`1 ≤ t ≤ N`. -/
theorem time_uniform_finite_prefix (σ : Measure S) [IsProbabilityMeasure σ]
    (R : Rule S) (hR : Nonnegative R) (hRm : ∀t,Measurable (R t))
    (p δ C r m : ℝ) (hp : 1<p) (_hp2 : p≤2) (_hδ0 : 0<δ) (hδ : δ<1/2)
    (hC : 0<C) (hm : 0≤m) (hr : beta p<r) :
    ∃(N : ℕ) (μ y : ℝ) (hπ : rareProb p μ≤1), 0<N ∧
      InstanceProperties μ y (rareA p μ) (rareProb p μ) p hπ ∧
      δ<((Lower.iidBits N (rareProb p μ) hπ).prod σ).real
        (failure R μ y (rareA p μ) (fun ω => prefixBits ω.1) Prod.snd (rate C r m) N) := by
  obtain ⟨u,hβu,hur,_⟩ := select_exponent p r hp hr
  obtain ⟨N,μ,hN,hμ,hμhalf,hA,hμA,hπ0,hπ1,hmean,hnorm,hend,hbudget⟩ :=
    exists_log_parameters C m p u δ hC hm hp hδ hβu
  have hD : 0<logCoefficient C m N := logCoefficient_pos C m hC hN
  obtain ⟨y,hP,hfail⟩ := certified_finite_failure σ R hR hRm hμ hμhalf
    (show 0<rareA p μ by linarith) hμA hp hπ0.le hπ1 hmean hnorm.le
    (envelope (logCoefficient C m N) u) hN
    (by intro t _; unfold envelope; positivity) hend hbudget
  refine ⟨N,μ,y,hπ1,hN,hP,hfail.trans_le ?_⟩
  apply measureReal_mono _ (measure_ne_top _ _)
  rintro ω ⟨t,ht,hgap⟩
  refine ⟨t,ht,?_⟩
  exact (log_envelope_dominates_prefix C m r u hC hm hur ht).trans_lt hgap

/-- The time-uniform lower bound: for every gradient-only rule and every exponent
`r > 2(p-1)/(3p-1)`, some i.i.d. instance has failure probability greater than `δ`. -/
theorem time_uniform_obstruction (σ : Measure S) [IsProbabilityMeasure σ]
    (R : Rule S) (hR : Nonnegative R) (hRm : ∀t,Measurable (R t))
    (p δ C r m : ℝ) (hp : 1<p) (hp2 : p≤2) (hδ0 : 0<δ) (hδ : δ<1/2)
    (hC : 0<C) (hm : 0≤m) (hr : 2*(p-1)/(3*p-1)<r) :
    ∃(μ y : ℝ) (hπ : rareProb p μ≤1),
      InstanceProperties μ y (rareA p μ) (rareProb p μ) p hπ ∧
      MeasurableSet (paperFailure R μ y (rareA p μ) C r m) ∧
      δ<((MomentumInfiniteIID.infiniteIID (Lower.bernoulliLaw (rareProb p μ) hπ)).prod σ).real
        (paperFailure R μ y (rareA p μ) C r m) := by
  obtain ⟨N,μ,y,hπ,_,hP,hfail⟩ := time_uniform_finite_prefix σ R hR hRm
    p δ C r m hp hp2 hδ0 hδ hC hm hr
  refine ⟨μ,y,hπ,hP,paperFailure_measurable R hRm μ y _ C r m,?_⟩
  rw [paperFailure_eq]
  exact hfail.trans_le (finite_to_infinite σ R hRm μ y _ _ hπ (rate C r m) N)

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeLowerParameters.lean <==
import ClippedSGD.MomentumParameters
import ClippedSGD.MomentumAsymptotics

/-! Parameters of the time-uniform lower-bound instance: the exponents, the rare-event
amplitude and probability, the logarithmic envelope, and the choice of the horizon. -/
set_option autoImplicit false
noncomputable section
open scoped BigOperators Topology
open Filter
namespace ClippedSGD.AnytimeLowerParameters

def beta (p : ℝ) : ℝ := 2*(p-1)/(3*p-1)
def qExponent (p : ℝ) : ℝ := p/(p-1)
def rareA (p μ : ℝ) : ℝ := (2*μ)^(-1/(p-1))
def rareProb (p μ : ℝ) : ℝ := μ/rareA p μ
def envelope (D u : ℝ) (t : ℕ) : ℝ := D*((t+1:ℕ):ℝ)^(-u)
def probabilityConstant (D p : ℝ) : ℝ :=
  (2:ℝ)^(1/(p-1))*(8*D)^(qExponent p)

lemma qExponent_eq (p : ℝ) (hp : 1<p) : qExponent p=1+1/(p-1) := by
  unfold qExponent
  have hp0 : p-1≠0 := by linarith
  field_simp

lemma qExponent_pos (p : ℝ) (hp : 1<p) : 0<qExponent p :=
  div_pos (by linarith) (by linarith)

lemma beta_eq (p : ℝ) (hp : 1<p) : beta p=1/(qExponent p+1/2) := by
  have hp0 : p-1≠0 := by linarith
  have hp3 : 3*p-1≠0 := by linarith
  have hq : qExponent p+1/2≠0 := ne_of_gt (by linarith [qExponent_pos p hp])
  apply (eq_div_iff hq).mpr
  unfold beta qExponent
  field_simp
  ring

lemma beta_pos (p : ℝ) (hp : 1<p) : 0<beta p := by
  rw [beta_eq p hp]
  exact one_div_pos.mpr (by linarith [qExponent_pos p hp])

lemma beta_lt_one (p : ℝ) (hp : 1<p) : beta p<1 := by
  unfold beta
  apply (div_lt_one (by linarith : 0<3*p-1)).mpr
  linarith

lemma rareA_pos {p μ : ℝ} (hμ : 0<μ) : 0<rareA p μ :=
  Real.rpow_pos_of_pos (by positivity) _

lemma rareA_eq {p μ : ℝ} (hμ : 0<μ) :
    rareA p μ=(1/(2*μ))^(1/(p-1)) := by
  unfold rareA
  rw [one_div, Real.inv_rpow (by positivity : 0≤2*μ), ←Real.rpow_neg (by positivity)]
  congr 1
  ring

lemma rareA_ge_one {p μ : ℝ} (hp : 1<p) (hμ : 0<μ) (hμsmall : μ≤1/2) :
    1≤rareA p μ := by
  rw [rareA_eq hμ]
  apply Real.one_le_rpow
  · apply (le_div_iff₀ (by positivity : 0<2*μ)).mpr
    linarith
  · exact one_div_nonneg.mpr (by linarith)

lemma signal_le_amplitude {p μ : ℝ} (hp : 1<p) (hμ : 0<μ) (hμsmall : μ≤1/2) :
    μ≤rareA p μ := by
  have := rareA_ge_one hp hμ hμsmall
  linarith

lemma rareProb_pos {p μ : ℝ} (hμ : 0<μ) : 0<rareProb p μ :=
  div_pos hμ (rareA_pos hμ)

lemma rareProb_le_one {p μ : ℝ} (hp : 1<p) (hμ : 0<μ) (hμsmall : μ≤1/2) :
    rareProb p μ≤1 := by
  exact (div_le_one (rareA_pos hμ)).mpr (signal_le_amplitude hp hμ hμsmall)

lemma rare_centering {p μ : ℝ} (hμ : 0<μ) : rareProb p μ*rareA p μ=μ :=
  div_mul_cancel₀ _ (rareA_pos hμ).ne'

lemma rare_moment_identity {p μ : ℝ} (hp : 1<p) (hμ : 0<μ) :
    2*μ*(rareA p μ)^(p-1)=1 := by
  have hp0 : p-1≠0 := by linarith
  unfold rareA
  rw [←Real.rpow_mul (by positivity : 0≤2*μ)]
  have he : (-1/(p-1))*(p-1)=(-1:ℝ) := by field_simp
  rw [he, Real.rpow_neg_one]
  exact mul_inv_cancel₀ (by positivity)

lemma rareProb_power {p μ : ℝ} (hp : 1<p) (hμ : 0<μ) :
    rareProb p μ=(2:ℝ)^(1/(p-1))*μ^(qExponent p) := by
  unfold rareProb rareA
  rw [div_eq_mul_inv, ←Real.rpow_neg (by positivity : 0≤2*μ)]
  have he : -(-1/(p-1))=1/(p-1) := by ring
  rw [he, Real.mul_rpow (by norm_num : (0:ℝ)≤2) hμ.le,
    qExponent_eq p hp, Real.rpow_add hμ, Real.rpow_one]
  ring

lemma rareProb_horizon (D p u : ℝ) (hD : 0<D) (hp : 1<p)
    (N : ℕ) (hN : 0<N) :
    rareProb p (8*D*(N:ℝ)^(-u))=
      probabilityConstant D p*(N:ℝ)^(-u*qExponent p) := by
  have hn : (0:ℝ)<N := by exact_mod_cast hN
  rw [rareProb_power hp (by positivity),
    Real.mul_rpow (by positivity : (0:ℝ)≤8*D) (Real.rpow_nonneg hn.le (-u)),
    ←Real.rpow_mul hn.le]
  unfold probabilityConstant
  ring

lemma envelope_sqrt (D u : ℝ) (hD : 0≤D) (j : ℕ) :
    Real.sqrt (2*envelope D u j)=Real.sqrt (2*D)*((j+1:ℕ):ℝ)^(-u/2) := by
  unfold envelope
  rw [←mul_assoc, Real.sqrt_mul (by positivity)]
  congr 1
  rw [Real.sqrt_eq_rpow, ←Real.rpow_mul (by positivity : (0:ℝ)≤((j+1:ℕ):ℝ))]
  congr 1
  ring

def budget (D p u : ℝ) (N : ℕ) : ℝ :=
  2*rareProb p (8*D*(N:ℝ)^(-u))*
    (∑t∈Finset.range N, (8*D*(N:ℝ)^(-u)+Real.sqrt (2*envelope D u t)))

def budgetExpression (D p u : ℝ) (N : ℕ) : ℝ :=
  (16*D*probabilityConstant D p)*(N:ℝ)^(1-u*(qExponent p+1))+
  (2*Real.sqrt (2*D)*probabilityConstant D p)*
    ((N:ℝ)^(-u*qExponent p)*(∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-u/2)))

lemma budget_eq (D p u : ℝ) (hD : 0<D) (hp : 1<p)
    (N : ℕ) (hN : 0<N) : budget D p u N=budgetExpression D p u N := by
  have hn : (0:ℝ)<N := by exact_mod_cast hN
  unfold budget budgetExpression
  rw [rareProb_horizon D p u hD hp N hN]
  simp_rw [envelope_sqrt D u hD.le]
  rw [Finset.sum_add_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul,
    ←Finset.mul_sum]
  have hexp : 1-u*(qExponent p+1)=(1+(-u*qExponent p))+(-u) := by ring
  rw [hexp, Real.rpow_add hn, Real.rpow_add hn, Real.rpow_one]
  ring

/-- Every `r > β_p` admits `u` with `β_p < u < r` and `u < 1`. -/
theorem select_exponent (p r : ℝ) (hp : 1<p) (hr : beta p<r) :
    ∃u : ℝ, beta p<u ∧ u<r ∧ u<1 := by
  let u := (beta p+min r 1)/2
  have hb : beta p<min r 1 := lt_min hr (beta_lt_one p hp)
  refine ⟨u,?_,?_,?_⟩ <;> dsimp [u]
  · linarith
  · linarith [min_le_left r (1:ℝ)]
  · linarith [min_le_right r (1:ℝ)]

def logCoefficient (C m : ℝ) (N : ℕ) : ℝ :=
  C*(Real.log (Real.exp 1*(N:ℝ)))^m

lemma log_exp_mul_pos {x : ℝ} (hx : 1≤x) : 0<Real.log (Real.exp 1*x) := by
  have hx0 : 0<x := by linarith
  rw [Real.log_mul (Real.exp_pos _).ne' hx0.ne',Real.log_exp]
  linarith [Real.log_nonneg hx]

lemma logCoefficient_pos (C m : ℝ) (hC : 0<C) {N : ℕ} (hN : 0<N) :
    0<logCoefficient C m N := by
  unfold logCoefficient
  exact mul_pos hC (Real.rpow_pos_of_pos (log_exp_mul_pos (by exact_mod_cast hN)) _)

/-- `(log(eN))^m N^e → 0` for `e < 0`. -/
lemma log_power_decay (m e : ℝ) (hm : 0≤m) (he : e<0) :
    Tendsto (fun N : ℕ => (Real.log (Real.exp 1*(N:ℝ)))^m*(N:ℝ)^e)
      atTop (𝓝 0) := by
  obtain ⟨D,hD,hbound⟩ := MomentumParameters.logarithmic_envelope_dominated
    1 (-e) (-e/2) m (by norm_num) (by linarith) hm
  apply squeeze_zero' ?_ ?_ (MomentumAsymptotics.power_decay D (e/2) (by linarith))
  · filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
    exact mul_nonneg (Real.rpow_nonneg
      (log_exp_mul_pos (by exact_mod_cast hN : (1:ℝ)≤N)).le m)
      (Real.rpow_nonneg (Nat.cast_nonneg _) _)
  · filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
    have h := hbound (N:ℝ) (by exact_mod_cast hN)
    simpa only [one_mul,mul_one,neg_neg,neg_div,mul_comm] using h

lemma coefficient_power_decay (C m a e : ℝ) (hC : 0<C) (hm : 0≤m)
    (ha : 0≤a) (he : e<0) :
    Tendsto (fun N : ℕ => (logCoefficient C m N)^a*(N:ℝ)^e) atTop (𝓝 0) := by
  have h := (log_power_decay (m*a) e (mul_nonneg hm ha) he).const_mul (C^a)
  simp only [mul_zero] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
  have hlog := (log_exp_mul_pos (by exact_mod_cast hN : (1:ℝ)≤N)).le
  dsimp only [logCoefficient]
  rw [Real.mul_rpow hC.le (Real.rpow_nonneg hlog m),←Real.rpow_mul hlog]
  ring

lemma coefficient_weighted_sum_tendsto (C m a s b : ℝ) (hC : 0<C)
    (hm : 0≤m) (ha : 0≤a) (hb : 0<b) (hs : 1-s<b) :
    Tendsto (fun N : ℕ => (logCoefficient C m N)^a*(N:ℝ)^(-b)*
      (∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-s))) atTop (𝓝 0) := by
  let r := (max 0 (1-s)+b)/2
  have hmax : max 0 (1-s)<b := max_lt hb hs
  have hr : 0≤r := by dsimp [r];linarith [le_max_left (0:ℝ) (1-s)]
  have hrs : 1-s<r := by dsimp [r];linarith [le_max_right (0:ℝ) (1-s)]
  have hrb : r<b := by dsimp [r];linarith
  let K := ∑'j : ℕ,((j+1:ℕ):ℝ)^(-s-r)
  have hlim := (coefficient_power_decay C m a (r-b) hC hm ha (by linarith)).mul_const K
  simp only [zero_mul] at hlim
  apply squeeze_zero' ?_ ?_ hlim
  · filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
    exact mul_nonneg (mul_nonneg (Real.rpow_nonneg (logCoefficient_pos C m hC hN).le _)
      (Real.rpow_nonneg (Nat.cast_nonneg _) _))
      (Finset.sum_nonneg (fun j _ => Real.rpow_nonneg (by positivity) _))
  · filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
    have h := mul_le_mul_of_nonneg_left
      (MomentumAsymptotics.weighted_power_sum_bound hr hrs N hN)
      (mul_nonneg (Real.rpow_nonneg (logCoefficient_pos C m hC hN).le a)
        (Real.rpow_nonneg (Nat.cast_nonneg N) (-b)))
    have heq : (logCoefficient C m N)^a*(N:ℝ)^(-b)*((N:ℝ)^r*K)=
        (logCoefficient C m N)^a*(N:ℝ)^(r-b)*K := by
      rw [mul_assoc _ ((N:ℝ)^(-b)),←mul_assoc ((N:ℝ)^(-b)),
        ←Real.rpow_add (by exact_mod_cast hN : (0:ℝ)<N)]
      have he : -b+r=r-b := by ring
      rw [he]
      ring
    exact h.trans_eq heq

lemma budget_coefficient_form (D p u : ℝ) (hD : 0<D) (hp : 1<p)
    (N : ℕ) (hN : 0<N) :
    budget D p u N=
      (16*((2:ℝ)^(1/(p-1))*8^(qExponent p)))*D^(qExponent p+1)*
        (N:ℝ)^(1-u*(qExponent p+1))+
      (2*Real.sqrt 2*((2:ℝ)^(1/(p-1))*8^(qExponent p)))*D^(qExponent p+1/2)*
        ((N:ℝ)^(-u*qExponent p)*(∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-u/2))) := by
  rw [budget_eq D p u hD hp N hN]
  unfold budgetExpression probabilityConstant
  rw [Real.mul_rpow (by norm_num : (0:ℝ)≤8) hD.le,
    Real.sqrt_mul (by norm_num : (0:ℝ)≤2),Real.sqrt_eq_rpow,
    Real.rpow_add hD,Real.rpow_add hD,Real.rpow_one]
  simp only [Real.sqrt_eq_rpow]
  ring

/-- The arrival budget of the logarithmic envelope tends to zero when `u > β_p`. -/
theorem log_budget_tendsto (C m p u : ℝ) (hC : 0<C) (hm : 0≤m)
    (hp : 1<p) (hthreshold : beta p<u) :
    Tendsto (fun N => budget (logCoefficient C m N) p u N) atTop (𝓝 0) := by
  have hu : 0<u := lt_trans (beta_pos p hp) hthreshold
  have hq : 0<qExponent p := qExponent_pos p hp
  have ht : 1/(qExponent p+1/2)<u := by rwa [←beta_eq p hp]
  have ht' : 1<u*(qExponent p+1/2) := (div_lt_iff₀ (by linarith)).mp ht
  have hfirst := (coefficient_power_decay C m (qExponent p+1)
    (1-u*(qExponent p+1)) hC hm (by linarith) (by nlinarith)).const_mul
      (16*((2:ℝ)^(1/(p-1))*8^(qExponent p)))
  have hsecond := (coefficient_weighted_sum_tendsto C m (qExponent p+1/2)
    (u/2) (u*qExponent p) hC hm (by linarith) (mul_pos hu hq) (by nlinarith)).const_mul
      (2*Real.sqrt 2*((2:ℝ)^(1/(p-1))*8^(qExponent p)))
  have hsum := hfirst.add hsecond
  simp only [mul_zero,add_zero] at hsum
  apply hsum.congr'
  filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
  rw [budget_coefficient_form _ p u (logCoefficient_pos C m hC hN) hp N hN]
  simp only [neg_mul,neg_div]
  ring

/-- On the first `N` times, the rate is dominated by the envelope with coefficient
`logCoefficient C m N`. -/
lemma log_envelope_dominates_prefix (C m r u : ℝ) (hC : 0<C)
    (hm : 0≤m) (hur : u<r) {N t : ℕ} (ht : t<N) :
    C*((t+1:ℕ):ℝ)^(-r)*(Real.log (Real.exp 1*((t+1:ℕ):ℝ)))^m≤
      envelope (logCoefficient C m N) u t := by
  have ht1 : (1:ℝ)≤((t+1:ℕ):ℝ) := by exact_mod_cast Nat.succ_le_succ (Nat.zero_le t)
  have ht0 : (0:ℝ)<((t+1:ℕ):ℝ) := by positivity
  have htN : ((t+1:ℕ):ℝ)≤(N:ℝ) := by exact_mod_cast Nat.succ_le_of_lt ht
  have hlog := log_exp_mul_pos ht1
  have hlogle : Real.log (Real.exp 1*((t+1:ℕ):ℝ))≤Real.log (Real.exp 1*(N:ℝ)) :=
    Real.log_le_log (mul_pos (Real.exp_pos _) ht0)
      (mul_le_mul_of_nonneg_left htN (Real.exp_pos _).le)
  have hpow := Real.rpow_le_rpow_of_exponent_le ht1 (show -r≤-u by linarith)
  have hlogs := Real.rpow_le_rpow hlog.le hlogle hm
  have h := mul_le_mul (mul_le_mul_of_nonneg_left hpow hC.le) hlogs
    (Real.rpow_nonneg hlog.le m) (by positivity : 0≤C*((t+1:ℕ):ℝ)^(-u))
  dsimp only [envelope,logCoefficient]
  nlinarith only [h]

/-- A horizon `N` and a signal `μ` for which the rare-event parameters are admissible and
the arrival budget is below `1 - 2δ`. -/
theorem exists_log_parameters (C m p u δ : ℝ) (hC : 0<C) (hm : 0≤m) (hp : 1<p)
    (hδ : δ<1/2) (hthreshold : beta p<u) :
    ∃ (N : ℕ) (μ : ℝ), 0<N ∧ 0<μ ∧ μ≤1/2 ∧
      1≤rareA p μ ∧ μ≤rareA p μ ∧ 0<rareProb p μ ∧ rareProb p μ≤1 ∧
      rareProb p μ*rareA p μ=μ ∧ 2*μ*(rareA p μ)^(p-1)=1 ∧
      envelope (logCoefficient C m N) u (N-1)<μ/4 ∧
      2*rareProb p μ*(∑t∈Finset.range N,
        (μ+Real.sqrt (2*envelope (logCoefficient C m N) u t)))<1-2*δ := by
  have hu : 0<u := lt_trans (beta_pos p hp) hthreshold
  have hsignal := (coefficient_power_decay C m 1 (-u) hC hm (by norm_num)
    (by linarith)).const_mul 8
  simp only [Real.rpow_one,mul_zero] at hsignal
  have hsmall := hsignal.eventually (gt_mem_nhds (by norm_num : (0:ℝ)<1/2))
  have hnumeric := (log_budget_tendsto C m p u hC hm hp hthreshold).eventually
    (gt_mem_nhds (by linarith : (0:ℝ)<1-2*δ))
  obtain ⟨N,hN,hsmallN,hnumericN⟩ :=
    ((eventually_gt_atTop (0:ℕ)).and (hsmall.and hnumeric)).exists
  let D := logCoefficient C m N
  have hD : 0<D := logCoefficient_pos C m hC hN
  let μ := 8*D*(N:ℝ)^(-u)
  have hn : (0:ℝ)<N := by exact_mod_cast hN
  have hμ : 0<μ := by dsimp [μ]; positivity
  have hμsmall : μ≤1/2 := by dsimp [μ,D]; nlinarith only [hsmallN]
  have hend : envelope D u (N-1)<μ/4 := by
    unfold envelope
    rw [Nat.sub_add_cancel hN]
    dsimp only [μ]
    nlinarith [mul_pos hD (Real.rpow_pos_of_pos hn (-u))]
  exact ⟨N,μ,hN,hμ,hμsmall,rareA_ge_one hp hμ hμsmall,
    signal_le_amplitude hp hμ hμsmall,rareProb_pos hμ,rareProb_le_one hp hμ hμsmall,
    rare_centering hμ,rare_moment_identity hp hμ,hend,hnumericN⟩

end ClippedSGD.AnytimeLowerParameters


==> anc/lean/ClippedSGD/AnytimeLowerRule.lean <==
import ClippedSGD.HingeGeometry
import ClippedSGD.MomentumRun

/-! Gradient-only rules in one dimension, the oracles of the instance and of the
reference, and the coupling of their runs. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower
open HingeGeometry

abbrev Rule (S : Type*) := (t : ℕ) → ((Fin (t+1) → ℝ) × S) → ℝ

def Nonnegative {S : Type*} (R : Rule S) : Prop := ∀ t h, 0 ≤ R t h

def asMomentum {S : Type*} (R : Rule S) : MomentumRun.Rule ℝ S :=
  fun t h => (0, R t h, 1)

def position {S : Type*} (R : Rule S) (oracle : ℕ → ℝ → ℝ) (seed : S) (t : ℕ) : ℝ :=
  MomentumRun.position (asMomentum R) oracle seed t

def response {S : Type*} (R : Rule S) (oracle : ℕ → ℝ → ℝ) (seed : S) (t : ℕ) : ℝ :=
  R t (Fin.snoc (MomentumRun.trajectory (asMomentum R) oracle seed t).2.2
    (oracle t (position R oracle seed t)), seed)

lemma position_zero {S : Type*} (R : Rule S) (o : ℕ → ℝ → ℝ) (seed : S) :
    position R o seed 0 = 0 := rfl

lemma position_step {S : Type*} (R : Rule S) (o : ℕ → ℝ → ℝ) (seed : S) (t : ℕ) :
    position R o seed (t+1) = position R o seed t -
      response R o seed t * o t (position R o seed t) := by
  simp only [position, MomentumRun.position_step, MomentumRun.velocity_step,
    MomentumRun.damping, MomentumRun.gain, MomentumRun.scale, MomentumRun.controls,
    asMomentum, zero_smul, one_smul, zero_add, smul_eq_mul, response, zero_mul, one_mul]

lemma response_nonneg {S : Type*} {R : Rule S} (hR : Nonnegative R)
    (o : ℕ → ℝ → ℝ) (seed : S) (t : ℕ) : 0 ≤ response R o seed t := hR t _

def referenceOracle (A : ℝ) (ω : ℕ → Bool) (t : ℕ) (_x : ℝ) : ℝ :=
  -(if ω t then A else 0)

def actualOracle (μ y A : ℝ) (ω : ℕ → Bool) (t : ℕ) (x : ℝ) : ℝ :=
  sampleGrad μ y (if ω t then A else 0) x

lemma reference_step {S : Type*} (R : Rule S) (A : ℝ) (ω : ℕ → Bool)
    (seed : S) (t : ℕ) :
    position R (referenceOracle A ω) seed (t+1) =
      position R (referenceOracle A ω) seed t +
        response R (referenceOracle A ω) seed t * (if ω t then A else 0) := by
  rw [position_step]
  simp only [referenceOracle]
  ring

lemma reference_monotone {S : Type*} {R : Rule S} (hR : Nonnegative R)
    {A : ℝ} (hA : 0 ≤ A) (ω : ℕ → Bool) (seed : S) :
    Monotone (position R (referenceOracle A ω) seed) := by
  apply monotone_nat_of_le_succ
  intro t
  rw [reference_step]
  have h := mul_nonneg (response_nonneg hR (referenceOracle A ω) seed t)
    (show 0 ≤ if ω t then A else 0 by split_ifs <;> positivity)
  linarith

lemma reference_no_arrival {S : Type*} (R : Rule S) (A : ℝ) (ω : ℕ → Bool)
    (seed : S) (t : ℕ) (ht : ω t = false) :
    position R (referenceOracle A ω) seed (t+1) =
      position R (referenceOracle A ω) seed t := by simp [reference_step, ht]

/-- While the reference run stays at most `y - μ`, the run on the instance coincides
with it. -/
theorem flat_coupling {S : Type*} (R : Rule S) (μ y A : ℝ)
    (ω : ℕ → Bool) (seed : S) (T : ℕ)
    (hflat : ∀ t < T, position R (referenceOracle A ω) seed t ≤ y-μ) :
    ∀ t ≤ T, position R (actualOracle μ y A ω) seed t =
      position R (referenceOracle A ω) seed t := by
  have hh := MomentumRun.coupled_trajectory (asMomentum R)
    (actualOracle μ y A ω) (referenceOracle A ω) seed T (by
      intro t ht
      exact sample_flat_gradient μ y _ _ (hflat t ht))
  intro t ht
  exact congrArg Prod.fst (hh t ht)

/-- If the reference run jumps from at most `z` to above `z + μ + √(2b)`, the run on the
instance with minimizer `z + μ` has gap greater than `b` after that step. -/
theorem overshoot_failure {S : Type*} {R : Rule S} (hR : Nonnegative R)
    {μ A b z : ℝ} (hμ : 0 ≤ μ) (hA : 0 ≤ A) (hb : 0 ≤ b)
    (ω : ℕ → Bool) (seed : S) (t : ℕ)
    (hbefore : position R (referenceOracle A ω) seed t ≤ z)
    (hafter : z+μ+Real.sqrt (2*b) < position R (referenceOracle A ω) seed (t+1)) :
    b < populationLoss μ (z+μ) (position R (actualOracle μ (z+μ) A ω) seed (t+1)) -
      populationLoss μ (z+μ) (z+μ) := by
  have hm := reference_monotone hR hA ω seed
  have hc := flat_coupling R μ (z+μ) A ω seed (t+1) (by
    intro j hj
    have hh := (hm (show j ≤ t by omega)).trans hbefore
    linarith) (t+1) le_rfl
  rw [hc, population_gap_quadratic μ (z+μ) _ hμ (by
    have := Real.sqrt_nonneg (2*b); linarith)]
  have hs := Real.sq_sqrt (show 0 ≤ 2*b by positivity)
  have hn := Real.sqrt_nonneg (2*b)
  have hx : Real.sqrt (2*b) < position R (referenceOracle A ω) seed (t+1)-(z+μ) := by
    linarith
  nlinarith

/-- If the reference run stays at most one half up to time `N`, the run on the endpoint
instance has gap greater than `b` at time `N`. -/
theorem endpoint_failure {S : Type*} {R : Rule S} (hR : Nonnegative R)
    {μ A b : ℝ} (hμ : 0 ≤ μ) (hμhalf : μ ≤ 1/2) (hA : 0 ≤ A)
    (hb : b < μ/4) (ω : ℕ → Bool) (seed : S) (N : ℕ)
    (hN : position R (referenceOracle A ω) seed N ≤ 1/2) :
    b < populationLoss μ 1 (position R (actualOracle μ 1 A ω) seed N) -
      populationLoss μ 1 1 := by
  have hm := reference_monotone hR hA ω seed
  have hc := flat_coupling R μ 1 A ω seed N (by
    intro j hj
    have hh := (hm (Nat.le_of_lt hj)).trans hN
    linarith) N le_rfl
  rw [hc]
  exact hb.trans_le (gap_before_half μ _ hμ hμhalf hN)

section Measurability
variable {S Ω : Type*} [MeasurableSpace S] [MeasurableSpace Ω]

lemma asMomentum_measurable (R : Rule S) (hR : ∀ t, Measurable (R t)) (t : ℕ) :
    Measurable (asMomentum R t) := measurable_const.prodMk ((hR t).prodMk measurable_const)

lemma position_measurable (R : Rule S) (hR : ∀ t, Measurable (R t))
    (o : Ω → ℕ → ℝ → ℝ)
    (ho : ∀ t, Measurable (fun z : Ω × ℝ => o z.1 t z.2))
    (seed : Ω → S) (hs : Measurable seed) (t : ℕ) :
    Measurable (fun ω => position R (o ω) (seed ω) t) :=
  (MomentumRun.trajectory_measurable _ (asMomentum_measurable R hR) o ho seed hs t).fst

lemma actualOracle_measurable (μ y A : ℝ) (bits : Ω → ℕ → Bool)
    (hbits : Measurable bits) (t : ℕ) :
    Measurable (fun z : Ω × ℝ => actualOracle μ y A (bits z.1) t z.2) := by
  have hb : Measurable (fun z : Ω × ℝ => bits z.1 t) :=
    (measurable_pi_apply t).comp (hbits.comp measurable_fst)
  exact (((measurable_snd.sub_const y).add_const μ).max measurable_const).sub
    ((measurable_from_top (f := fun b : Bool => if b then A else 0)).comp hb)

lemma populationLoss_continuous (μ y : ℝ) : Continuous (populationLoss μ y) :=
  ((hinge_continuous.comp ((continuous_id.sub continuous_const).add continuous_const)).sub
    (continuous_const.mul continuous_id))

end Measurability
end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeLowerTransfer.lean <==
import ClippedSGD.AnytimeLowerIID
import ClippedSGD.AnytimeLowerFresh
import ClippedSGD.MomentumParameters

/-! The failure event in the paper's time indexing, and a failure on a finite prefix for
an instance with the required properties. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower

variable {S : Type*} [MeasurableSpace S]

def rate (C r m : ℝ) (t : ℕ) : ℝ :=
  C*((t+1:ℕ):ℝ)^(-r)*(Real.log (Real.exp 1*((t+1:ℕ):ℝ)))^m

/-- The failure event of the paper: `f(x_{t+1}) - f^⋆ > C t^(-r) (log(et))^m` for some
`t ≥ 1`. Here `position R _ _ t` is the paper's `x_{t+1}`. -/
def paperFailure (R : Rule S) (μ y A C r m : ℝ) : Set ((ℕ → Bool) × S) :=
  {ω | ∃t : ℕ, 1≤t ∧ C*(t:ℝ)^(-r)*(Real.log (Real.exp 1*(t:ℝ)))^m <
    HingeGeometry.populationLoss μ y (position R (actualOracle μ y A ω.1) ω.2 t) -
      HingeGeometry.populationLoss μ y y}

lemma paperFailure_eq (R : Rule S) (μ y A C r m : ℝ) :
    paperFailure R μ y A C r m=infiniteFailure R μ y A (rate C r m) := by
  ext ω
  constructor
  · rintro ⟨t,ht,hgap⟩
    refine ⟨t-1,?_⟩
    simpa only [rate,Nat.sub_add_cancel ht] using hgap
  · rintro ⟨t,hgap⟩
    exact ⟨t+1,by omega,hgap⟩

lemma paperFailure_measurable (R : Rule S) (hRm : ∀t,Measurable (R t))
    (μ y A C r m : ℝ) : MeasurableSet (paperFailure R μ y A C r m) := by
  rw [paperFailure_eq]
  exact infiniteFailure_measurable R hRm μ y A _

/-- `finite_iid_failure` combined with `instance_properties`: one target gives an instance
with the required properties that fails with probability greater than `δ`. -/
theorem certified_finite_failure (σ : Measure S) [IsProbabilityMeasure σ]
    (R : Rule S) (hR : Nonnegative R) (hRm : ∀t, Measurable (R t))
    {μ A π p δ : ℝ} (hμ : 0<μ) (hμhalf : μ≤1/2) (hA : 0<A) (hμA : μ≤A)
    (hp : 1<p) (hπ0 : 0≤π) (hπ1 : π≤1) (hmean : π*A=μ)
    (hnorm : 2*μ*A^(p-1)≤1) (b : ℕ → ℝ)
    {N : ℕ} (hN : 0<N) (hb : ∀t<N, 0≤b t) (hend : b (N-1)<μ/4)
    (hbudget : 2*π*(∑t∈Finset.range N, (μ+Real.sqrt (2*b t)))<1-2*δ) :
    ∃y, InstanceProperties μ y A π p hπ1 ∧
      δ<((Lower.iidBits N π hπ1).prod σ).real
        (failure R μ y A (fun ω => prefixBits ω.1) Prod.snd b N) := by
  obtain ⟨y,hy0,hy1,hfail⟩ := finite_iid_failure σ R hR hRm hμ.le hμhalf hA.le hπ0 hπ1
    b hN hb hend hbudget
  exact ⟨y,instance_properties hμ hμhalf hy0 hy1 hA hμA hp hπ0 hπ1 hmean hnorm,hfail⟩

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/AnytimeParameters.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Data.Complex.ExponentialBounds
import Mathlib.Algebra.Order.Floor.Ring
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.FieldSimp
import ClippedSGD.EnergyBudget
import ClippedSGD.SuffixPotential

/-!
# Explicit Constants and Deterministic Budgets for Horizon-Free Clipped SGD

This module formalizes the exponents and the schedule of the time-uniform upper bound
(`eq:anytime-exponents`, `eq:anytime-upper-schedule`) and its explicit constants and deterministic
budgets (`app:anytime-upper-constants`, `lem:anytime-budgets`).
-/

open Set Finset
open scoped BigOperators

set_option autoImplicit false

namespace ClippedSGD.AnytimeParameters

noncomputable section

/-! ## 1. Exponents, Explicit Constants, and Schedules -/

/-- Rate exponent `β = β_p = 2(p - 1) / (3p - 1)` (`eq:anytime-exponents`). -/
def betaExp (p : ℝ) : ℝ := 2 * (p - 1) / (3 * p - 1)

/-- Step-size decay exponent `a = (p + 1) / (3p - 1) = 1 - β` (`eq:anytime-exponents`). -/
def aExp (p : ℝ) : ℝ := (p + 1) / (3 * p - 1)

/-- Clipping threshold growth exponent `b = 2 / (3p - 1)` (`eq:anytime-exponents`). -/
def bExp (p : ℝ) : ℝ := 2 / (3 * p - 1)

/-- Variance growth exponent `v = (2 - p) b`. -/
def vExp (p : ℝ) : ℝ := (2 - p) * bExp p

/-- Dyadic ratio `q = 2 ^ (-β)`. -/
def qBase (p : ℝ) : ℝ := (2 : ℝ) ^ (-betaExp p)

/-- Closed-form dyadic series constant
`J_β = q(1 + q)/(1 - q)³ + 4q/(1 - q)² + 4/(1 - q)` (`eq:anytime-constants`). -/
def J_beta (p : ℝ) : ℝ :=
  let q := qBase p
  q * (1 + q) / (1 - q) ^ 3 + 4 * q / (1 - q) ^ 2 + 4 / (1 - q)

/-- Step-sum constant `H_β = 64 (1 + β⁻¹ + J_β)` (`eq:anytime-constants`). -/
def H_beta (p : ℝ) : ℝ := 64 * (1 + (betaExp p)⁻¹ + J_beta p)

/-- Budget constant `K = 2 ^ 20 * H_β ^ 4` (`eq:anytime-constants`). -/
def K_const (p : ℝ) : ℝ := (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (4 : ℕ)

/-- Schedule constant `c_p = 1 / (1000 K)` (`eq:anytime-constants`). -/
def c_p (p : ℝ) : ℝ := 1 / (1000 * K_const p)

/-- Rate prefactor `D_p = 4 / c_p` (`eq:anytime-constants`). -/
def D_p (p : ℝ) : ℝ := 4 / c_p p

/-- Problem scale `Q = max(L R, σ)`. -/
def scaleQ (L R σ : ℝ) : ℝ := max (L * R) σ

/-- Logarithmic factor `ℓ_t = log(100 t²)` for `t ≥ 1`. -/
def ell (t : ℕ) : ℝ := Real.log (100 * (t : ℝ) ^ (2 : ℕ))

/-- Confidence-dependent logarithmic factor `ι_t(δ) = log(100 t² / δ)`. -/
def iota (δ : ℝ) (t : ℕ) : ℝ := Real.log (100 * (t : ℝ) ^ (2 : ℕ) / δ)

/-- Global radius confidence parameter `h = log(100 / δ)`. -/
def confH (δ : ℝ) : ℝ := Real.log (100 / δ)

/-- Normalized step size `η_t = c t ^ (-a) / ℓ_t²` for `t ≥ 1`, and `0` at `t = 0`. -/
def normStep (p c : ℝ) (t : ℕ) : ℝ :=
  if t = 0 then 0 else c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ)

lemma normStep_zero (p c : ℝ) : normStep p c 0 = 0 := rfl

lemma normStep_of_pos (p c : ℝ) {t : ℕ} (ht : 1 ≤ t) :
    normStep p c t = c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ) :=
  if_neg (by omega)

/-- Normalized clipping threshold `λ_t = 4 t ^ b`. -/
def normLambda (p : ℝ) (t : ℕ) : ℝ := 4 * (t : ℝ) ^ (bExp p)

/-- Normalized deterministic bias bound `B_t = 2 λ_t ^ (1 - p)` (`eq:anytime-clipping`). -/
def normB (p : ℝ) (t : ℕ) : ℝ := 2 * (normLambda p t) ^ (1 - p)

/-- Normalized deterministic variance bound `V_t = 2 λ_t ^ (2 - p)` (`eq:anytime-clipping`). -/
def normV (p : ℝ) (t : ℕ) : ℝ := 2 * (normLambda p t) ^ (2 - p)

/-- Unnormalized step size `η_t = (R / Q) c_p t ^ (-a) / ℓ_t²` (`eq:anytime-upper-schedule`). -/
def anytimeStep (L R σ p : ℝ) (t : ℕ) : ℝ :=
  (R / scaleQ L R σ) * normStep p (c_p p) t

/-- Unnormalized clipping threshold `λ_t = 4 Q t ^ b` (`eq:anytime-upper-schedule`). -/
def anytimeLambda (L R σ p : ℝ) (t : ℕ) : ℝ :=
  scaleQ L R σ * normLambda p t

lemma scaleQ_pos {L R σ : ℝ} (hL : 0 < L) (hR : 0 < R) : 0 < scaleQ L R σ := by
  unfold scaleQ
  have : 0 < L * R := mul_pos hL hR
  exact lt_of_lt_of_le this (le_max_left (L * R) σ)

lemma anytimeStep_eq (L R σ p : ℝ) (t : ℕ) :
    anytimeStep L R σ p t = (R / scaleQ L R σ) * normStep p (c_p p) t := rfl

lemma anytimeLambda_eq (L R σ p : ℝ) (t : ℕ) :
    anytimeLambda L R σ p t = scaleQ L R σ * normLambda p t := rfl

lemma normLambda_nonneg (p : ℝ) (t : ℕ) : 0 ≤ normLambda p t := by
  unfold normLambda; positivity

/-! ## 2. Exponent Identities and Constant Positivity -/

lemma three_p_sub_one_pos {p : ℝ} (hp : 1 < p) : 0 < 3 * p - 1 := by linarith

lemma betaExp_pos {p : ℝ} (hp : 1 < p) : 0 < betaExp p := by
  unfold betaExp
  have : 0 < p - 1 := by linarith
  have : 0 < 3 * p - 1 := by linarith
  positivity

lemma betaExp_le_two_fifths {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) :
    betaExp p ≤ 2 / 5 := by
  unfold betaExp
  rw [div_le_div_iff₀ (three_p_sub_one_pos hp) (by norm_num)]
  linarith

lemma aExp_pos {p : ℝ} (hp : 1 < p) : 0 < aExp p := by
  unfold aExp
  have : 0 < p + 1 := by linarith
  have : 0 < 3 * p - 1 := by linarith
  positivity

lemma bExp_pos {p : ℝ} (hp : 1 < p) : 0 < bExp p := by
  unfold bExp
  have : 0 < 3 * p - 1 := by linarith
  positivity

lemma bExp_le_one {p : ℝ} (hp : 1 < p) : bExp p ≤ 1 := by
  unfold bExp
  rw [div_le_iff₀ (three_p_sub_one_pos hp)]
  linarith

lemma vExp_nonneg {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) : 0 ≤ vExp p := by
  unfold vExp
  exact mul_nonneg (by linarith) (bExp_pos hp).le

/-- Exponent identities (`eq:anytime-identities`). -/
lemma bExp_mul_sub_one {p : ℝ} : bExp p * (p - 1) = betaExp p := by
  unfold bExp betaExp; ring

lemma aExp_add_betaExp {p : ℝ} (hp : 1 < p) : aExp p + betaExp p = 1 := by
  unfold aExp betaExp
  have hne : (3 * p - 1 : ℝ) ≠ 0 := (three_p_sub_one_pos hp).ne'
  field_simp; ring

lemma two_mul_aExp_sub_bExp {p : ℝ} : 2 * (aExp p - bExp p) = betaExp p := by
  unfold aExp bExp betaExp; ring

lemma aExp_sub_vExp {p : ℝ} : aExp p - vExp p = (3 / 2 : ℝ) * betaExp p := by
  unfold aExp vExp bExp betaExp; ring

lemma two_aExp_sub_vExp {p : ℝ} (hp : 1 < p) :
    2 * aExp p - vExp p = 1 + (1 / 2 : ℝ) * betaExp p := by
  unfold aExp vExp bExp betaExp
  have hne : (3 * p - 1 : ℝ) ≠ 0 := (three_p_sub_one_pos hp).ne'
  field_simp; ring

lemma qBase_pos (p : ℝ) : 0 < qBase p := by
  unfold qBase; positivity

lemma qBase_lt_one {p : ℝ} (hp : 1 < p) : qBase p < 1 := by
  unfold qBase
  exact Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (neg_lt_zero.mpr (betaExp_pos hp))

lemma one_sub_qBase_pos {p : ℝ} (hp : 1 < p) : 0 < 1 - qBase p :=
  sub_pos.mpr (qBase_lt_one hp)

lemma J_beta_ge_four {p : ℝ} (hp : 1 < p) : 4 ≤ J_beta p := by
  unfold J_beta
  have hq : 0 < qBase p := qBase_pos p
  have h1q : 0 < 1 - qBase p := one_sub_qBase_pos hp
  have h1q_le : 1 - qBase p ≤ 1 := by linarith
  have hdiv : 4 ≤ 4 / (1 - qBase p) := by
    rw [le_div_iff₀ h1q]
    linarith
  have hpos1 : 0 ≤ qBase p * (1 + qBase p) / (1 - qBase p) ^ 3 := by positivity
  have hpos2 : 0 ≤ 4 * qBase p / (1 - qBase p) ^ 2 := by positivity
  linarith

lemma J_beta_pos {p : ℝ} (hp : 1 < p) : 0 < J_beta p :=
  lt_of_lt_of_le (by norm_num) (J_beta_ge_four hp)

lemma eight_J_beta_le_H_beta {p : ℝ} (hp : 1 < p) :
    8 * J_beta p ≤ H_beta p := by
  unfold H_beta
  have hb : 0 < (betaExp p)⁻¹ := inv_pos.mpr (betaExp_pos hp)
  have hJ : 0 < J_beta p := J_beta_pos hp
  linarith

lemma eight_one_add_two_div_beta_le_H_beta {p : ℝ} (hp : 1 < p) :
    8 * (1 + 2 / betaExp p) ≤ H_beta p := by
  unfold H_beta
  have hb : 0 < (betaExp p)⁻¹ := inv_pos.mpr (betaExp_pos hp)
  have hJ : 0 < J_beta p := J_beta_pos hp
  have hdiv : 2 / betaExp p = 2 * (betaExp p)⁻¹ := div_eq_mul_inv 2 (betaExp p)
  linarith

lemma H_beta_ge_64 {p : ℝ} (hp : 1 < p) : 64 ≤ H_beta p := by
  unfold H_beta
  have hb : 0 < (betaExp p)⁻¹ := inv_pos.mpr (betaExp_pos hp)
  have hJ : 4 ≤ J_beta p := J_beta_ge_four hp
  linarith

lemma H_beta_pos {p : ℝ} (hp : 1 < p) : 0 < H_beta p :=
  lt_of_lt_of_le (by norm_num) (H_beta_ge_64 hp)

lemma K_const_ge_one {p : ℝ} (hp : 1 < p) : 1 ≤ K_const p := by
  unfold K_const
  have hH : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
  have hH4 : 1 ≤ (H_beta p) ^ (4 : ℕ) := one_le_pow₀ hH
  nlinarith

lemma K_const_pos {p : ℝ} (hp : 1 < p) : 0 < K_const p :=
  lt_of_lt_of_le zero_lt_one (K_const_ge_one hp)

lemma c_p_pos {p : ℝ} (hp : 1 < p) : 0 < c_p p := by
  unfold c_p
  have := K_const_pos hp
  positivity

lemma K_mul_c_p {p : ℝ} (hp : 1 < p) : K_const p * c_p p = 1 / 1000 := by
  unfold c_p
  have hK : K_const p ≠ 0 := (K_const_pos hp).ne'
  field_simp; ring

lemma c_p_le_inv_1000 {p : ℝ} (hp : 1 < p) : c_p p ≤ 1 / 1000 := by
  have h1 := K_const_ge_one hp
  have hc := (c_p_pos hp).le
  nlinarith [K_mul_c_p hp]

lemma c_p_le_one {p : ℝ} (hp : 1 < p) : c_p p ≤ 1 :=
  (c_p_le_inv_1000 hp).trans (by norm_num)

lemma D_p_ge_4000 {p : ℝ} (hp : 1 < p) : 4000 ≤ D_p p := by
  unfold D_p
  rw [le_div_iff₀ (c_p_pos hp)]
  linarith [c_p_le_inv_1000 hp]

lemma D_p_ge_one {p : ℝ} (hp : 1 < p) : 1 ≤ D_p p :=
  (by norm_num : (1 : ℝ) ≤ 4000).trans (D_p_ge_4000 hp)

/-! ## 3. Logarithmic Factor Bounds -/

lemma four_lt_log_100 : (4 : ℝ) < Real.log 100 := by
  rw [Real.lt_log_iff_exp_lt (by norm_num)]
  have he1 : Real.exp 1 < 3 := by linarith [Real.exp_one_lt_d9]
  have he4 : Real.exp 4 = (Real.exp 1) ^ (4 : ℕ) := by
    rw [← Real.exp_nat_mul]; norm_num
  rw [he4]
  calc
    (Real.exp 1) ^ (4 : ℕ) < 3 ^ (4 : ℕ) :=
      pow_lt_pow_left₀ he1 (Real.exp_pos 1).le (by decide)
    _ < 100 := by norm_num

lemma ell_one_eq : ell 1 = Real.log 100 := by
  unfold ell; norm_num

lemma four_lt_ell_one : 4 < ell 1 := by
  rw [ell_one_eq]; exact four_lt_log_100

lemma one_lt_ell_one : 1 < ell 1 := by linarith [four_lt_ell_one]

lemma ell_mono {s t : ℕ} (hs : 1 ≤ s) (hst : s ≤ t) : ell s ≤ ell t := by
  unfold ell
  apply Real.log_le_log
  · have : (1 : ℝ) ≤ (s : ℝ) := by exact_mod_cast hs
    positivity
  · have hst' : (s : ℝ) ≤ (t : ℝ) := by exact_mod_cast hst
    have hs0 : (0 : ℝ) ≤ (s : ℝ) := by positivity
    nlinarith

lemma four_lt_ell {t : ℕ} (ht : 1 ≤ t) : 4 < ell t :=
  lt_of_lt_of_le four_lt_ell_one (ell_mono le_rfl ht)

lemma ell_pos {t : ℕ} (ht : 1 ≤ t) : 0 < ell t := by
  linarith [four_lt_ell ht]

lemma four_lt_confH {δ : ℝ} (hδ : 0 < δ) (hδ1 : δ < 1) : 4 < confH δ := by
  unfold confH
  have hlt : 100 < 100 / δ := by
    rw [lt_div_iff₀ hδ]
    linarith
  exact lt_trans four_lt_log_100 (Real.log_lt_log (by norm_num) hlt)

lemma confH_pos {δ : ℝ} (hδ : 0 < δ) (hδ1 : δ < 1) : 0 < confH δ := by
  linarith [four_lt_confH hδ hδ1]

lemma confH_le_iota {δ : ℝ} (hδ : 0 < δ) {t : ℕ} (ht : 1 ≤ t) :
    confH δ ≤ iota δ t := by
  unfold confH iota
  apply Real.log_le_log (by positivity)
  apply div_le_div_of_nonneg_right _ hδ.le
  have ht' : (1 : ℝ) ≤ (t : ℝ) := by exact_mod_cast ht
  nlinarith

lemma ell_le_iota {δ : ℝ} (hδ : 0 < δ) (hδ1 : δ < 1) {t : ℕ} (ht : 1 ≤ t) :
    ell t ≤ iota δ t := by
  unfold ell iota
  have ht' : (1 : ℝ) ≤ (t : ℝ) := by exact_mod_cast ht
  apply Real.log_le_log (by positivity)
  rw [le_div_iff₀ hδ]
  nlinarith

lemma four_lt_iota {δ : ℝ} (hδ : 0 < δ) (hδ1 : δ < 1) {t : ℕ} (ht : 1 ≤ t) :
    4 < iota δ t :=
  lt_of_lt_of_le (four_lt_confH hδ hδ1) (confH_le_iota hδ ht)

/-! ## 4. Pointwise Bounds on Schedule and Clipping Quantities -/

lemma normStep_pos {p c : ℝ} (hc : 0 < c) {t : ℕ} (ht : 1 ≤ t) :
    0 < normStep p c t := by
  rw [normStep_of_pos p c ht]
  have ht' : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  have hell : 0 < ell t := ell_pos ht
  positivity

lemma normStep_nonneg {p c : ℝ} (hc : 0 ≤ c) (t : ℕ) :
    0 ≤ normStep p c t := by
  unfold normStep
  split_ifs with h0
  · exact le_rfl
  · have ht : 1 ≤ t := by omega
    have ht' : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
    have hell : 0 < ell t := ell_pos ht
    positivity

lemma normStep_le_c {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {t : ℕ} (ht : 1 ≤ t) :
    normStep p c t ≤ c := by
  rw [normStep_of_pos p c ht]
  have ht1 : (1 : ℝ) ≤ (t : ℝ) := by exact_mod_cast ht
  have hrpow : (t : ℝ) ^ (-aExp p) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos ht1 (neg_nonpos.mpr (aExp_pos hp).le)
  have hell : 1 ≤ (ell t) ^ (2 : ℕ) := by
    have := four_lt_ell ht
    nlinarith
  calc
    c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ)
      ≤ c * 1 / 1 := div_le_div₀ (by positivity) (mul_le_mul_of_nonneg_left hrpow hc) zero_lt_one hell
    _ = c := by ring

lemma normLambda_ge_four {p : ℝ} (hp : 1 < p) {t : ℕ} (ht : 1 ≤ t) :
    4 ≤ normLambda p t := by
  unfold normLambda
  have ht1 : (1 : ℝ) ≤ (t : ℝ) := by exact_mod_cast ht
  have hrpow : 1 ≤ (t : ℝ) ^ (bExp p) := Real.one_le_rpow ht1 (bExp_pos hp).le
  linarith

lemma normLambda_pos {p : ℝ} (hp : 1 < p) {t : ℕ} (ht : 1 ≤ t) :
    0 < normLambda p t :=
  lt_of_lt_of_le (by norm_num) (normLambda_ge_four hp ht)

lemma normB_nonneg (p : ℝ) (t : ℕ) : 0 ≤ normB p t := by
  unfold normB normLambda
  positivity

lemma normV_nonneg (p : ℝ) (t : ℕ) : 0 ≤ normV p t := by
  unfold normV normLambda
  positivity

/-- From `B_t = 2 λ_t ^ (1 - p)` and `λ_t = 4 t ^ b`, we have `B_t ≤ 2 t ^ (-β)`
. -/
lemma normB_le {p : ℝ} (hp : 1 < p) {t : ℕ} (ht : 1 ≤ t) :
    normB p t ≤ 2 * (t : ℝ) ^ (-betaExp p) := by
  unfold normB normLambda
  have ht0 : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg ht0.le _),
    ← Real.rpow_mul ht0.le]
  have hmul : bExp p * (1 - p) = -betaExp p := by
    rw [← bExp_mul_sub_one]; ring
  rw [hmul]
  have h4 : (4 : ℝ) ^ (1 - p) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by linarith)
  have htr : 0 ≤ (t : ℝ) ^ (-betaExp p) := Real.rpow_nonneg ht0.le _
  nlinarith

/-- From `V_t = 2 λ_t ^ (2 - p)` and `λ_t = 4 t ^ b`, we have `V_t ≤ 8 t ^ v`
. -/
lemma normV_le {p : ℝ} (hp : 1 < p) {t : ℕ} (ht : 1 ≤ t) :
    normV p t ≤ 8 * (t : ℝ) ^ (vExp p) := by
  unfold normV normLambda
  have ht0 : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg ht0.le _),
    ← Real.rpow_mul ht0.le]
  have hmul : bExp p * (2 - p) = vExp p := by
    unfold vExp; ring
  rw [hmul]
  have h4 : (4 : ℝ) ^ (2 - p) ≤ (4 : ℝ) ^ (1 : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
  rw [Real.rpow_one] at h4
  have htr : 0 ≤ (t : ℝ) ^ (vExp p) := Real.rpow_nonneg ht0.le _
  nlinarith

/-- Pointwise bound `η_t B_t ≤ 2 c / (t ℓ_t²)`. -/
lemma normStep_mul_normB_le {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {t : ℕ} (ht : 1 ≤ t) :
    normStep p c t * normB p t ≤ 2 * c / ((t : ℝ) * (ell t) ^ (2 : ℕ)) := by
  have ht0 : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  have hstep_nn : 0 ≤ normStep p c t := normStep_nonneg hc t
  have h1 := mul_le_mul_of_nonneg_left (normB_le hp ht) hstep_nn
  refine h1.trans_eq ?_
  rw [normStep_of_pos p c ht]
  have hrpow : (t : ℝ) ^ (-aExp p) * (t : ℝ) ^ (-betaExp p) = (t : ℝ)⁻¹ := by
    rw [← Real.rpow_add ht0, show -aExp p + -betaExp p = -(aExp p + betaExp p) by ring,
      aExp_add_betaExp hp, Real.rpow_neg_one]
  calc
    c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ) * (2 * (t : ℝ) ^ (-betaExp p))
      = 2 * c * ((t : ℝ) ^ (-aExp p) * (t : ℝ) ^ (-betaExp p)) / (ell t) ^ (2 : ℕ) := by ring
    _ = 2 * c * (t : ℝ)⁻¹ / (ell t) ^ (2 : ℕ) := by rw [hrpow]
    _ = 2 * c / ((t : ℝ) * (ell t) ^ (2 : ℕ)) := by ring

/-- Pointwise bound `η_t² V_t ≤ 8 c² t ^ (-1 - β/2) / ℓ_t⁴`. -/
lemma normStep_sq_mul_normV_le {p c : ℝ} (hp : 1 < p) {t : ℕ} (ht : 1 ≤ t) :
    (normStep p c t) ^ (2 : ℕ) * normV p t ≤
      8 * c ^ (2 : ℕ) * (t : ℝ) ^ (-1 - betaExp p / 2) / (ell t) ^ (4 : ℕ) := by
  have ht0 : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  have h1 := mul_le_mul_of_nonneg_left (normV_le hp ht) (sq_nonneg (normStep p c t))
  refine h1.trans_eq ?_
  rw [normStep_of_pos p c ht]
  have hrpow : ((t : ℝ) ^ (-aExp p)) ^ (2 : ℕ) * (t : ℝ) ^ (vExp p) =
      (t : ℝ) ^ (-1 - betaExp p / 2) := by
    rw [← Real.rpow_natCast ((t : ℝ) ^ (-aExp p)) 2, ← Real.rpow_mul ht0.le,
      ← Real.rpow_add ht0]
    congr 1
    have h2a := two_aExp_sub_vExp hp
    push_cast
    linarith
  calc
    (c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ)) ^ (2 : ℕ) * (8 * (t : ℝ) ^ (vExp p))
      = 8 * c ^ (2 : ℕ) * (((t : ℝ) ^ (-aExp p)) ^ (2 : ℕ) * (t : ℝ) ^ (vExp p)) /
          (ell t) ^ (4 : ℕ) := by ring
    _ = 8 * c ^ (2 : ℕ) * (t : ℝ) ^ (-1 - betaExp p / 2) / (ell t) ^ (4 : ℕ) := by rw [hrpow]

/-- Pointwise identity `η_t² λ_t² = 16 c² t ^ (-β) / ℓ_t⁴`. -/
lemma normStep_sq_mul_normLambda_sq {p c : ℝ} {t : ℕ} (ht : 1 ≤ t) :
    (normStep p c t) ^ (2 : ℕ) * (normLambda p t) ^ (2 : ℕ) =
      16 * c ^ (2 : ℕ) * (t : ℝ) ^ (-betaExp p) / (ell t) ^ (4 : ℕ) := by
  have ht0 : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  rw [normStep_of_pos p c ht]
  unfold normLambda
  have hrpow : ((t : ℝ) ^ (-aExp p)) ^ (2 : ℕ) * ((t : ℝ) ^ (bExp p)) ^ (2 : ℕ) =
      (t : ℝ) ^ (-betaExp p) := by
    rw [← Real.rpow_natCast ((t : ℝ) ^ (-aExp p)) 2, ← Real.rpow_mul ht0.le,
      ← Real.rpow_natCast ((t : ℝ) ^ (bExp p)) 2, ← Real.rpow_mul ht0.le,
      ← Real.rpow_add ht0]
    congr 1
    have h2ab := two_mul_aExp_sub_bExp (p := p)
    push_cast
    linarith
  calc
    (c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ)) ^ (2 : ℕ) *
        (4 * (t : ℝ) ^ (bExp p)) ^ (2 : ℕ)
      = 16 * c ^ (2 : ℕ) * (((t : ℝ) ^ (-aExp p)) ^ (2 : ℕ) * ((t : ℝ) ^ (bExp p)) ^ (2 : ℕ)) /
          (ell t) ^ (4 : ℕ) := by ring
    _ = 16 * c ^ (2 : ℕ) * (t : ℝ) ^ (-betaExp p) / (ell t) ^ (4 : ℕ) := by rw [hrpow]

/-- Pointwise bound `η_t λ_t ≤ 4 c / ℓ_1²` (`eq:global-anytime-budgets`). -/
lemma normStep_mul_normLambda_le {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {t : ℕ} (ht : 1 ≤ t) :
    normStep p c t * normLambda p t ≤ 4 * c / (ell 1) ^ (2 : ℕ) := by
  have ht0 : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
  have ht1 : (1 : ℝ) ≤ (t : ℝ) := by exact_mod_cast ht
  rw [normStep_of_pos p c ht]
  unfold normLambda
  have hrpow : (t : ℝ) ^ (-aExp p) * (t : ℝ) ^ (bExp p) ≤ 1 := by
    rw [← Real.rpow_add ht0]
    apply Real.rpow_le_one_of_one_le_of_nonpos ht1
    have h2ab := two_mul_aExp_sub_bExp (p := p)
    have hb := betaExp_pos hp
    linarith
  have hell : (ell 1) ^ (2 : ℕ) ≤ (ell t) ^ (2 : ℕ) :=
    pow_le_pow_left₀ (ell_pos le_rfl).le (ell_mono le_rfl ht) 2
  have hell1_pos : 0 < (ell 1) ^ (2 : ℕ) := by have := ell_pos le_rfl; positivity
  calc
    c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ) * (4 * (t : ℝ) ^ (bExp p))
      = 4 * c * ((t : ℝ) ^ (-aExp p) * (t : ℝ) ^ (bExp p)) / (ell t) ^ (2 : ℕ) := by ring
    _ ≤ 4 * c * 1 / (ell 1) ^ (2 : ℕ) := by
      apply div_le_div₀ (by positivity)
      · exact mul_le_mul_of_nonneg_left hrpow (by positivity)
      · exact hell1_pos
      · exact hell
    _ = 4 * c / (ell 1) ^ (2 : ℕ) := by ring

/-! ## 5. Algebraic Telescoping and Global Anytime Budgets -/

/-- For `t ≥ 2`, `1 / t ≤ log t - log (t - 1)`. -/
lemma inv_le_log_sub_log {t : ℕ} (ht : 2 ≤ t) :
    1 / (t : ℝ) ≤ Real.log (t : ℝ) - Real.log ((t - 1 : ℕ) : ℝ) := by
  have ht_pos : (0 : ℝ) < (t : ℝ) := by positivity
  have htm1_pos : (0 : ℝ) < ((t - 1 : ℕ) : ℝ) := by
    have : 1 ≤ t - 1 := by omega
    exact_mod_cast this
  have hcast : ((t - 1 : ℕ) : ℝ) = (t : ℝ) - 1 := by
    rw [Nat.cast_sub (by omega), Nat.cast_one]
  have hexp := Real.add_one_le_exp (-(1 / (t : ℝ)))
  have hdiv : ((t - 1 : ℕ) : ℝ) / (t : ℝ) = -(1 / (t : ℝ)) + 1 := by
    rw [hcast]; field_simp; ring
  rw [← hdiv] at hexp
  have hlog := Real.log_le_log (div_pos htm1_pos ht_pos) hexp
  rw [Real.log_exp, Real.log_div htm1_pos.ne' ht_pos.ne'] at hlog
  linarith

/-- For `t ≥ 2`, `2 / t ≤ ℓ_t - ℓ_{t - 1}`. -/
lemma two_div_le_ell_sub_ell {t : ℕ} (ht : 2 ≤ t) :
    2 / (t : ℝ) ≤ ell t - ell (t - 1) := by
  unfold ell
  have ht_pos : (0 : ℝ) < (t : ℝ) := by positivity
  have htm1_pos : (0 : ℝ) < ((t - 1 : ℕ) : ℝ) := by
    have : 1 ≤ t - 1 := by omega
    exact_mod_cast this
  have hlog1 : Real.log (100 * (t : ℝ) ^ (2 : ℕ)) = Real.log 100 + 2 * Real.log (t : ℝ) := by
    rw [Real.log_mul (by norm_num) (pow_pos ht_pos 2).ne', Real.log_pow]
    push_cast; ring
  have hlog2 : Real.log (100 * ((t - 1 : ℕ) : ℝ) ^ (2 : ℕ)) =
      Real.log 100 + 2 * Real.log ((t - 1 : ℕ) : ℝ) := by
    rw [Real.log_mul (by norm_num) (pow_pos htm1_pos 2).ne', Real.log_pow]
    push_cast; ring
  rw [hlog1, hlog2, show (2 : ℝ) / (t : ℝ) = 2 * (1 / (t : ℝ)) by ring]
  have h := inv_le_log_sub_log ht
  linarith

/-- For `t ≥ 2`, `1 / (t ℓ_t²) ≤ (1 / 2) * (1 / ℓ_{t - 1} - 1 / ℓ_t)`. -/
lemma inv_t_ell_sq_le_sub {t : ℕ} (ht : 2 ≤ t) :
    1 / ((t : ℝ) * (ell t) ^ (2 : ℕ)) ≤ (1 / 2 : ℝ) * (1 / ell (t - 1) - 1 / ell t) := by
  have ht_pos : (0 : ℝ) < (t : ℝ) := by positivity
  have hell_t : 0 < ell t := ell_pos (by omega)
  have hell_tm1 : 0 < ell (t - 1) := ell_pos (by omega)
  have hmono : ell (t - 1) ≤ ell t := ell_mono (by omega) (by omega)
  have hdiff := two_div_le_ell_sub_ell ht
  calc
    1 / ((t : ℝ) * (ell t) ^ (2 : ℕ))
      = (1 / 2 : ℝ) * (2 / (t : ℝ)) / (ell t * ell t) := by ring
    _ ≤ (1 / 2 : ℝ) * (ell t - ell (t - 1)) / (ell (t - 1) * ell t) := by
      apply div_le_div₀ (by linarith [hmono])
      · linarith
      · positivity
      · exact mul_le_mul_of_nonneg_right hmono hell_t.le
    _ = (1 / 2 : ℝ) * (1 / ell (t - 1) - 1 / ell t) := by
      field_simp

/-- Telescoping bound `∑_{t=0}^{N-1} 1 / ((t + 1) ℓ_{t+1}²) ≤ 1 / ℓ_1`
. -/
lemma sum_inv_t_ell_sq_le (N : ℕ) :
    (∑ t ∈ Finset.range N, 1 / (((t + 1 : ℕ) : ℝ) * (ell (t + 1)) ^ (2 : ℕ))) ≤ 1 / ell 1 := by
  have hell1 : 4 < ell 1 := four_lt_ell_one
  have hell1_pos : 0 < ell 1 := by linarith
  suffices h : ∀ n : ℕ,
      (∑ t ∈ Finset.range n, 1 / (((t + 1 : ℕ) : ℝ) * (ell (t + 1)) ^ (2 : ℕ))) ≤
        1 / (ell 1) ^ (2 : ℕ) + (1 / 2 : ℝ) * (1 / ell 1 - 1 / ell (max 1 n)) by
    have hn := h N
    have hpos : 0 ≤ 1 / ell (max 1 N) := by
      have : 0 < ell (max 1 N) := ell_pos (le_max_left 1 N)
      positivity
    have h1 : 1 / (ell 1) ^ (2 : ℕ) + (1 / 2 : ℝ) * (1 / ell 1) ≤ 1 / ell 1 := by
      rw [← sub_nonneg]
      have hsub : 1 / ell 1 - (1 / (ell 1) ^ (2 : ℕ) + (1 / 2 : ℝ) * (1 / ell 1)) =
          (ell 1 - 2) / (2 * (ell 1) ^ (2 : ℕ)) := by
        field_simp; ring
      rw [hsub]
      exact div_nonneg (by linarith) (by positivity)
    linarith
  intro n
  induction n with
  | zero =>
    simp only [Finset.range_zero, Finset.sum_empty, Nat.max_zero, sub_self, mul_zero, add_zero]
    positivity
  | succ m ih =>
    rw [Finset.sum_range_succ]
    rcases m with _ | m
    · simp only [Finset.range_zero, Finset.sum_empty, zero_add, Nat.cast_one, one_mul,
        Nat.max_self, sub_self, mul_zero, add_zero, le_rfl]
    · have hm_max : max 1 (m + 1) = m + 1 := Nat.max_eq_right (by omega)
      have hm_max2 : max 1 (m + 2) = m + 2 := Nat.max_eq_right (by omega)
      rw [hm_max] at ih
      rw [hm_max2]
      have hstep : 1 / (((m + 1 + 1 : ℕ) : ℝ) * (ell (m + 1 + 1)) ^ (2 : ℕ)) ≤
          (1 / 2 : ℝ) * (1 / ell (m + 1) - 1 / ell (m + 2)) :=
        inv_t_ell_sq_le_sub (t := m + 2) (by omega)
      linarith

/-- For `t ≥ 2` and `s > 0`, `t ^ (-1 - s) ≤ (1 / s) * ((t - 1) ^ (-s) - t ^ (-s))`. -/
lemma rpow_neg_one_sub_le_sub {s : ℝ} (hs : 0 < s) {t : ℕ} (ht : 2 ≤ t) :
    (t : ℝ) ^ (-1 - s) ≤ (1 / s) * (((t - 1 : ℕ) : ℝ) ^ (-s) - (t : ℝ) ^ (-s)) := by
  have ht_pos : (0 : ℝ) < (t : ℝ) := by positivity
  have htm1_pos : (0 : ℝ) < ((t - 1 : ℕ) : ℝ) := by
    have : 1 ≤ t - 1 := by omega
    exact_mod_cast this
  have hlog := inv_le_log_sub_log ht
  have hexp_id : ((t - 1 : ℕ) : ℝ) ^ (-s) =
      (t : ℝ) ^ (-s) * Real.exp (s * (Real.log (t : ℝ) - Real.log ((t - 1 : ℕ) : ℝ))) := by
    rw [Real.rpow_def_of_pos htm1_pos, Real.rpow_def_of_pos ht_pos, ← Real.exp_add]
    congr 1; ring
  have h1 : s / (t : ℝ) + 1 ≤
      Real.exp (s * (Real.log (t : ℝ) - Real.log ((t - 1 : ℕ) : ℝ))) := by
    calc
      s / (t : ℝ) + 1 = s * (1 / (t : ℝ)) + 1 := by ring
      _ ≤ s * (Real.log (t : ℝ) - Real.log ((t - 1 : ℕ) : ℝ)) + 1 := by
        nlinarith
      _ ≤ Real.exp (s * (Real.log (t : ℝ) - Real.log ((t - 1 : ℕ) : ℝ))) :=
        Real.add_one_le_exp _
  have h2 : (t : ℝ) ^ (-s) * (s / (t : ℝ)) ≤ ((t - 1 : ℕ) : ℝ) ^ (-s) - (t : ℝ) ^ (-s) := by
    rw [hexp_id]
    have htr : 0 ≤ (t : ℝ) ^ (-s) := Real.rpow_nonneg ht_pos.le _
    nlinarith
  have h3 : (t : ℝ) ^ (-s) * (1 / (t : ℝ)) = (t : ℝ) ^ (-1 - s) := by
    rw [one_div, ← Real.rpow_neg_one (t : ℝ), ← Real.rpow_add ht_pos]
    congr 1; ring
  have h4 : s * (t : ℝ) ^ (-1 - s) ≤ ((t - 1 : ℕ) : ℝ) ^ (-s) - (t : ℝ) ^ (-s) := by
    calc
      s * (t : ℝ) ^ (-1 - s) = (t : ℝ) ^ (-s) * (s / (t : ℝ)) := by
        rw [← h3]; ring
      _ ≤ ((t - 1 : ℕ) : ℝ) ^ (-s) - (t : ℝ) ^ (-s) := h2
  rw [ one_div, le_inv_mul_iff₀ hs ]
  exact h4

/-- Telescoping bound `∑_{t=0}^{N-1} (t + 1) ^ (-1 - s) ≤ 1 + 1 / s`
. -/
lemma sum_rpow_neg_one_sub_le {s : ℝ} (hs : 0 < s) (N : ℕ) :
    (∑ t ∈ Finset.range N, ((t + 1 : ℕ) : ℝ) ^ (-1 - s)) ≤ 1 + 1 / s := by
  suffices h : ∀ n : ℕ,
      (∑ t ∈ Finset.range n, ((t + 1 : ℕ) : ℝ) ^ (-1 - s)) ≤
        1 + (1 / s) * (1 - ((max 1 n : ℕ) : ℝ) ^ (-s)) by
    have hn := h N
    have hpos : 0 ≤ (1 / s) * ((max 1 N : ℕ) : ℝ) ^ (-s) := by
      have : (0 : ℝ) ≤ ((max 1 N : ℕ) : ℝ) := by positivity
      positivity
    linarith [show 1 + (1 / s) * (1 - ((max 1 N : ℕ) : ℝ) ^ (-s)) =
      1 + 1 / s - (1 / s) * ((max 1 N : ℕ) : ℝ) ^ (-s) by ring]
  intro n
  induction n with
  | zero =>
    simp only [Finset.range_zero, Finset.sum_empty, Nat.max_zero, Nat.cast_one,
      Real.one_rpow, sub_self, mul_zero, add_zero, zero_le_one]
  | succ m ih =>
    rw [Finset.sum_range_succ]
    rcases m with _ | m
    · simp only [Finset.range_zero, Finset.sum_empty, zero_add, Nat.cast_one,
        Real.one_rpow, Nat.max_self, sub_self, mul_zero, add_zero, le_rfl]
    · have hm_max : max 1 (m + 1) = m + 1 := Nat.max_eq_right (by omega)
      have hm_max2 : max 1 (m + 2) = m + 2 := Nat.max_eq_right (by omega)
      rw [hm_max] at ih
      rw [hm_max2]
      have hstep : ((m + 1 + 1 : ℕ) : ℝ) ^ (-1 - s) ≤
          (1 / s) * (((m + 1 : ℕ) : ℝ) ^ (-s) - ((m + 2 : ℕ) : ℝ) ^ (-s)) :=
        rpow_neg_one_sub_le_sub hs (t := m + 2) (by omega)
      have hcomb : (1 + (1 / s) * (1 - ((m + 1 : ℕ) : ℝ) ^ (-s))) +
          (1 / s) * (((m + 1 : ℕ) : ℝ) ^ (-s) - ((m + 2 : ℕ) : ℝ) ^ (-s)) =
          1 + (1 / s) * (1 - ((m + 2 : ℕ) : ℝ) ^ (-s)) := by ring
      linarith

/-- Global anytime bias budget `∑_{t=1}^N η_t B_t ≤ K c / ℓ_1`
 (`eq:global-anytime-budgets`). -/
lemma global_bias_sum_le {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) (N : ℕ) :
    (∑ t ∈ Finset.range N, normStep p c (t + 1) * normB p (t + 1)) ≤
      K_const p * c / ell 1 := by
  have hell1 : 0 < ell 1 := ell_pos le_rfl
  calc
    (∑ t ∈ Finset.range N, normStep p c (t + 1) * normB p (t + 1))
      ≤ ∑ t ∈ Finset.range N, 2 * c / (((t + 1 : ℕ) : ℝ) * (ell (t + 1)) ^ (2 : ℕ)) := by
        apply Finset.sum_le_sum
        intro t _
        exact normStep_mul_normB_le hp hc (by omega)
    _ = 2 * c * ∑ t ∈ Finset.range N,
          1 / (((t + 1 : ℕ) : ℝ) * (ell (t + 1)) ^ (2 : ℕ)) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro t _; ring
    _ ≤ 2 * c * (1 / ell 1) :=
        mul_le_mul_of_nonneg_left (sum_inv_t_ell_sq_le N) (by positivity)
    _ = 2 * c / ell 1 := by ring
    _ ≤ K_const p * c / ell 1 := by
        apply div_le_div_of_nonneg_right _ hell1.le
        have hK : 2 ≤ K_const p := by
          unfold K_const
          have hH : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
          have hH4 : 1 ≤ (H_beta p) ^ (4 : ℕ) := one_le_pow₀ hH
          nlinarith
        nlinarith

/-- Sharper intermediate global variance bound
`∑_{t=1}^N η_t² V_t ≤ 8(1 + 2/β) c² / ℓ_1⁴ ≤ H_β c² / ℓ_1⁴`. -/
lemma global_variance_sum_le_H_beta {p c : ℝ} (hp : 1 < p) (N : ℕ) :
    (∑ t ∈ Finset.range N, (normStep p c (t + 1)) ^ (2 : ℕ) * normV p (t + 1)) ≤
      H_beta p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  have hell1 : 0 < ell 1 := ell_pos le_rfl
  have hb2 : 0 < betaExp p / 2 := half_pos (betaExp_pos hp)
  calc
    (∑ t ∈ Finset.range N, (normStep p c (t + 1)) ^ (2 : ℕ) * normV p (t + 1))
      ≤ ∑ t ∈ Finset.range N,
          8 * c ^ (2 : ℕ) * ((t + 1 : ℕ) : ℝ) ^ (-1 - betaExp p / 2) / (ell 1) ^ (4 : ℕ) := by
        apply Finset.sum_le_sum
        intro t _
        have hstep := normStep_sq_mul_normV_le hp (c := c) (t := t + 1) (by omega)
        have hell_mono : (ell 1) ^ (4 : ℕ) ≤ (ell (t + 1)) ^ (4 : ℕ) :=
          pow_le_pow_left₀ hell1.le (ell_mono le_rfl (by omega)) 4
        have hnum_nn : 0 ≤ 8 * c ^ (2 : ℕ) * ((t + 1 : ℕ) : ℝ) ^ (-1 - betaExp p / 2) := by
          have : (0 : ℝ) ≤ ((t + 1 : ℕ) : ℝ) := by positivity
          positivity
        exact hstep.trans (div_le_div_of_nonneg_left hnum_nn (by positivity) hell_mono)
    _ = (8 * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) *
          ∑ t ∈ Finset.range N, ((t + 1 : ℕ) : ℝ) ^ (-1 - betaExp p / 2) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro t _; ring
    _ ≤ (8 * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) * (1 + 1 / (betaExp p / 2)) :=
        mul_le_mul_of_nonneg_left (sum_rpow_neg_one_sub_le hb2 N) (by positivity)
    _ = 8 * (1 + 2 / betaExp p) * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring
    _ ≤ H_beta p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
        apply div_le_div_of_nonneg_right _ (by positivity)
        exact mul_le_mul_of_nonneg_right (eight_one_add_two_div_beta_le_H_beta hp) (sq_nonneg c)

/-- Global anytime variance budget `∑_{t=1}^N η_t² V_t ≤ K c² / ℓ_1⁴`
 (`eq:global-anytime-budgets`). -/
lemma global_variance_sum_le {p c : ℝ} (hp : 1 < p) (N : ℕ) :
    (∑ t ∈ Finset.range N, (normStep p c (t + 1)) ^ (2 : ℕ) * normV p (t + 1)) ≤
      K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  refine (global_variance_sum_le_H_beta hp N).trans ?_
  apply div_le_div_of_nonneg_right _ (by have := ell_pos le_rfl; positivity)
  apply mul_le_mul_of_nonneg_right _ (sq_nonneg c)
  unfold K_const
  have hH : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
  have hH3 : 1 ≤ (H_beta p) ^ (3 : ℕ) := one_le_pow₀ hH
  calc
    H_beta p = 1 * H_beta p := (one_mul _).symm
    _ ≤ (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (3 : ℕ) * H_beta p := by nlinarith
    _ = (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (4 : ℕ) := by ring

/-! ## 6. Dyadic Block Sum and Step Sum Bounds (`eq:step-sum-anytime`) -/

/-- Exact telescoping antiderivative for `q ^ j * (j + 2)²`. -/
def dyadicAntideriv (q : ℝ) (j : ℕ) : ℝ :=
  q ^ j / (1 - q) ^ (3 : ℕ) *
    ((1 - q) ^ (2 : ℕ) * ((j : ℝ) + 2) ^ (2 : ℕ) +
     2 * q * (1 - q) * ((j : ℝ) + 2) +
     q * (1 + q))

lemma dyadicAntideriv_zero {p : ℝ} (hp : 1 < p) :
    dyadicAntideriv (qBase p) 0 = J_beta p := by
  unfold dyadicAntideriv J_beta
  have h1q : 1 - qBase p ≠ 0 := (one_sub_qBase_pos hp).ne'
  push_cast
  field_simp
  ring

lemma dyadicAntideriv_sub {p : ℝ} (hp : 1 < p) (j : ℕ) :
    dyadicAntideriv (qBase p) j - dyadicAntideriv (qBase p) (j + 1) =
      (qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ) := by
  unfold dyadicAntideriv
  have h1q : 1 - qBase p ≠ 0 := (one_sub_qBase_pos hp).ne'
  rw [pow_succ]
  push_cast
  field_simp
  ring

lemma dyadicAntideriv_nonneg {p : ℝ} (hp : 1 < p) (j : ℕ) :
    0 ≤ dyadicAntideriv (qBase p) j := by
  unfold dyadicAntideriv
  have hq : 0 < qBase p := qBase_pos p
  have h1q : 0 < 1 - qBase p := one_sub_qBase_pos hp
  positivity

/-- Finite dyadic polynomial sum bound `∑_{j=0}^{M-1} q^j (j + 2)² ≤ J_β`
(`eq:anytime-constants`). -/
lemma dyadic_poly_sum_le {p : ℝ} (hp : 1 < p) (M : ℕ) :
    (∑ j ∈ Finset.range M, (qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ)) ≤ J_beta p := by
  have htel : (∑ j ∈ Finset.range M, (qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ)) =
      dyadicAntideriv (qBase p) 0 - dyadicAntideriv (qBase p) M := by
    calc
      (∑ j ∈ Finset.range M, (qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ))
        = ∑ j ∈ Finset.range M,
            (dyadicAntideriv (qBase p) j - dyadicAntideriv (qBase p) (j + 1)) := by
          apply Finset.sum_congr rfl
          intro j _
          exact (dyadicAntideriv_sub hp j).symm
      _ = dyadicAntideriv (qBase p) 0 - dyadicAntideriv (qBase p) M :=
          Finset.sum_range_sub' (dyadicAntideriv (qBase p)) M
  rw [htel, dyadicAntideriv_zero hp]
  linarith [dyadicAntideriv_nonneg hp M]

/-- Step size is nonincreasing in `t ≥ 1`. -/
lemma normStep_anti {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {s t : ℕ}
    (hs : 1 ≤ s) (hst : s ≤ t) :
    normStep p c t ≤ normStep p c s := by
  rw [normStep_of_pos p c (hs.trans hst), normStep_of_pos p c hs]
  have hs0 : (0 : ℝ) < (s : ℝ) := by exact_mod_cast hs
  have hst' : (s : ℝ) ≤ (t : ℝ) := by exact_mod_cast hst
  have hrpow : (t : ℝ) ^ (-aExp p) ≤ (s : ℝ) ^ (-aExp p) :=
    Real.rpow_le_rpow_of_nonpos hs0 hst' (neg_nonpos.mpr (aExp_pos hp).le)
  have hell : (ell s) ^ (2 : ℕ) ≤ (ell t) ^ (2 : ℕ) :=
    pow_le_pow_left₀ (ell_pos hs).le (ell_mono hs hst) 2
  have hell_pos : 0 < (ell s) ^ (2 : ℕ) := pow_pos (ell_pos hs) 2
  exact div_le_div₀ (by positivity) (mul_le_mul_of_nonneg_left hrpow hc) hell_pos hell

/-- Lower bound on the suffix step sum: for `1 ≤ k` and `2 k ≤ T + 1`,
`(c / 2) T ^ β / ℓ_T² ≤ S_k` (`eq:step-sum-anytime`). -/
lemma step_sum_lower_bound {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {k T : ℕ}
    (hk : 1 ≤ k) (hkT : 2 * k ≤ T + 1) :
    (c / 2) * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) ≤
      Potential.tailSum (normStep p c) T k := by
  have hT : 1 ≤ T := by omega
  have hT0 : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  unfold Potential.tailSum
  rw [Nat.max_eq_right hk]
  have hle : (∑ _i ∈ Finset.Ico k (T + 1), normStep p c T) ≤
      ∑ i ∈ Finset.Ico k (T + 1), normStep p c i := by
    apply Finset.sum_le_sum
    intro i hi
    have hi_bounds := Finset.mem_Ico.mp hi
    exact normStep_anti hp hc (hk.trans hi_bounds.1) (by omega)
  rw [Finset.sum_const, Nat.card_Ico, nsmul_eq_mul] at hle
  have hcard : (T : ℝ) / 2 ≤ ((T + 1 - k : ℕ) : ℝ) := by
    rw [Nat.cast_sub (by omega)]
    push_cast
    have hk' : 2 * (k : ℝ) ≤ (T : ℝ) + 1 := by exact_mod_cast hkT
    linarith
  have hstep_nn : 0 ≤ normStep p c T := normStep_nonneg hc T
  have hmul := (mul_le_mul_of_nonneg_right hcard hstep_nn).trans hle
  refine (le_of_eq ?_).trans hmul
  rw [normStep_of_pos p c hT]
  have hrpow : (T : ℝ) * (T : ℝ) ^ (-aExp p) = (T : ℝ) ^ (betaExp p) := by
    calc
      (T : ℝ) * (T : ℝ) ^ (-aExp p)
        = (T : ℝ) ^ (1 : ℝ) * (T : ℝ) ^ (-aExp p) := by rw [Real.rpow_one]
      _ = (T : ℝ) ^ (1 + -aExp p) := (Real.rpow_add hT0 1 (-aExp p)).symm
      _ = (T : ℝ) ^ (betaExp p) := by
        congr 1
        have := aExp_add_betaExp hp
        linarith
  calc
    (c / 2) * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)
      = (c / 2) * ((T : ℝ) * (T : ℝ) ^ (-aExp p)) / (ell T) ^ (2 : ℕ) := by rw [hrpow]
    _ = (T : ℝ) / 2 * (c * (T : ℝ) ^ (-aExp p) / (ell T) ^ (2 : ℕ)) := by ring

/-- Dyadic partition of `Finset.Ioc (T / 2 ^ m) T`. -/
lemma sum_Ioc_dyadic (f : ℕ → ℝ) (T : ℕ) :
    ∀ m : ℕ, (∑ i ∈ Finset.Ioc (T / 2 ^ m) T, f i) =
      ∑ j ∈ Finset.range m, ∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j), f i := by
  intro m
  induction m with
  | zero => simp
  | succ m ih =>
    have h1 : T / 2 ^ (m + 1) ≤ T / 2 ^ m :=
      Nat.div_le_div_left (Nat.pow_le_pow_right (by omega) (Nat.le_succ m)) (by positivity)
    have h2 : T / 2 ^ m ≤ T := Nat.div_le_self T (2 ^ m)
    have hunion : Finset.Ioc (T / 2 ^ (m + 1)) T =
        Finset.Ioc (T / 2 ^ (m + 1)) (T / 2 ^ m) ∪ Finset.Ioc (T / 2 ^ m) T := by
      ext i
      simp only [Finset.mem_Ioc, Finset.mem_union]
      omega
    have hdisj : Disjoint (Finset.Ioc (T / 2 ^ (m + 1)) (T / 2 ^ m))
        (Finset.Ioc (T / 2 ^ m) T) := by
      rw [Finset.disjoint_left]
      intro i hi1 hi2
      simp only [Finset.mem_Ioc] at hi1 hi2
      omega
    rw [hunion, Finset.sum_union hdisj, ih, Finset.sum_range_succ, add_comm]

/-- Logarithmic comparison on a dyadic block: if `T / 2 ^ (j + 1) < i`, then
`ℓ_T ≤ 2 (j + 2) ℓ_i`. -/
lemma ell_T_le_dyadic {T j i : ℕ} (hi : T / 2 ^ (j + 1) < i) :
    ell T ≤ 2 * ((j : ℝ) + 2) * ell i := by
  have hi1 : 1 ≤ i := Nat.zero_lt_of_lt hi
  rcases Nat.eq_zero_or_pos T with rfl | hT0
  · unfold ell
    simp only [Nat.cast_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow,
      mul_zero, Real.log_zero]
    have := ell_pos hi1
    positivity
  · have hlt : T < i * 2 ^ (j + 1) := by
      have hdiv : T < 2 ^ (j + 1) * (T / 2 ^ (j + 1) + 1) :=
        Nat.lt_mul_div_succ T (by positivity : 0 < 2 ^ (j + 1))
      rw [mul_comm] at hdiv
      have hle_i : T / 2 ^ (j + 1) + 1 ≤ i := hi
      exact lt_of_lt_of_le hdiv (Nat.mul_le_mul_right (2 ^ (j + 1)) hle_i)
    have hT_le : (T : ℝ) ≤ (i : ℝ) * (2 : ℝ) ^ (j + 1) := by exact_mod_cast hlt.le
    have hi_ge1 : (1 : ℝ) ≤ (i : ℝ) := by exact_mod_cast hi1
    have hbase_ge : (4 : ℝ) ≤ 100 * (i : ℝ) ^ (2 : ℕ) := by nlinarith
    have hpow_le : (100 * (T : ℝ) ^ (2 : ℕ)) ≤ (100 * (i : ℝ) ^ (2 : ℕ)) ^ (j + 2) := by
      calc
        100 * (T : ℝ) ^ (2 : ℕ)
          ≤ 100 * ((i : ℝ) * (2 : ℝ) ^ (j + 1)) ^ (2 : ℕ) := by
            nlinarith [ (by positivity : (0 : ℝ) ≤ (T : ℝ)) ]
        _ = (100 * (i : ℝ) ^ (2 : ℕ)) * ((2 : ℝ) ^ (2 : ℕ)) ^ (j + 1) := by
            rw [mul_pow, ← pow_mul, ← pow_mul, mul_comm 2 (j + 1)]
            ring
        _ = (100 * (i : ℝ) ^ (2 : ℕ)) * (4 : ℝ) ^ (j + 1) := by norm_num
        _ ≤ (100 * (i : ℝ) ^ (2 : ℕ)) * (100 * (i : ℝ) ^ (2 : ℕ)) ^ (j + 1) := by
            apply mul_le_mul_of_nonneg_left
            · exact pow_le_pow_left₀ (by norm_num) hbase_ge (j + 1)
            · positivity
        _ = (100 * (i : ℝ) ^ (2 : ℕ)) ^ (j + 2) := by
            rw [pow_succ' (100 * (i : ℝ) ^ (2 : ℕ)) (j + 1)]
    have hlog : ell T ≤ ((j + 2 : ℕ) : ℝ) * ell i := by
      unfold ell
      have hT_pos : (0 : ℝ) < 100 * (T : ℝ) ^ (2 : ℕ) := by
        have : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT0
        positivity
      calc
        Real.log (100 * (T : ℝ) ^ (2 : ℕ))
          ≤ Real.log ((100 * (i : ℝ) ^ (2 : ℕ)) ^ (j + 2)) := Real.log_le_log hT_pos hpow_le
        _ = ((j + 2 : ℕ) : ℝ) * Real.log (100 * (i : ℝ) ^ (2 : ℕ)) := Real.log_pow _ (j + 2)
    have hell_i : 0 < ell i := ell_pos hi1
    push_cast at hlog
    nlinarith

/-- On a dyadic block `T / 2 ^ (j + 1) < i ≤ T / 2 ^ j`,
`1 / ℓ_i² ≤ 4 (j + 2)² / ℓ_T²`. -/
lemma inv_ell_sq_le_dyadic {T j i : ℕ} (hT : 1 ≤ T) (hi : T / 2 ^ (j + 1) < i) :
    1 / (ell i) ^ (2 : ℕ) ≤ 4 * ((j : ℝ) + 2) ^ (2 : ℕ) / (ell T) ^ (2 : ℕ) := by
  have hi1 : 1 ≤ i := Nat.zero_lt_of_lt hi
  have hell_i : 0 < ell i := ell_pos hi1
  have hell_T : 0 < ell T := ell_pos hT
  have hlog := ell_T_le_dyadic hi
  have hsq : (ell T) ^ (2 : ℕ) ≤ (2 * ((j : ℝ) + 2) * ell i) ^ (2 : ℕ) :=
    pow_le_pow_left₀ hell_T.le hlog 2
  rw [div_le_div_iff₀ (pow_pos hell_i 2) (pow_pos hell_T 2)]
  nlinarith

/-- Power sum on a single dyadic block:
`∑_{T / 2 ^ (j + 1) < i ≤ T / 2 ^ j} i ^ (-a) ≤ 2 T ^ β q ^ j`
. -/
lemma sum_rpow_dyadic_block_le {p : ℝ} (hp : 1 < p) {T : ℕ} (hT : 1 ≤ T) (j : ℕ) :
    (∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j), (i : ℝ) ^ (-aExp p)) ≤
      2 * (T : ℝ) ^ (betaExp p) * (qBase p) ^ j := by
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  have hq_id : ((T : ℝ) / (2 : ℝ) ^ j) ^ (betaExp p) = (T : ℝ) ^ (betaExp p) * (qBase p) ^ j := by
    unfold qBase
    rw [Real.div_rpow hT_pos.le (by positivity),
      ← Real.rpow_natCast ((2 : ℝ) ^ (-betaExp p)) j,
      ← Real.rpow_mul (by norm_num),
      ← Real.rpow_natCast (2 : ℝ) j,
      ← Real.rpow_mul (by norm_num),
      div_eq_mul_inv, ← Real.rpow_neg (by norm_num)]
    congr 2
    ring
  rw [mul_assoc, ← hq_id]
  let N := T / 2 ^ j
  let M := T / 2 ^ (j + 1)
  have hMN : M = N / 2 := by
    dsimp [M, N]
    rw [pow_succ, ← Nat.div_div_eq_div_mul]
  rcases Nat.eq_zero_or_pos N with hN0 | hN_pos
  · have hM0 : M = 0 := by omega
    change (∑ i ∈ Finset.Ioc M N, (i : ℝ) ^ (-aExp p)) ≤ _
    rw [hM0, hN0, Finset.Ioc_self, Finset.sum_empty]
    positivity
  · rcases Nat.eq_zero_or_pos M with hM0 | hM_pos
    · have hN1 : N = 1 := by omega
      change (∑ i ∈ Finset.Ioc M N, (i : ℝ) ^ (-aExp p)) ≤ _
      rw [hM0, hN1]
      have hIoc01 : Finset.Ioc 0 1 = {1} := rfl
      rw [hIoc01, Finset.sum_singleton, Nat.cast_one, Real.one_rpow]
      have h2j_le_T : 2 ^ j ≤ T := by
        have hmul := Nat.div_mul_le_self T (2 ^ j)
        change N * 2 ^ j ≤ T at hmul
        rw [hN1, one_mul] at hmul
        exact hmul
      have hdiv_ge_one : 1 ≤ (T : ℝ) / (2 : ℝ) ^ j := by
        rw [le_div_iff₀ (by positivity)]
        have : ((2 ^ j : ℕ) : ℝ) ≤ (T : ℝ) := by exact_mod_cast h2j_le_T
        simpa using this
      have hrpow_ge_one : 1 ≤ ((T : ℝ) / (2 : ℝ) ^ j) ^ (betaExp p) :=
        Real.one_le_rpow hdiv_ge_one (betaExp_pos hp).le
      linarith
    · change (∑ i ∈ Finset.Ioc M N, (i : ℝ) ^ (-aExp p)) ≤ _
      let X : ℝ := (T : ℝ) / (2 : ℝ) ^ (j + 1)
      have hX_pos : 0 < X := by dsimp [X]; positivity
      have hM_le_X : (M : ℝ) ≤ X := by
        dsimp [X]
        rw [le_div_iff₀ (by positivity)]
        have hmul := Nat.div_mul_le_self T (2 ^ (j + 1))
        change M * 2 ^ (j + 1) ≤ T at hmul
        exact_mod_cast hmul
      have hX_lt_M1 : X < ((M + 1 : ℕ) : ℝ) := by
        dsimp [X]
        rw [div_lt_iff₀ (by positivity)]
        have hlt : T < (M + 1) * 2 ^ (j + 1) := by
          dsimp [M]
          rw [mul_comm]
          exact Nat.lt_mul_div_succ T (by positivity : 0 < 2 ^ (j + 1))
        exact_mod_cast hlt
      have hterm_le : ∀ i ∈ Finset.Ioc M N, (i : ℝ) ^ (-aExp p) ≤ X ^ (-aExp p) := by
        intro i hi
        have hiM : M + 1 ≤ i := (Finset.mem_Ioc.mp hi).1
        have hXi : X ≤ (i : ℝ) := hX_lt_M1.le.trans (by exact_mod_cast hiM)
        exact Real.rpow_le_rpow_of_nonpos hX_pos hXi (neg_nonpos.mpr (aExp_pos hp).le)
      have hcard_le : ((N - M : ℕ) : ℝ) ≤ 2 * X := by
        have hsub : N - M ≤ 2 * M := by omega
        have hsub_r : ((N - M : ℕ) : ℝ) ≤ 2 * (M : ℝ) := by exact_mod_cast hsub
        linarith
      calc
        (∑ i ∈ Finset.Ioc M N, (i : ℝ) ^ (-aExp p))
          ≤ ∑ _i ∈ Finset.Ioc M N, X ^ (-aExp p) := Finset.sum_le_sum hterm_le
        _ = ((N - M : ℕ) : ℝ) * X ^ (-aExp p) := by
          rw [Finset.sum_const, Nat.card_Ioc, nsmul_eq_mul]
        _ ≤ (2 * X) * X ^ (-aExp p) :=
          mul_le_mul_of_nonneg_right hcard_le (Real.rpow_nonneg hX_pos.le _)
        _ = 2 * (X * X ^ (-aExp p)) := by ring
        _ = 2 * X ^ (betaExp p) := by
          congr 1
          calc
            X * X ^ (-aExp p) = X ^ (1 : ℝ) * X ^ (-aExp p) := by rw [Real.rpow_one]
            _ = X ^ (1 + -aExp p) := (Real.rpow_add hX_pos 1 (-aExp p)).symm
            _ = X ^ (betaExp p) := by
              congr 1
              have := aExp_add_betaExp hp
              linarith
        _ ≤ 2 * ((T : ℝ) / (2 : ℝ) ^ j) ^ (betaExp p) := by
          apply mul_le_mul_of_nonneg_left _ (by norm_num)
          apply Real.rpow_le_rpow hX_pos.le _ (betaExp_pos hp).le
          dsimp [X]
          apply div_le_div_of_nonneg_left hT_pos.le (by positivity)
          rw [pow_succ]
          linarith [ (by positivity : (0 : ℝ) < (2 : ℝ) ^ j) ]

/-- Step sum on a single dyadic block:
`∑_{T / 2 ^ (j + 1) < i ≤ T / 2 ^ j} η_i ≤ 8 c T ^ β / ℓ_T² * q ^ j (j + 2)²`. -/
lemma sum_normStep_dyadic_block_le {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c)
    {T : ℕ} (hT : 1 ≤ T) (j : ℕ) :
    (∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j), normStep p c i) ≤
      (8 * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) *
        ((qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ)) := by
  calc
    (∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j), normStep p c i)
      ≤ ∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j),
          (4 * c * ((j : ℝ) + 2) ^ (2 : ℕ) / (ell T) ^ (2 : ℕ)) * (i : ℝ) ^ (-aExp p) := by
        apply Finset.sum_le_sum
        intro i hi
        have hi_gt : T / 2 ^ (j + 1) < i := (Finset.mem_Ioc.mp hi).1
        have hi1 : 1 ≤ i := Nat.zero_lt_of_lt hi_gt
        rw [normStep_of_pos p c hi1]
        have hell_b := inv_ell_sq_le_dyadic hT hi_gt
        have htr_nn : 0 ≤ c * (i : ℝ) ^ (-aExp p) := by
          have : (0 : ℝ) < (i : ℝ) := by exact_mod_cast hi1
          positivity
        calc
          c * (i : ℝ) ^ (-aExp p) / (ell i) ^ (2 : ℕ)
            = (c * (i : ℝ) ^ (-aExp p)) * (1 / (ell i) ^ (2 : ℕ)) := by ring
          _ ≤ (c * (i : ℝ) ^ (-aExp p)) *
                (4 * ((j : ℝ) + 2) ^ (2 : ℕ) / (ell T) ^ (2 : ℕ)) :=
              mul_le_mul_of_nonneg_left hell_b htr_nn
          _ = (4 * c * ((j : ℝ) + 2) ^ (2 : ℕ) / (ell T) ^ (2 : ℕ)) * (i : ℝ) ^ (-aExp p) := by
              ring
    _ = (4 * c * ((j : ℝ) + 2) ^ (2 : ℕ) / (ell T) ^ (2 : ℕ)) *
          ∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j), (i : ℝ) ^ (-aExp p) :=
        (Finset.mul_sum _ _ _).symm
    _ ≤ (4 * c * ((j : ℝ) + 2) ^ (2 : ℕ) / (ell T) ^ (2 : ℕ)) *
          (2 * (T : ℝ) ^ (betaExp p) * (qBase p) ^ j) := by
        apply mul_le_mul_of_nonneg_left (sum_rpow_dyadic_block_le hp hT j)
        have := ell_pos hT
        positivity
    _ = (8 * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) *
          ((qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ)) := by ring

/-- Sharper upper bound on the step sum:
`S_1 ≤ 8 J_β c T ^ β / ℓ_T²`. -/
lemma step_sum_upper_bound_J_beta {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {T : ℕ} (hT : 1 ≤ T) :
    Potential.tailSum (normStep p c) T 1 ≤
      8 * J_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) := by
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  have hell_T : 0 < ell T := ell_pos hT
  unfold Potential.tailSum
  rw [Nat.max_self]
  have hIco_eq : Finset.Ico 1 (T + 1) = Finset.Ioc (T / 2 ^ T) T := by
    have hdiv0 : T / 2 ^ T = 0 := Nat.div_eq_of_lt T.lt_two_pow_self
    rw [hdiv0]
    ext i
    simp only [Finset.mem_Ico, Finset.mem_Ioc]
    omega
  rw [hIco_eq, sum_Ioc_dyadic (normStep p c) T T]
  calc
    (∑ j ∈ Finset.range T, ∑ i ∈ Finset.Ioc (T / 2 ^ (j + 1)) (T / 2 ^ j), normStep p c i)
      ≤ ∑ j ∈ Finset.range T,
          (8 * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) *
            ((qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ)) := by
        apply Finset.sum_le_sum
        intro j _
        exact sum_normStep_dyadic_block_le hp hc hT j
    _ = (8 * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) *
          ∑ j ∈ Finset.range T, (qBase p) ^ j * ((j : ℝ) + 2) ^ (2 : ℕ) :=
        (Finset.mul_sum _ _ _).symm
    _ ≤ (8 * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) * J_beta p :=
        mul_le_mul_of_nonneg_left (dyadic_poly_sum_le hp T) (by positivity)
    _ = 8 * J_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) := by ring

/-- Upper bound on the step sum:
`S_1 ≤ H_β c T ^ β / ℓ_T²` (`eq:step-sum-anytime`). -/
lemma step_sum_upper_bound {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c) {T : ℕ} (hT : 1 ≤ T) :
    Potential.tailSum (normStep p c) T 1 ≤
      H_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) := by
  refine (step_sum_upper_bound_J_beta hp hc hT).trans ?_
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  have hell_T : 0 < ell T := ell_pos hT
  apply div_le_div_of_nonneg_right _ (by positivity)
  have h8J := eight_J_beta_le_H_beta hp
  have hmul : 0 ≤ c * (T : ℝ) ^ (betaExp p) := by positivity
  calc
    8 * J_beta p * c * (T : ℝ) ^ (betaExp p)
      = (8 * J_beta p) * (c * (T : ℝ) ^ (betaExp p)) := by ring
    _ ≤ H_beta p * (c * (T : ℝ) ^ (betaExp p)) := mul_le_mul_of_nonneg_right h8J hmul
    _ = H_beta p * c * (T : ℝ) ^ (betaExp p) := by ring

/-! ## 7. Tail Integrals (`eq:tail-integrals`) and Capped Budgets (`eq:capped-anytime-budgets`) -/

/-- Total capped step sum `U = 1 + S_1`. -/
def capU (p c : ℝ) (T : ℕ) : ℝ :=
  SuffixPotential.cappedTail (normStep p c) T 1

/-- Capped quadratic weight `Q_t = U η_t² / (1 + S_t)` (`eq:capped-Q`). -/
def capQ (p c : ℝ) (T t : ℕ) : ℝ :=
  capU p c T * (normStep p c t) ^ (2 : ℕ) /
    SuffixPotential.cappedTail (normStep p c) T t

lemma cappedTail_ge_one {p c : ℝ} (hc : 0 ≤ c) (T t : ℕ) :
    1 ≤ SuffixPotential.cappedTail (normStep p c) T t := by
  unfold SuffixPotential.cappedTail
  have : 0 ≤ Potential.tailSum (normStep p c) T t :=
    Potential.tailSum_nonneg (normStep p c) T t (fun i _ _ => normStep_nonneg hc i)
  linarith

lemma cappedTail_pos' {p c : ℝ} (hc : 0 ≤ c) (T t : ℕ) :
    0 < SuffixPotential.cappedTail (normStep p c) T t :=
  SuffixPotential.cappedTail_pos (normStep p c) T t (fun i _ _ => normStep_nonneg hc i)

lemma capU_ge_one {p c : ℝ} (hc : 0 ≤ c) (T : ℕ) : 1 ≤ capU p c T :=
  cappedTail_ge_one hc T 1

lemma capQ_nonneg {p c : ℝ} (hc : 0 ≤ c) (T t : ℕ) : 0 ≤ capQ p c T t := by
  unfold capQ
  have hU : 0 < capU p c T := lt_of_lt_of_le zero_lt_one (capU_ge_one hc T)
  have hden : 0 < SuffixPotential.cappedTail (normStep p c) T t := cappedTail_pos' hc T t
  positivity

lemma cappedTail_mono_left {p c : ℝ} (hc : 0 ≤ c) (T : ℕ) {s t : ℕ}
    (hs : 1 ≤ s) (hst : s ≤ t) :
    SuffixPotential.cappedTail (normStep p c) T t ≤
      SuffixPotential.cappedTail (normStep p c) T s := by
  unfold SuffixPotential.cappedTail Potential.tailSum
  have hmax : max 1 s ≤ max 1 t := max_le_max le_rfl hst
  have hsub : Finset.Ico (max 1 t) (T + 1) ⊆ Finset.Ico (max 1 s) (T + 1) := by
    intro i hi
    simp only [Finset.mem_Ico] at hi ⊢
    exact ⟨ hmax.trans hi.1, hi.2 ⟩
  have hsum := Finset.sum_le_sum_of_subset_of_nonneg hsub (fun i _ _ => normStep_nonneg (p := p) hc i)
  linarith

/-- On any suffix starting at `k ≥ 1`, `Q_t^{(k)} ≤ Q_t`. -/
lemma suffixQuadWeight_le_capQ {p c : ℝ} (hc : 0 ≤ c) (T k i : ℕ) (hk : 1 ≤ k) :
    SuffixPotential.suffixQuadWeight (normStep p c) T k i ≤ capQ p c T (k + i) := by
  unfold SuffixPotential.suffixQuadWeight capQ capU
  apply div_le_div_of_nonneg_right _ (cappedTail_pos' hc T (k + i)).le
  exact mul_le_mul_of_nonneg_right (cappedTail_mono_left hc T le_rfl hk) (sq_nonneg _)

/-- General telescoping identity on `Finset.Ico a (b + 1)`. -/
lemma sum_Ico_sub_eq (g : ℕ → ℝ) {a b : ℕ} (hab : a ≤ b + 1) :
    (∑ t ∈ Finset.Ico a (b + 1), (g t - g (t + 1))) = g a - g (b + 1) := by
  induction b with
  | zero =>
    rcases Nat.le_one_iff_eq_zero_or_eq_one.mp hab with rfl | rfl
    · have hIco : Finset.Ico 0 1 = {0} := rfl
      rw [hIco, Finset.sum_singleton]
    · simp
  | succ b ih =>
    by_cases hlt : a ≤ b + 1
    · rw [Finset.sum_Ico_succ_top hlt, ih hlt]
      ring
    · have heq : a = b + 2 := by omega
      subst heq
      simp

/-- One-step logarithmic bound `η_t / (1 + S_t) ≤ log(1 + S_t) - log(1 + S_{t+1})`. -/
lemma normStep_div_cappedTail_le_log_sub {p c : ℝ} (hc : 0 ≤ c) {T t : ℕ} (ht : t ≤ T) :
    normStep p c t / SuffixPotential.cappedTail (normStep p c) T t ≤
      Real.log (SuffixPotential.cappedTail (normStep p c) T t) -
        Real.log (SuffixPotential.cappedTail (normStep p c) T (t + 1)) := by
  let u_t := SuffixPotential.cappedTail (normStep p c) T t
  let u_next := SuffixPotential.cappedTail (normStep p c) T (t + 1)
  have hu_t : 0 < u_t := cappedTail_pos' hc T t
  have hu_next : 0 < u_next := cappedTail_pos' hc T (t + 1)
  have hrec : u_t = normStep p c t + u_next :=
    SuffixPotential.cappedTail_rec (normStep p c) T t (normStep_zero p c) ht
  have hexp := Real.add_one_le_exp (-(normStep p c t / u_t))
  have hdiv : u_next / u_t = -(normStep p c t / u_t) + 1 := by
    have : u_next = u_t - normStep p c t := by linarith
    rw [this]
    field_simp
    ring
  rw [← hdiv] at hexp
  have hlog := Real.log_le_log (div_pos hu_next hu_t) hexp
  rw [Real.log_exp, Real.log_div hu_next.ne' hu_t.ne'] at hlog
  linarith

/-- First tail integral bound `∑_{t=a}^T η_t / (1 + S_t) ≤ log U`
 (`eq:tail-integrals`). -/
lemma tail_sum_div_le_log {p c : ℝ} (hc : 0 ≤ c) {a T : ℕ} (ha : 1 ≤ a) (haT : a ≤ T + 1) :
    (∑ t ∈ Finset.Ico a (T + 1),
      normStep p c t / SuffixPotential.cappedTail (normStep p c) T t) ≤
        Real.log (capU p c T) := by
  let g : ℕ → ℝ := fun t => Real.log (SuffixPotential.cappedTail (normStep p c) T t)
  calc
    (∑ t ∈ Finset.Ico a (T + 1),
      normStep p c t / SuffixPotential.cappedTail (normStep p c) T t)
      ≤ ∑ t ∈ Finset.Ico a (T + 1), (g t - g (t + 1)) := by
        apply Finset.sum_le_sum
        intro t ht
        have htT : t ≤ T := by have := (Finset.mem_Ico.mp ht).2; omega
        exact normStep_div_cappedTail_le_log_sub hc htT
    _ = g a - g (T + 1) := sum_Ico_sub_eq g haT
    _ ≤ g 1 := by
        dsimp [g]
        have h1 : 0 ≤ Real.log (SuffixPotential.cappedTail (normStep p c) T (T + 1)) :=
          Real.log_nonneg (cappedTail_ge_one hc T (T + 1))
        have h2 : Real.log (SuffixPotential.cappedTail (normStep p c) T a) ≤
            Real.log (SuffixPotential.cappedTail (normStep p c) T 1) :=
          Real.log_le_log (cappedTail_pos' hc T a) (cappedTail_mono_left hc T le_rfl ha)
        linarith
    _ = Real.log (capU p c T) := rfl

/-- One-step square-root bound `η_t / √(1 + S_t) ≤ 2 (√(1 + S_t) - √(1 + S_{t+1}))`. -/
lemma normStep_div_sqrt_cappedTail_le_sub {p c : ℝ} (hc : 0 ≤ c) {T t : ℕ} (ht : t ≤ T) :
    normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t) ≤
      2 * Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t) -
        2 * Real.sqrt (SuffixPotential.cappedTail (normStep p c) T (t + 1)) := by
  let u_t := SuffixPotential.cappedTail (normStep p c) T t
  let u_next := SuffixPotential.cappedTail (normStep p c) T (t + 1)
  have hu_t : 0 < u_t := cappedTail_pos' hc T t
  have hu_next : 0 < u_next := cappedTail_pos' hc T (t + 1)
  have hrec : u_t = normStep p c t + u_next :=
    SuffixPotential.cappedTail_rec (normStep p c) T t (normStep_zero p c) ht
  have hstep_nn : 0 ≤ normStep p c t := normStep_nonneg hc t
  have hsqrt_le : Real.sqrt u_next ≤ Real.sqrt u_t :=
    Real.sqrt_le_sqrt (by linarith)
  have hdiff_sq : normStep p c t =
      (Real.sqrt u_t - Real.sqrt u_next) * (Real.sqrt u_t + Real.sqrt u_next) := by
    calc
      normStep p c t = u_t - u_next := by linarith
      _ = (Real.sqrt u_t) ^ (2 : ℕ) - (Real.sqrt u_next) ^ (2 : ℕ) := by
        rw [Real.sq_sqrt hu_t.le, Real.sq_sqrt hu_next.le]
      _ = (Real.sqrt u_t - Real.sqrt u_next) * (Real.sqrt u_t + Real.sqrt u_next) := by ring
  have hle_mul : normStep p c t ≤
      (2 * Real.sqrt u_t - 2 * Real.sqrt u_next) * Real.sqrt u_t := by
    rw [hdiff_sq]
    nlinarith
  exact (div_le_iff₀ (Real.sqrt_pos.mpr hu_t)).mpr hle_mul

/-- Second tail integral bound `∑_{t=a}^T η_t / √(1 + S_t) ≤ 2 (√U - 1)`
 (`eq:tail-integrals`). -/
lemma tail_sum_div_sqrt_le {p c : ℝ} (hc : 0 ≤ c) {a T : ℕ} (ha : 1 ≤ a) (haT : a ≤ T + 1) :
    (∑ t ∈ Finset.Ico a (T + 1),
      normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)) ≤
        2 * (Real.sqrt (capU p c T) - 1) := by
  let g : ℕ → ℝ := fun t => 2 * Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)
  calc
    (∑ t ∈ Finset.Ico a (T + 1),
      normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t))
      ≤ ∑ t ∈ Finset.Ico a (T + 1), (g t - g (t + 1)) := by
        apply Finset.sum_le_sum
        intro t ht
        have htT : t ≤ T := by have := (Finset.mem_Ico.mp ht).2; omega
        exact normStep_div_sqrt_cappedTail_le_sub hc htT
    _ = g a - g (T + 1) := sum_Ico_sub_eq g haT
    _ ≤ 2 * (Real.sqrt (capU p c T) - 1) := by
        dsimp [g]
        have h1 : 1 ≤ Real.sqrt (SuffixPotential.cappedTail (normStep p c) T (T + 1)) := by
          rw [← Real.sqrt_one]
          exact Real.sqrt_le_sqrt (cappedTail_ge_one hc T (T + 1))
        have h2 : Real.sqrt (SuffixPotential.cappedTail (normStep p c) T a) ≤
            Real.sqrt (capU p c T) :=
          Real.sqrt_le_sqrt (cappedTail_mono_left hc T le_rfl ha)
        linarith

/-- On the early half `1 ≤ t ≤ T / 2`, `U / (1 + S_t) ≤ 4 H_β`
. -/
lemma capU_div_cappedTail_early_le {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c)
    {T t : ℕ} (ht1 : 1 ≤ t) (ht_half : 2 * t ≤ T + 1) :
    capU p c T / SuffixPotential.cappedTail (normStep p c) T t ≤ 4 * H_beta p := by
  have hT1 : 1 ≤ T := by omega
  have hden_pos : 0 < SuffixPotential.cappedTail (normStep p c) T t := cappedTail_pos' hc T t
  rw [div_le_iff₀ hden_pos]
  unfold capU SuffixPotential.cappedTail
  have hlow := step_sum_lower_bound hp hc ht1 ht_half
  have hup := step_sum_upper_bound hp hc hT1
  have hS1_le : Potential.tailSum (normStep p c) T 1 ≤
      2 * H_beta p * Potential.tailSum (normStep p c) T t := by
    have hH_pos : 0 < H_beta p := H_beta_pos hp
    have hmul := mul_le_mul_of_nonneg_left hlow (by positivity : 0 ≤ 2 * H_beta p)
    refine hup.trans (le_trans (le_of_eq ?_) hmul)
    ring
  have hH64 : 64 ≤ H_beta p := H_beta_ge_64 hp
  have hSt_nn : 0 ≤ Potential.tailSum (normStep p c) T t :=
    Potential.tailSum_nonneg (normStep p c) T t (fun i _ _ => normStep_nonneg hc i)
  nlinarith

/-- On the early half `1 ≤ t ≤ T / 2`, `Q_t ≤ 4 H_β η_t²` and `√Q_t ≤ 2 √H_β η_t`. -/
lemma capQ_early_le {p c : ℝ} (hp : 1 < p) (hc : 0 ≤ c)
    {T t : ℕ} (ht1 : 1 ≤ t) (ht_half : 2 * t ≤ T + 1) :
    capQ p c T t ≤ 4 * H_beta p * (normStep p c t) ^ (2 : ℕ) ∧
      Real.sqrt (capQ p c T t) ≤ 2 * Real.sqrt (H_beta p) * normStep p c t := by
  have hratio := capU_div_cappedTail_early_le hp hc ht1 ht_half
  have h1 : capQ p c T t ≤ 4 * H_beta p * (normStep p c t) ^ (2 : ℕ) := by
    unfold capQ
    calc
      capU p c T * (normStep p c t) ^ (2 : ℕ) / SuffixPotential.cappedTail (normStep p c) T t
        = (capU p c T / SuffixPotential.cappedTail (normStep p c) T t) *
            (normStep p c t) ^ (2 : ℕ) := by ring
      _ ≤ (4 * H_beta p) * (normStep p c t) ^ (2 : ℕ) :=
        mul_le_mul_of_nonneg_right hratio (sq_nonneg _)
  refine ⟨ h1, ?_ ⟩
  have hsqrt := Real.sqrt_le_sqrt h1
  have hstep_nn : 0 ≤ normStep p c t := normStep_nonneg hc t
  have hH_nn : 0 ≤ H_beta p := (H_beta_pos hp).le
  have hrhs : Real.sqrt (4 * H_beta p * (normStep p c t) ^ (2 : ℕ)) =
      2 * Real.sqrt (H_beta p) * normStep p c t := by
    have hsq : 4 * H_beta p * (normStep p c t) ^ (2 : ℕ) =
        (2 * Real.sqrt (H_beta p) * normStep p c t) ^ (2 : ℕ) := by
      calc
        4 * H_beta p * (normStep p c t) ^ (2 : ℕ)
          = 4 * (Real.sqrt (H_beta p)) ^ (2 : ℕ) * (normStep p c t) ^ (2 : ℕ) := by
            rw [Real.sq_sqrt hH_nn]
        _ = (2 * Real.sqrt (H_beta p) * normStep p c t) ^ (2 : ℕ) := by ring
    rw [hsq, Real.sqrt_sq (by positivity)]
  rwa [hrhs] at hsqrt

/-- On the late half `T / 2 < t ≤ T`:
`B_t ≤ 4 T ^ (-β)`, `η_t V_t ≤ 64 c T ^ (-3β/2) / ℓ_T²`, and
`η_t² λ_t² ≤ 512 c² T ^ (-β) / ℓ_T⁴`. -/
lemma late_pointwise_bounds {p c : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) (hc : 0 ≤ c)
    {T t : ℕ} (hT : 1 ≤ T) (ht_late : T / 2 < t) :
    normB p t ≤ 4 * (T : ℝ) ^ (-betaExp p) ∧
      normStep p c t * normV p t ≤
        64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ) ∧
      (normStep p c t) ^ (2 : ℕ) * (normLambda p t) ^ (2 : ℕ) ≤
        512 * c ^ (2 : ℕ) * (T : ℝ) ^ (-betaExp p) / (ell T) ^ (4 : ℕ) := by
  have ht1 : 1 ≤ t := Nat.zero_lt_of_lt ht_late
  have ht_pos : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht1
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  have hT2_le_t : (T : ℝ) / 2 ≤ (t : ℝ) := by
    have : T < 2 * t := by omega
    have hlt : (T : ℝ) < 2 * (t : ℝ) := by exact_mod_cast this
    linarith
  have hT2_pos : 0 < (T : ℝ) / 2 := half_pos hT_pos
  have hb_pos : 0 < betaExp p := betaExp_pos hp
  have hb_le : betaExp p ≤ 2 / 5 := betaExp_le_two_fifths hp hp2
  -- First show `ℓ_T ≤ 2 ℓ_t` on the late half `T < 2 t`
  have hell_late : ell T ≤ 2 * ell t := by
    unfold ell
    have h2t : (T : ℝ) ≤ 2 * (t : ℝ) := by linarith
    have ht_ge1 : (1 : ℝ) ≤ (t : ℝ) := by exact_mod_cast ht1
    have hsq_le : 100 * (T : ℝ) ^ (2 : ℕ) ≤ (100 * (t : ℝ) ^ (2 : ℕ)) ^ (2 : ℕ) := by
      have h1 : (T : ℝ) ^ (2 : ℕ) ≤ 4 * (t : ℝ) ^ (2 : ℕ) := by
        calc
          (T : ℝ) ^ (2 : ℕ) ≤ (2 * (t : ℝ)) ^ (2 : ℕ) := by
            have : (0 : ℝ) ≤ (T : ℝ) := by positivity
            nlinarith [h2t]
          _ = 4 * (t : ℝ) ^ (2 : ℕ) := by ring
      have h2 : 100 * (T : ℝ) ^ (2 : ℕ) ≤ 400 * (t : ℝ) ^ (2 : ℕ) := by linarith [h1]
      have h3 : 400 * (t : ℝ) ^ (2 : ℕ) ≤ (100 * (t : ℝ) ^ (2 : ℕ)) ^ (2 : ℕ) := by
        calc
          400 * (t : ℝ) ^ (2 : ℕ) = 400 * (t : ℝ) ^ (2 : ℕ) * 1 := (mul_one _).symm
          _ ≤ 400 * (t : ℝ) ^ (2 : ℕ) * (25 * (t : ℝ) ^ (2 : ℕ)) := by
            apply mul_le_mul_of_nonneg_left _ (by positivity)
            have ht_sq : 1 ≤ (t : ℝ) ^ (2 : ℕ) := one_le_pow₀ ht_ge1
            linarith
          _ = (100 * (t : ℝ) ^ (2 : ℕ)) ^ (2 : ℕ) := by ring
      exact h2.trans h3
    have hlog := Real.log_le_log (by positivity) hsq_le
    rw [Real.log_pow] at hlog
    push_cast at hlog
    exact hlog
  have hell_t_pos : 0 < ell t := ell_pos ht1
  have hell_T_pos : 0 < ell T := ell_pos hT
  have hell_sq_le : 1 / (ell t) ^ (2 : ℕ) ≤ 4 / (ell T) ^ (2 : ℕ) := by
    have hsq : (ell T) ^ (2 : ℕ) ≤ (2 * ell t) ^ (2 : ℕ) :=
      pow_le_pow_left₀ hell_T_pos.le hell_late 2
    rw [div_le_div_iff₀ (pow_pos hell_t_pos 2) (pow_pos hell_T_pos 2)]
    nlinarith
  have hell_pow4_le : 1 / (ell t) ^ (4 : ℕ) ≤ 16 / (ell T) ^ (4 : ℕ) := by
    have h4 : (ell T) ^ (4 : ℕ) ≤ (2 * ell t) ^ (4 : ℕ) :=
      pow_le_pow_left₀ hell_T_pos.le hell_late 4
    rw [div_le_div_iff₀ (pow_pos hell_t_pos 4) (pow_pos hell_T_pos 4)]
    nlinarith
  have hrpow_beta : (t : ℝ) ^ (-betaExp p) ≤ 2 * (T : ℝ) ^ (-betaExp p) := by
    have h1 : (t : ℝ) ^ (-betaExp p) ≤ ((T : ℝ) / 2) ^ (-betaExp p) :=
      Real.rpow_le_rpow_of_nonpos hT2_pos hT2_le_t (neg_nonpos.mpr hb_pos.le)
    have h2 : ((T : ℝ) / 2) ^ (-betaExp p) = (2 : ℝ) ^ (betaExp p) * (T : ℝ) ^ (-betaExp p) := by
      rw [div_eq_mul_inv, Real.mul_rpow hT_pos.le (by norm_num),
        Real.inv_rpow (by norm_num), ← Real.rpow_neg (by norm_num), neg_neg, mul_comm]
    have h3 : (2 : ℝ) ^ (betaExp p) ≤ (2 : ℝ) ^ (1 : ℝ) :=
      Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
    rw [Real.rpow_one] at h3
    rw [h2] at h1
    exact h1.trans (mul_le_mul_of_nonneg_right h3 (Real.rpow_nonneg hT_pos.le _))
  have hrpow_3beta : (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) ≤
      2 * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) := by
    have h1 : (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) ≤
        ((T : ℝ) / 2) ^ (-(3 / 2 : ℝ) * betaExp p) :=
      Real.rpow_le_rpow_of_nonpos hT2_pos hT2_le_t (by linarith)
    have h2 : ((T : ℝ) / 2) ^ (-(3 / 2 : ℝ) * betaExp p) =
        (2 : ℝ) ^ ((3 / 2 : ℝ) * betaExp p) * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) := by
      have : (-(3 / 2 : ℝ) * betaExp p) = -((3 / 2 : ℝ) * betaExp p) := by ring
      rw [this, div_eq_mul_inv, Real.mul_rpow hT_pos.le (by norm_num),
        Real.inv_rpow (by norm_num), ← Real.rpow_neg (by norm_num), neg_neg, mul_comm]
    have h3 : (2 : ℝ) ^ ((3 / 2 : ℝ) * betaExp p) ≤ (2 : ℝ) ^ (1 : ℝ) :=
      Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
    rw [Real.rpow_one] at h3
    rw [h2] at h1
    exact h1.trans (mul_le_mul_of_nonneg_right h3 (Real.rpow_nonneg hT_pos.le _))
  refine ⟨ ?_, ?_, ?_ ⟩
  · calc
      normB p t ≤ 2 * (t : ℝ) ^ (-betaExp p) := normB_le hp ht1
      _ ≤ 2 * (2 * (T : ℝ) ^ (-betaExp p)) := mul_le_mul_of_nonneg_left hrpow_beta (by norm_num)
      _ = 4 * (T : ℝ) ^ (-betaExp p) := by ring
  · have hV := normV_le hp ht1
    have hstep_nn : 0 ≤ normStep p c t := normStep_nonneg hc t
    have hrpow_id : (t : ℝ) ^ (-aExp p) * (t : ℝ) ^ (vExp p) =
        (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) := by
      rw [← Real.rpow_add ht_pos]
      congr 1
      have := aExp_sub_vExp (p := p)
      linarith
    have hid : c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ) * (8 * (t : ℝ) ^ (vExp p)) =
        (8 * c * (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p)) * (1 / (ell t) ^ (2 : ℕ)) := by
      calc
        c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ) * (8 * (t : ℝ) ^ (vExp p))
          = 8 * c * ((t : ℝ) ^ (-aExp p) * (t : ℝ) ^ (vExp p)) * (1 / (ell t) ^ (2 : ℕ)) := by
            ring
        _ = (8 * c * (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p)) * (1 / (ell t) ^ (2 : ℕ)) := by
            rw [hrpow_id]
    have hmul1 : normStep p c t * normV p t ≤
        (8 * c * (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p)) * (1 / (ell t) ^ (2 : ℕ)) := by
      calc
        normStep p c t * normV p t ≤ normStep p c t * (8 * (t : ℝ) ^ (vExp p)) :=
          mul_le_mul_of_nonneg_left hV hstep_nn
        _ = (c * (t : ℝ) ^ (-aExp p) / (ell t) ^ (2 : ℕ)) * (8 * (t : ℝ) ^ (vExp p)) := by
          rw [normStep_of_pos p c ht1]
        _ = (8 * c * (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p)) * (1 / (ell t) ^ (2 : ℕ)) := hid
    have hmul2 : (8 * c * (t : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p)) * (1 / (ell t) ^ (2 : ℕ)) ≤
        (8 * c * (2 * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p))) * (4 / (ell T) ^ (2 : ℕ)) := by
      apply mul_le_mul
      · exact mul_le_mul_of_nonneg_left hrpow_3beta (by positivity)
      · exact hell_sq_le
      · positivity
      · positivity
    have h64 : (8 * c * (2 * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p))) * (4 / (ell T) ^ (2 : ℕ)) =
        64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ) := by ring
    exact (hmul1.trans hmul2).trans_eq h64
  · rw [normStep_sq_mul_normLambda_sq ht1]
    calc
      16 * c ^ (2 : ℕ) * (t : ℝ) ^ (-betaExp p) / (ell t) ^ (4 : ℕ)
        = (16 * c ^ (2 : ℕ) * (t : ℝ) ^ (-betaExp p)) * (1 / (ell t) ^ (4 : ℕ)) := by ring
      _ ≤ (16 * c ^ (2 : ℕ) * (2 * (T : ℝ) ^ (-betaExp p))) * (16 / (ell T) ^ (4 : ℕ)) := by
          apply mul_le_mul
          · exact mul_le_mul_of_nonneg_left hrpow_beta (by positivity)
          · exact hell_pow4_le
          · positivity
          · positivity
      _ = 512 * c ^ (2 : ℕ) * (T : ℝ) ^ (-betaExp p) / (ell T) ^ (4 : ℕ) := by ring

/-- Logarithmic bound on `U = 1 + S_1`: for `0 ≤ c ≤ 1` and `1 ≤ T`,
`U * log U ≤ 2 H_β² c T ^ β / ℓ_T`. -/
lemma capU_mul_log_capU_le {p c : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) (hc : 0 ≤ c) (hc1 : c ≤ 1)
    {T : ℕ} (hT : 1 ≤ T) :
    capU p c T * Real.log (capU p c T) ≤
      2 * (H_beta p) ^ (2 : ℕ) * c * (T : ℝ) ^ (betaExp p) / ell T := by
  let S₁ := Potential.tailSum (normStep p c) T 1
  have hS1_nn : 0 ≤ S₁ :=
    Potential.tailSum_nonneg (normStep p c) T 1 (fun i _ _ => normStep_nonneg hc i)
  have hS1_up : S₁ ≤ H_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) :=
    step_sum_upper_bound hp hc hT
  have hU_eq : capU p c T = 1 + S₁ := rfl
  -- Step 1: `log(1 + S₁) ≤ S₁`
  have hlog_le_S1 : Real.log (capU p c T) ≤ S₁ := by
    have hpos : (0 : ℝ) < 1 + S₁ := by linarith [hS1_nn]
    have h1 := Real.log_le_sub_one_of_pos hpos
    have hsub : 1 + S₁ - 1 = S₁ := by ring
    rw [hsub] at h1
    change Real.log (1 + S₁) ≤ S₁
    exact h1
  have hlog_nn : 0 ≤ Real.log (capU p c T) :=
    Real.log_nonneg (capU_ge_one (p := p) hc T)
  -- Step 2: `U * log U = log U + S₁ * log U ≤ S₁ * (1 + log U)`
  have hU_log_le : capU p c T * Real.log (capU p c T) ≤ S₁ * (1 + Real.log (capU p c T)) := by
    calc
      capU p c T * Real.log (capU p c T)
        = Real.log (capU p c T) + S₁ * Real.log (capU p c T) := by rw [hU_eq]; ring
      _ ≤ S₁ + S₁ * Real.log (capU p c T) := add_le_add_right hlog_le_S1 _
      _ = S₁ * (1 + Real.log (capU p c T)) := by ring
  -- Step 3: `1 + log U ≤ 2 H_β ℓ_T`
  have h1_add_log_le : 1 + Real.log (capU p c T) ≤ 2 * H_beta p * ell T := by
    have hT1 : (1 : ℝ) ≤ (T : ℝ) := by exact_mod_cast hT
    have hb_le : betaExp p ≤ 2 / 5 := betaExp_le_two_fifths hp hp2
    have hT_rpow_le : (T : ℝ) ^ (betaExp p) ≤ (T : ℝ) ^ (2 : ℕ) := by
      rw [← Real.rpow_natCast (T : ℝ) 2]
      exact Real.rpow_le_rpow_of_exponent_le hT1 (by push_cast; linarith)
    have hell_T_gt4 : 4 < ell T := four_lt_ell hT
    have hS1_rough : S₁ ≤ H_beta p * (T : ℝ) ^ (2 : ℕ) := by
      have h1 : H_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) ≤
          H_beta p * 1 * (T : ℝ) ^ (2 : ℕ) / 1 := by
        apply div_le_div₀ (by have := H_beta_pos hp; positivity)
        · apply mul_le_mul (mul_le_mul_of_nonneg_left hc1 (H_beta_pos hp).le) hT_rpow_le
          · positivity
          · have := H_beta_pos hp; positivity
        · exact zero_lt_one
        · nlinarith
      exact hS1_up.trans (by linarith)
    have hU_rough : capU p c T ≤ H_beta p * (100 * (T : ℝ) ^ (2 : ℕ)) := by
      rw [hU_eq]
      have hH64 : 64 ≤ H_beta p := H_beta_ge_64 hp
      have hT2_ge1 : 1 ≤ (T : ℝ) ^ (2 : ℕ) := one_le_pow₀ hT1
      nlinarith
    have hlog_U_le : Real.log (capU p c T) ≤ Real.log (H_beta p) + ell T := by
      unfold ell
      rw [← Real.log_mul (H_beta_pos hp).ne' (by positivity)]
      exact Real.log_le_log (lt_of_lt_of_le zero_lt_one (capU_ge_one hc T)) hU_rough
    have hlog_H_le : Real.log (H_beta p) ≤ H_beta p := by
      have h := Real.log_le_sub_one_of_pos (H_beta_pos hp)
      linarith
    have hH64 : 64 ≤ H_beta p := H_beta_ge_64 hp
    nlinarith
  -- Combine Steps 2 and 3
  have hell_T_pos : 0 < ell T := ell_pos hT
  calc
    capU p c T * Real.log (capU p c T)
      ≤ S₁ * (1 + Real.log (capU p c T)) := hU_log_le
    _ ≤ (H_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) *
          (2 * H_beta p * ell T) := by
        apply mul_le_mul hS1_up h1_add_log_le (by linarith)
        have := H_beta_pos hp; positivity
    _ = 2 * (H_beta p) ^ (2 : ℕ) * c * (T : ℝ) ^ (betaExp p) / ell T := by
        field_simp; ring

/-- Partition of `Finset.Ico 1 (T + 1)` into early half `Finset.Ico 1 (T / 2 + 1)` and
late half `Finset.Ico (T / 2 + 1) (T + 1)`. -/
lemma sum_Ico_split_half (f : ℕ → ℝ) {T : ℕ} (hT : 1 ≤ T) :
    (∑ t ∈ Finset.Ico 1 (T + 1), f t) =
      (∑ t ∈ Finset.Ico 1 (T / 2 + 1), f t) +
        (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), f t) := by
  exact (Finset.sum_Ico_consecutive f (by omega) (by omega)).symm

/-- Capped anytime bias budget `∑_{t=1}^T √Q_t B_t ≤ K c / ℓ_1`
 (`eq:capped-anytime-budgets`). -/
lemma capped_bias_sum_le {p c : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) (hc : 0 ≤ c)
    {T : ℕ} (hT : 1 ≤ T) :
    (∑ t ∈ Finset.Ico 1 (T + 1), Real.sqrt (capQ p c T t) * normB p t) ≤
      K_const p * c / ell 1 := by
  rw [sum_Ico_split_half _ hT]
  have hell1_pos : 0 < ell 1 := ell_pos le_rfl
  have hellT_pos : 0 < ell T := ell_pos hT
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  -- Early half bound: `≤ 4 √H_β c / ℓ_1`
  have hearly : (∑ t ∈ Finset.Ico 1 (T / 2 + 1), Real.sqrt (capQ p c T t) * normB p t) ≤
      4 * Real.sqrt (H_beta p) * c / ell 1 := by
    have hle1 : (∑ t ∈ Finset.Ico 1 (T / 2 + 1), Real.sqrt (capQ p c T t) * normB p t) ≤
        2 * Real.sqrt (H_beta p) *
          ∑ t ∈ Finset.Ico 1 (T / 2 + 1), normStep p c t * normB p t := by
      rw [Finset.mul_sum]
      apply Finset.sum_le_sum
      intro t ht
      have ht_b := Finset.mem_Ico.mp ht
      have hq := (capQ_early_le (T := T) hp hc ht_b.1 (by omega)).2
      calc
        Real.sqrt (capQ p c T t) * normB p t
          ≤ (2 * Real.sqrt (H_beta p) * normStep p c t) * normB p t :=
            mul_le_mul_of_nonneg_right hq (normB_nonneg p t)
        _ = 2 * Real.sqrt (H_beta p) * (normStep p c t * normB p t) := by ring
    have hreindex : (∑ t ∈ Finset.Ico 1 (T / 2 + 1), normStep p c t * normB p t) =
        ∑ i ∈ Finset.range (T / 2), normStep p c (i + 1) * normB p (i + 1) := by
      simpa [add_comm] using Finset.sum_Ico_eq_sum_range (fun t => normStep p c t * normB p t) 1 (T / 2 + 1)
    have hsum_le : (∑ i ∈ Finset.range (T / 2), normStep p c (i + 1) * normB p (i + 1)) ≤
        2 * c / ell 1 := by
      calc
        (∑ i ∈ Finset.range (T / 2), normStep p c (i + 1) * normB p (i + 1))
          ≤ ∑ i ∈ Finset.range (T / 2),
              2 * c / (((i + 1 : ℕ) : ℝ) * (ell (i + 1)) ^ (2 : ℕ)) :=
            Finset.sum_le_sum (fun i _ => normStep_mul_normB_le hp hc (by omega))
        _ = 2 * c * ∑ i ∈ Finset.range (T / 2),
              1 / (((i + 1 : ℕ) : ℝ) * (ell (i + 1)) ^ (2 : ℕ)) := by
            rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _; ring
        _ ≤ 2 * c * (1 / ell 1) :=
            mul_le_mul_of_nonneg_left (sum_inv_t_ell_sq_le (T / 2)) (by positivity)
        _ = 2 * c / ell 1 := by ring
    rw [hreindex] at hle1
    calc
      (∑ t ∈ Finset.Ico 1 (T / 2 + 1), Real.sqrt (capQ p c T t) * normB p t)
        ≤ 2 * Real.sqrt (H_beta p) * (2 * c / ell 1) :=
          hle1.trans (mul_le_mul_of_nonneg_left hsum_le (by positivity))
      _ = 4 * Real.sqrt (H_beta p) * c / ell 1 := by ring
  -- Late half bound: `≤ 8 H_β c / ℓ_1`
  have hlate : (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), Real.sqrt (capQ p c T t) * normB p t) ≤
      8 * H_beta p * c / ell 1 := by
    have hsqrt_Q : ∀ t ∈ Finset.Ico (T / 2 + 1) (T + 1),
        Real.sqrt (capQ p c T t) =
          Real.sqrt (capU p c T) *
            (normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)) := by
      intro t _
      unfold capQ
      have hU_nn : 0 ≤ capU p c T := (lt_of_lt_of_le zero_lt_one (capU_ge_one hc T)).le
      have hstep_nn : 0 ≤ normStep p c t := normStep_nonneg hc t
      rw [Real.sqrt_div (by positivity), Real.sqrt_mul hU_nn, Real.sqrt_sq hstep_nn,
        mul_div_assoc]
    have hle1 : (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), Real.sqrt (capQ p c T t) * normB p t) ≤
        (4 * (T : ℝ) ^ (-betaExp p) * Real.sqrt (capU p c T)) *
          ∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1),
            normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t) := by
      rw [Finset.mul_sum]
      apply Finset.sum_le_sum
      intro t ht
      have ht_b := Finset.mem_Ico.mp ht
      have hB := (late_pointwise_bounds (T := T) (t := t) hp hp2 hc hT (by omega)).1
      have hstep : Real.sqrt (capQ p c T t) * normB p t ≤
          (4 * (T : ℝ) ^ (-betaExp p) * Real.sqrt (capU p c T)) *
            (normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)) := by
        rw [hsqrt_Q t ht]
        calc
          Real.sqrt (capU p c T) * (normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)) * normB p t
            ≤ Real.sqrt (capU p c T) * (normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)) *
                (4 * (T : ℝ) ^ (-betaExp p)) := by
                apply mul_le_mul_of_nonneg_left hB
                have : 0 ≤ normStep p c t := normStep_nonneg hc t
                positivity
          _ = (4 * (T : ℝ) ^ (-betaExp p) * Real.sqrt (capU p c T)) *
                (normStep p c t / Real.sqrt (SuffixPotential.cappedTail (normStep p c) T t)) := by ring
      exact hstep
    have htail := tail_sum_div_sqrt_le (p := p) hc (a := T / 2 + 1) (T := T) (by omega) (by omega)
    have hU_sub : Real.sqrt (capU p c T) * (Real.sqrt (capU p c T) - 1) ≤
        Potential.tailSum (normStep p c) T 1 := by
      have hU1 : 1 ≤ Real.sqrt (capU p c T) := by
        rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt (capU_ge_one hc T)
      have hsq : (Real.sqrt (capU p c T)) ^ (2 : ℕ) = 1 + Potential.tailSum (normStep p c) T 1 :=
        Real.sq_sqrt (lt_of_lt_of_le zero_lt_one (capU_ge_one hc T)).le
      nlinarith
    have hS1 := step_sum_upper_bound hp hc hT
    have hrpow_cancel : (T : ℝ) ^ (-betaExp p) * (T : ℝ) ^ (betaExp p) = 1 := by
      rw [← Real.rpow_add hT_pos, neg_add_cancel, Real.rpow_zero]
    have hcomb : (4 * (T : ℝ) ^ (-betaExp p) * Real.sqrt (capU p c T)) *
        (2 * (Real.sqrt (capU p c T) - 1)) ≤ 8 * H_beta p * c / (ell T) ^ (2 : ℕ) := by
      calc
        (4 * (T : ℝ) ^ (-betaExp p) * Real.sqrt (capU p c T)) *
            (2 * (Real.sqrt (capU p c T) - 1))
          = 8 * (T : ℝ) ^ (-betaExp p) *
              (Real.sqrt (capU p c T) * (Real.sqrt (capU p c T) - 1)) := by ring
        _ ≤ 8 * (T : ℝ) ^ (-betaExp p) *
              (H_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) := by
            apply mul_le_mul_of_nonneg_left (hU_sub.trans hS1) (by positivity)
        _ = 8 * H_beta p * c * ((T : ℝ) ^ (-betaExp p) * (T : ℝ) ^ (betaExp p)) /
              (ell T) ^ (2 : ℕ) := by ring
        _ = 8 * H_beta p * c / (ell T) ^ (2 : ℕ) := by rw [hrpow_cancel, mul_one]
    have hell_le : ell 1 ≤ (ell T) ^ (2 : ℕ) := by
      have h1 : ell 1 ≤ ell T := ell_mono le_rfl hT
      have h4 : 4 < ell T := four_lt_ell hT
      nlinarith
    calc
      (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), Real.sqrt (capQ p c T t) * normB p t)
        ≤ (4 * (T : ℝ) ^ (-betaExp p) * Real.sqrt (capU p c T)) *
            (2 * (Real.sqrt (capU p c T) - 1)) :=
          hle1.trans (mul_le_mul_of_nonneg_left htail (by positivity))
      _ ≤ 8 * H_beta p * c / (ell T) ^ (2 : ℕ) := hcomb
      _ ≤ 8 * H_beta p * c / ell 1 :=
          div_le_div_of_nonneg_left (by have := H_beta_pos hp; positivity) hell1_pos hell_le
  -- Combine early and late halves
  have hsqrt_H : Real.sqrt (H_beta p) ≤ H_beta p := by
    have hH1 : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
    have hsq : (Real.sqrt (H_beta p)) ^ (2 : ℕ) = H_beta p := Real.sq_sqrt (by linarith)
    have hge1 : 1 ≤ Real.sqrt (H_beta p) := by
      rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt hH1
    nlinarith
  have h12H_le_K : 12 * H_beta p ≤ K_const p := by
    unfold K_const
    have hH1 : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
    have hH3 : 1 ≤ (H_beta p) ^ (3 : ℕ) := one_le_pow₀ hH1
    calc
      12 * H_beta p ≤ (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (3 : ℕ) * H_beta p := by nlinarith
      _ = (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (4 : ℕ) := by ring
  calc
    (∑ t ∈ Finset.Ico 1 (T / 2 + 1), Real.sqrt (capQ p c T t) * normB p t) +
        (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), Real.sqrt (capQ p c T t) * normB p t)
      ≤ 4 * Real.sqrt (H_beta p) * c / ell 1 + 8 * H_beta p * c / ell 1 :=
        add_le_add hearly hlate
    _ = (4 * Real.sqrt (H_beta p) + 8 * H_beta p) * c / ell 1 := by ring
    _ ≤ (12 * H_beta p) * c / ell 1 := by
        apply div_le_div_of_nonneg_right _ hell1_pos.le
        exact mul_le_mul_of_nonneg_right (by linarith) hc
    _ ≤ K_const p * c / ell 1 := by
        apply div_le_div_of_nonneg_right _ hell1_pos.le
        exact mul_le_mul_of_nonneg_right h12H_le_K hc

/-- Capped anytime variance budget `∑_{t=1}^T Q_t V_t ≤ K c² / ℓ_1³`
 (`eq:capped-anytime-budgets`). -/
lemma capped_variance_sum_le {p c : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) (hc : 0 ≤ c) (hc1 : c ≤ 1)
    {T : ℕ} (hT : 1 ≤ T) :
    (∑ t ∈ Finset.Ico 1 (T + 1), capQ p c T t * normV p t) ≤
      K_const p * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
  rw [sum_Ico_split_half _ hT]
  have hell1_pos : 0 < ell 1 := ell_pos le_rfl
  have hellT_pos : 0 < ell T := ell_pos hT
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
  have hT1 : (1 : ℝ) ≤ (T : ℝ) := by exact_mod_cast hT
  -- Early half bound: `≤ 4 H_β² c² / ℓ_1³`
  have hearly : (∑ t ∈ Finset.Ico 1 (T / 2 + 1), capQ p c T t * normV p t) ≤
      4 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
    have hle1 : (∑ t ∈ Finset.Ico 1 (T / 2 + 1), capQ p c T t * normV p t) ≤
        4 * H_beta p *
          ∑ t ∈ Finset.Ico 1 (T / 2 + 1), (normStep p c t) ^ (2 : ℕ) * normV p t := by
      rw [Finset.mul_sum]
      apply Finset.sum_le_sum
      intro t ht
      have ht_b := Finset.mem_Ico.mp ht
      have hq := (capQ_early_le (T := T) hp hc ht_b.1 (by omega)).1
      calc
        capQ p c T t * normV p t
          ≤ (4 * H_beta p * (normStep p c t) ^ (2 : ℕ)) * normV p t :=
            mul_le_mul_of_nonneg_right hq (normV_nonneg p t)
        _ = 4 * H_beta p * ((normStep p c t) ^ (2 : ℕ) * normV p t) := by ring
    have hreindex : (∑ t ∈ Finset.Ico 1 (T / 2 + 1), (normStep p c t) ^ (2 : ℕ) * normV p t) =
        ∑ i ∈ Finset.range (T / 2), (normStep p c (i + 1)) ^ (2 : ℕ) * normV p (i + 1) := by
      simpa [add_comm] using Finset.sum_Ico_eq_sum_range
        (fun t => (normStep p c t) ^ (2 : ℕ) * normV p t) 1 (T / 2 + 1)
    rw [hreindex] at hle1
    have hglob := global_variance_sum_le_H_beta hp (c := c) (T / 2)
    have hell3_le_4 : (ell 1) ^ (3 : ℕ) ≤ (ell 1) ^ (4 : ℕ) := by
      have : 1 ≤ ell 1 := (one_lt_ell_one).le
      exact pow_le_pow_right₀ this (by omega)
    calc
      (∑ t ∈ Finset.Ico 1 (T / 2 + 1), capQ p c T t * normV p t)
        ≤ 4 * H_beta p * (H_beta p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) :=
          hle1.trans (mul_le_mul_of_nonneg_left hglob (by have := H_beta_pos hp; positivity))
      _ = 4 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring
      _ ≤ 4 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) :=
          div_le_div_of_nonneg_left (by positivity) (pow_pos hell1_pos 3) hell3_le_4
  -- Late half bound: `≤ 128 H_β² c² / ℓ_1³`
  have hlate : (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), capQ p c T t * normV p t) ≤
      128 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
    have hle1 : (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), capQ p c T t * normV p t) ≤
        (64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ) * capU p c T) *
          ∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1),
            normStep p c t / SuffixPotential.cappedTail (normStep p c) T t := by
      rw [Finset.mul_sum]
      apply Finset.sum_le_sum
      intro t ht
      have ht_b := Finset.mem_Ico.mp ht
      have hV := (late_pointwise_bounds (T := T) (t := t) hp hp2 hc hT (by omega)).2.1
      unfold capQ
      have hfac_nn : 0 ≤ capU p c T *
          (normStep p c t / SuffixPotential.cappedTail (normStep p c) T t) := by
        have := capU_ge_one (p := p) hc T
        have := cappedTail_pos' (p := p) hc T t
        have := normStep_nonneg (p := p) hc t
        positivity
      calc
        capU p c T * (normStep p c t) ^ (2 : ℕ) /
            SuffixPotential.cappedTail (normStep p c) T t * normV p t
          = (capU p c T * (normStep p c t / SuffixPotential.cappedTail (normStep p c) T t)) *
              (normStep p c t * normV p t) := by ring
        _ ≤ (capU p c T * (normStep p c t / SuffixPotential.cappedTail (normStep p c) T t)) *
              (64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ)) :=
            mul_le_mul_of_nonneg_left hV hfac_nn
        _ = (64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ) * capU p c T) *
              (normStep p c t / SuffixPotential.cappedTail (normStep p c) T t) := by ring
    have htail := tail_sum_div_le_log (p := p) hc (a := T / 2 + 1) (T := T) (by omega) (by omega)
    have hUlog := capU_mul_log_capU_le hp hp2 hc hc1 hT
    have hrpow_le1 : (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) * (T : ℝ) ^ (betaExp p) ≤ 1 := by
      rw [← Real.rpow_add hT_pos]
      apply Real.rpow_le_one_of_one_le_of_nonpos hT1
      have := betaExp_pos hp
      linarith
    have hell_mono3 : (ell 1) ^ (3 : ℕ) ≤ (ell T) ^ (3 : ℕ) :=
      pow_le_pow_left₀ hell1_pos.le (ell_mono le_rfl hT) 3
    have hpos_factor : 0 ≤ 64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ) * capU p c T := by
      have hU : 0 ≤ capU p c T := (capU_ge_one (p := p) hc T).trans' zero_le_one
      positivity
    calc
      (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), capQ p c T t * normV p t)
        ≤ (64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ) * capU p c T) *
            Real.log (capU p c T) :=
          hle1.trans (mul_le_mul_of_nonneg_left htail hpos_factor)
      _ = (64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ)) *
            (capU p c T * Real.log (capU p c T)) := by ring
      _ ≤ (64 * c * (T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) / (ell T) ^ (2 : ℕ)) *
            (2 * (H_beta p) ^ (2 : ℕ) * c * (T : ℝ) ^ (betaExp p) / ell T) :=
          mul_le_mul_of_nonneg_left hUlog (by positivity)
      _ = (128 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell T) ^ (3 : ℕ)) *
            ((T : ℝ) ^ (-(3 / 2 : ℝ) * betaExp p) * (T : ℝ) ^ (betaExp p)) := by ring
      _ ≤ (128 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell T) ^ (3 : ℕ)) * 1 :=
          mul_le_mul_of_nonneg_left hrpow_le1 (by positivity)
      _ = 128 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell T) ^ (3 : ℕ) := by ring
      _ ≤ 128 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) :=
          div_le_div_of_nonneg_left (by positivity) (pow_pos hell1_pos 3) hell_mono3
  -- Combine early and late halves
  have h132_le_K : 132 * (H_beta p) ^ (2 : ℕ) ≤ K_const p := by
    unfold K_const
    have hH1 : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
    have hH2 : 1 ≤ (H_beta p) ^ (2 : ℕ) := one_le_pow₀ hH1
    calc
      132 * (H_beta p) ^ (2 : ℕ)
        ≤ (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (2 : ℕ) * (H_beta p) ^ (2 : ℕ) := by nlinarith
      _ = (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (4 : ℕ) := by ring
  calc
    (∑ t ∈ Finset.Ico 1 (T / 2 + 1), capQ p c T t * normV p t) +
        (∑ t ∈ Finset.Ico (T / 2 + 1) (T + 1), capQ p c T t * normV p t)
      ≤ 4 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) +
          128 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) :=
        add_le_add hearly hlate
    _ = 132 * (H_beta p) ^ (2 : ℕ) * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by ring
    _ ≤ K_const p * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
        apply div_le_div_of_nonneg_right _ (by positivity)
        exact mul_le_mul_of_nonneg_right h132_le_K (sq_nonneg c)

/-- Capped anytime range budget `Q_t λ_t² ≤ K c² / ℓ_1⁴` for `1 ≤ t ≤ T`
 (`eq:capped-anytime-budgets`). -/
lemma capped_range_le {p c : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) (hc : 0 ≤ c) (hc1 : c ≤ 1)
    {T t : ℕ} (ht1 : 1 ≤ t) (htT : t ≤ T) :
    capQ p c T t * (normLambda p t) ^ (2 : ℕ) ≤
      K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  have hT : 1 ≤ T := ht1.trans htT
  have hell1_pos : 0 < ell 1 := ell_pos le_rfl
  by_cases hhalf : 2 * t ≤ T + 1
  · -- Early half `2 t ≤ T + 1`: `Q_t λ_t² ≤ 64 H_β c² / ℓ_1⁴`
    have hq := (capQ_early_le hp hc ht1 hhalf).1
    have hstep_lam := normStep_mul_normLambda_le hp hc ht1
    have hsq_lam : (normStep p c t) ^ (2 : ℕ) * (normLambda p t) ^ (2 : ℕ) ≤
        16 * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
      have hprod_nn : 0 ≤ normStep p c t * normLambda p t :=
        mul_nonneg (normStep_nonneg hc t) (normLambda_pos hp ht1).le
      have hsq := pow_le_pow_left₀ hprod_nn hstep_lam 2
      calc
        (normStep p c t) ^ (2 : ℕ) * (normLambda p t) ^ (2 : ℕ)
          = (normStep p c t * normLambda p t) ^ (2 : ℕ) := (mul_pow _ _ 2).symm
        _ ≤ (4 * c / (ell 1) ^ (2 : ℕ)) ^ (2 : ℕ) := hsq
        _ = 16 * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring
    have h64_le_K : 64 * H_beta p ≤ K_const p := by
      unfold K_const
      have hH1 : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
      have hH3 : 1 ≤ (H_beta p) ^ (3 : ℕ) := one_le_pow₀ hH1
      calc
        64 * H_beta p ≤ (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (3 : ℕ) * H_beta p := by nlinarith
        _ = (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (4 : ℕ) := by ring
    calc
      capQ p c T t * (normLambda p t) ^ (2 : ℕ)
        ≤ (4 * H_beta p * (normStep p c t) ^ (2 : ℕ)) * (normLambda p t) ^ (2 : ℕ) :=
          mul_le_mul_of_nonneg_right hq (sq_nonneg _)
      _ = 4 * H_beta p * ((normStep p c t) ^ (2 : ℕ) * (normLambda p t) ^ (2 : ℕ)) := by ring
      _ ≤ 4 * H_beta p * (16 * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) :=
          mul_le_mul_of_nonneg_left hsq_lam (by have := H_beta_pos hp; positivity)
      _ = (64 * H_beta p) * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring
      _ ≤ K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          exact mul_le_mul_of_nonneg_right h64_le_K (sq_nonneg c)
  · -- Late half `T / 2 < t ≤ T`: `Q_t λ_t² ≤ 1024 H_β c² / ℓ_1⁴`
    have ht_late : T / 2 < t := by omega
    have hlam := (late_pointwise_bounds hp hp2 hc hT ht_late).2.2
    have hU_over_den : capU p c T / SuffixPotential.cappedTail (normStep p c) T t ≤ capU p c T :=
      div_le_self (lt_of_lt_of_le zero_lt_one (capU_ge_one hc T)).le (cappedTail_ge_one hc T t)
    have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT
    have hT1 : (1 : ℝ) ≤ (T : ℝ) := by exact_mod_cast hT
    have hrpow_cancel : (T : ℝ) ^ (-betaExp p) * (T : ℝ) ^ (betaExp p) = 1 := by
      rw [← Real.rpow_add hT_pos, neg_add_cancel, Real.rpow_zero]
    have hrpow_le1 : (T : ℝ) ^ (-betaExp p) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos hT1 (neg_nonpos.mpr (betaExp_pos hp).le)
    have hS1 := step_sum_upper_bound hp hc hT
    have hellT_ge1 : 1 ≤ (ell T) ^ (2 : ℕ) := by
      have := four_lt_ell hT; nlinarith
    have hU_mul : capU p c T * (T : ℝ) ^ (-betaExp p) ≤ 2 * H_beta p := by
      unfold capU SuffixPotential.cappedTail
      have h1 : Potential.tailSum (normStep p c) T 1 * (T : ℝ) ^ (-betaExp p) ≤ H_beta p := by
        calc
          Potential.tailSum (normStep p c) T 1 * (T : ℝ) ^ (-betaExp p)
            ≤ (H_beta p * c * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) *
                (T : ℝ) ^ (-betaExp p) :=
              mul_le_mul_of_nonneg_right hS1 (Real.rpow_nonneg hT_pos.le _)
          _ = H_beta p * c * ((T : ℝ) ^ (-betaExp p) * (T : ℝ) ^ (betaExp p)) /
                (ell T) ^ (2 : ℕ) := by ring
          _ = H_beta p * c / (ell T) ^ (2 : ℕ) := by rw [hrpow_cancel, mul_one]
          _ ≤ H_beta p * 1 / 1 := by
              apply div_le_div₀ (by have := H_beta_pos hp; positivity)
              · exact mul_le_mul_of_nonneg_left hc1 (H_beta_pos hp).le
              · exact zero_lt_one
              · exact hellT_ge1
          _ = H_beta p := by ring
      have hH64 : 64 ≤ H_beta p := H_beta_ge_64 hp
      nlinarith
    have hell_mono4 : (ell 1) ^ (4 : ℕ) ≤ (ell T) ^ (4 : ℕ) :=
      pow_le_pow_left₀ hell1_pos.le (ell_mono le_rfl hT) 4
    have h1024_le_K : 1024 * H_beta p ≤ K_const p := by
      unfold K_const
      have hH1 : 1 ≤ H_beta p := by linarith [H_beta_ge_64 hp]
      have hH3 : 1 ≤ (H_beta p) ^ (3 : ℕ) := one_le_pow₀ hH1
      calc
        1024 * H_beta p ≤ (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (3 : ℕ) * H_beta p := by nlinarith
        _ = (2 : ℝ) ^ (20 : ℕ) * (H_beta p) ^ (4 : ℕ) := by ring
    calc
      capQ p c T t * (normLambda p t) ^ (2 : ℕ)
        = (capU p c T / SuffixPotential.cappedTail (normStep p c) T t) *
            ((normStep p c t) ^ (2 : ℕ) * (normLambda p t) ^ (2 : ℕ)) := by
          unfold capQ; ring
      _ ≤ capU p c T *
            (512 * c ^ (2 : ℕ) * (T : ℝ) ^ (-betaExp p) / (ell T) ^ (4 : ℕ)) := by
          apply mul_le_mul hU_over_den hlam (by positivity)
          exact (lt_of_lt_of_le zero_lt_one (capU_ge_one hc T)).le
      _ = 512 * (capU p c T * (T : ℝ) ^ (-betaExp p)) * c ^ (2 : ℕ) / (ell T) ^ (4 : ℕ) := by
          ring
      _ ≤ 512 * (2 * H_beta p) * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
          apply div_le_div₀ (by have := H_beta_pos hp; positivity)
          · exact mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_left hU_mul (by norm_num)) (sq_nonneg c)
          · exact pow_pos hell1_pos 4
          · exact hell_mono4
      _ = (1024 * H_beta p) * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring
      _ ≤ K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          exact mul_le_mul_of_nonneg_right h1024_le_K (sq_nonneg c)

/-! ## 7.5. Concrete Budget Bounds for Radius and Suffix Potentials -/

lemma radA_sum_le {p : ℝ} (hp : 1 < p) (N : ℕ) :
    (∑ t ∈ Finset.range N, 2 * (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (2 * normV p (t + 1))) ≤
      4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  have heq : (∑ t ∈ Finset.range N, 2 * (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (2 * normV p (t + 1))) =
      4 * ∑ t ∈ Finset.range N, (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * normV p (t + 1) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro t _; ring
  rw [heq]
  have hell1 : 0 < ell 1 := ell_pos le_rfl
  have hK_pos : 0 < K_const p := K_const_pos hp
  have hc_pos : 0 < c_p p := c_p_pos hp
  have h := global_variance_sum_le (c := c_p p) hp N
  calc
    4 * ∑ t ∈ Finset.range N, (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * normV p (t + 1)
      ≤ 4 * (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) :=
        mul_le_mul_of_nonneg_left h (by norm_num)
    _ = 4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring

lemma radK_sup_le {p : ℝ} (hp : 1 < p) (t : ℕ) :
    2 * (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (3 * normLambda p (t + 1)) ^ (2 : ℕ) ≤
      288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  have ht : 1 ≤ t + 1 := by omega
  have hid := normStep_sq_mul_normLambda_sq (p := p) (c := c_p p) ht
  calc
    2 * (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (3 * normLambda p (t + 1)) ^ (2 : ℕ)
      = 18 * ((normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (normLambda p (t + 1)) ^ (2 : ℕ)) := by ring
    _ = 18 * (16 * (c_p p) ^ (2 : ℕ) * ((t + 1 : ℕ) : ℝ) ^ (-betaExp p) / (ell (t + 1)) ^ (4 : ℕ)) := by
      rw [hid]
    _ = 288 * (c_p p) ^ (2 : ℕ) * ((t + 1 : ℕ) : ℝ) ^ (-betaExp p) / (ell (t + 1)) ^ (4 : ℕ) := by ring
    _ ≤ 288 * (c_p p) ^ (2 : ℕ) * 1 / (ell 1) ^ (4 : ℕ) := by
      apply div_le_div₀ (by positivity)
      · apply mul_le_mul_of_nonneg_left _ (by positivity)
        apply Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast ht)
        linarith [betaExp_pos hp]
      · exact pow_pos (ell_pos le_rfl) 4
      · exact pow_le_pow_left₀ (ell_pos le_rfl).le (ell_mono le_rfl ht) 4
    _ = 288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring

lemma radB_sum_le {p : ℝ} (hp : 1 < p) (N : ℕ) :
    (∑ t ∈ Finset.range N, 2 * normStep p (c_p p) (t + 1) * normB p (t + 1)) ≤
      2 * K_const p * c_p p / ell 1 := by
  calc
    (∑ t ∈ Finset.range N, 2 * normStep p (c_p p) (t + 1) * normB p (t + 1))
      = 2 * ∑ t ∈ Finset.range N, normStep p (c_p p) (t + 1) * normB p (t + 1) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro t _; ring
    _ ≤ 2 * (K_const p * c_p p / ell 1) :=
      mul_le_mul_of_nonneg_left (global_bias_sum_le hp (c_p_pos hp).le N) (by norm_num)
    _ = 2 * K_const p * c_p p / ell 1 := by ring

lemma radV_sum_le {p : ℝ} (hp : 1 < p) (N : ℕ) :
    (∑ t ∈ Finset.range N, (2 * normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (2 * normV p (t + 1))) ≤
      8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  have heq : (∑ t ∈ Finset.range N, (2 * normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * (2 * normV p (t + 1))) =
      8 * ∑ t ∈ Finset.range N, (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * normV p (t + 1) := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro t _; ring
  rw [heq]
  have hell1 : 0 < ell 1 := ell_pos le_rfl
  have hK_pos : 0 < K_const p := K_const_pos hp
  have hc_pos : 0 < c_p p := c_p_pos hp
  have h := global_variance_sum_le (c := c_p p) hp N
  calc
    8 * ∑ t ∈ Finset.range N, (normStep p (c_p p) (t + 1)) ^ (2 : ℕ) * normV p (t + 1)
      ≤ 8 * (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) :=
        mul_le_mul_of_nonneg_left h (by norm_num)
    _ = 8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring

lemma radJ_sup_le {p : ℝ} (hp : 1 < p) (t : ℕ) :
    2 * normStep p (c_p p) (t + 1) * (2 * normLambda p (t + 1)) ≤
      16 * c_p p / (ell 1) ^ (2 : ℕ) := by
  have ht : 1 ≤ t + 1 := by omega
  have h := normStep_mul_normLambda_le hp (c_p_pos hp).le ht
  calc
    2 * normStep p (c_p p) (t + 1) * (2 * normLambda p (t + 1))
      = 4 * (normStep p (c_p p) (t + 1) * normLambda p (t + 1)) := by ring
    _ ≤ 4 * (4 * c_p p / (ell 1) ^ (2 : ℕ)) :=
      mul_le_mul_of_nonneg_left h (by norm_num)
    _ = 16 * c_p p / (ell 1) ^ (2 : ℕ) := by ring

lemma sufA_sum_le {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) {T k : ℕ} (hT : 1 ≤ T) (hk : 1 ≤ k) (hkT : k ≤ T) :
    let N := T + 1 - k
    (∑ i ∈ Finset.range N, 2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * normV p (k + i)) ≤
      4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
  intro N
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hell1 : 0 < ell 1 := ell_pos le_rfl
  have hK_pos : 0 < K_const p := K_const_pos hp
  have h1 : (∑ i ∈ Finset.range N, 2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * normV p (k + i))
      ≤ 2 * ∑ t ∈ Finset.Ico 1 (T + 1), capQ p (c_p p) T t * normV p t := by
    calc
      (∑ i ∈ Finset.range N, 2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * normV p (k + i))
        = 2 * ∑ i ∈ Finset.range N, SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * normV p (k + i) := by
          rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intro i _; ring
      _ ≤ 2 * ∑ i ∈ Finset.range N, capQ p (c_p p) T (k + i) * normV p (k + i) := by
          apply mul_le_mul_of_nonneg_left _ (by norm_num)
          apply Finset.sum_le_sum
          intro i _
          apply mul_le_mul_of_nonneg_right (suffixQuadWeight_le_capQ (p := p) hc_pos.le T k i hk)
          exact normV_nonneg p (k + i)
      _ = 2 * ∑ t ∈ Finset.Ico k (k + N), capQ p (c_p p) T t * normV p t := by
          congr 1
          rw [Finset.range_eq_Ico]
          have h := Finset.sum_Ico_add (fun t => capQ p (c_p p) T t * normV p t) 0 N k
          simpa only [zero_add, add_comm k] using h
      _ = 2 * ∑ t ∈ Finset.Ico k (T + 1), capQ p (c_p p) T t * normV p t := by
          have : k + N = T + 1 := by dsimp [N]; omega
          rw [this]
      _ ≤ 2 * ∑ t ∈ Finset.Ico 1 (T + 1), capQ p (c_p p) T t * normV p t := by
          apply mul_le_mul_of_nonneg_left _ (by norm_num)
          have hsub : Finset.Ico k (T + 1) ⊆ Finset.Ico 1 (T + 1) := by
            intro x hx; simp only [Finset.mem_Ico] at hx ⊢; exact ⟨hk.trans hx.1, hx.2⟩
          exact Finset.sum_le_sum_of_subset_of_nonneg hsub (fun t _ _ =>
            mul_nonneg (capQ_nonneg hc_pos.le T t) (normV_nonneg p t))
  have h2 := capped_variance_sum_le hp hp2 hc_pos.le (c_p_le_one hp) hT
  have hpos : 0 ≤ K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by positivity
  have hK : 2 * (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ)) ≤
      4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
    rw [show 4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) =
        4 * (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ)) by ring]
    linarith
  exact h1.trans ((mul_le_mul_of_nonneg_left h2 (by norm_num)).trans hK)

lemma sufK_sup_le {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) {T k : ℕ} (hT : 1 ≤ T) (hk : 1 ≤ k) (i : ℕ) (hi : k + i ≤ T) :
    2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * (2 * normLambda p (k + i)) ^ (2 : ℕ) ≤
      8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hQ := suffixQuadWeight_le_capQ (p := p) hc_pos.le T k i hk
  have hki : 1 ≤ k + i := by omega
  have hcap := capped_range_le hp hp2 hc_pos.le (c_p_le_one hp) hki hi
  calc
    2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * (2 * normLambda p (k + i)) ^ (2 : ℕ)
      = 8 * (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * (normLambda p (k + i)) ^ (2 : ℕ)) := by ring
    _ ≤ 8 * (capQ p (c_p p) T (k + i) * (normLambda p (k + i)) ^ (2 : ℕ)) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact mul_le_mul_of_nonneg_right hQ (sq_nonneg _)
    _ ≤ 8 * (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) :=
      mul_le_mul_of_nonneg_left hcap (by norm_num)
    _ = 8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ) := by ring

lemma sufB_sum_le {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) {T k : ℕ} (hT : 1 ≤ T) (hk : 1 ≤ k) (hkT : k ≤ T) :
    let N := T + 1 - k
    (∑ i ∈ Finset.range N, Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normB p (k + i)) ≤
      2 * K_const p * c_p p / ell 1 := by
  intro N
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hell1 : 0 < ell 1 := ell_pos le_rfl
  have hK_pos : 0 < K_const p := K_const_pos hp
  have hW_nn : ∀ i, 0 ≤ SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i := by
    intro i
    have hW : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T k := by
      linarith [cappedTail_ge_one (p := p) hc_pos.le T k]
    have hU : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T (k + i) := by
      linarith [cappedTail_ge_one (p := p) hc_pos.le T (k + i)]
    unfold SuffixPotential.suffixQuadWeight; positivity
  have h1 : (∑ i ∈ Finset.range N, Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normB p (k + i))
      ≤ Real.sqrt 2 * ∑ t ∈ Finset.Ico 1 (T + 1), Real.sqrt (capQ p (c_p p) T t) * normB p t := by
    calc
      (∑ i ∈ Finset.range N, Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normB p (k + i))
        = ∑ i ∈ Finset.range N, (Real.sqrt 2 * Real.sqrt (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i)) * normB p (k + i) := by
          apply Finset.sum_congr rfl
          intro i _
          rw [Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2)]
      _ = Real.sqrt 2 * ∑ i ∈ Finset.range N, Real.sqrt (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normB p (k + i) := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro i _; ring
      _ ≤ Real.sqrt 2 * ∑ i ∈ Finset.range N, Real.sqrt (capQ p (c_p p) T (k + i)) * normB p (k + i) := by
          apply mul_le_mul_of_nonneg_left _ (Real.sqrt_nonneg _)
          apply Finset.sum_le_sum
          intro i _
          have hQ := suffixQuadWeight_le_capQ (p := p) hc_pos.le T k i hk
          apply mul_le_mul_of_nonneg_right (Real.sqrt_le_sqrt hQ) (normB_nonneg p _)
      _ = Real.sqrt 2 * ∑ t ∈ Finset.Ico k (k + N), Real.sqrt (capQ p (c_p p) T t) * normB p t := by
          congr 1
          rw [Finset.range_eq_Ico]
          have h := Finset.sum_Ico_add (fun t => Real.sqrt (capQ p (c_p p) T t) * normB p t) 0 N k
          simpa only [zero_add, add_comm k] using h
      _ = Real.sqrt 2 * ∑ t ∈ Finset.Ico k (T + 1), Real.sqrt (capQ p (c_p p) T t) * normB p t := by
          have : k + N = T + 1 := by dsimp [N]; omega
          rw [this]
      _ ≤ Real.sqrt 2 * ∑ t ∈ Finset.Ico 1 (T + 1), Real.sqrt (capQ p (c_p p) T t) * normB p t := by
          apply mul_le_mul_of_nonneg_left _ (Real.sqrt_nonneg _)
          have hsub : Finset.Ico k (T + 1) ⊆ Finset.Ico 1 (T + 1) := by
            intro x hx; simp only [Finset.mem_Ico] at hx ⊢; exact ⟨hk.trans hx.1, hx.2⟩
          exact Finset.sum_le_sum_of_subset_of_nonneg hsub (fun t _ _ =>
            mul_nonneg (Real.sqrt_nonneg _) (normB_nonneg p t))
  have h2 := capped_bias_sum_le hp hp2 hc_pos.le hT
  have hsqrt2 : Real.sqrt 2 ≤ 2 := (Real.sqrt_le_left (by norm_num)).mpr (by norm_num)
  have hK_nn : 0 ≤ K_const p * c_p p / ell 1 := by positivity
  calc
    (∑ i ∈ Finset.range N, Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normB p (k + i))
      ≤ Real.sqrt 2 * (K_const p * c_p p / ell 1) :=
        h1.trans (mul_le_mul_of_nonneg_left h2 (Real.sqrt_nonneg _))
    _ ≤ 2 * (K_const p * c_p p / ell 1) := mul_le_mul_of_nonneg_right hsqrt2 hK_nn
    _ = 2 * K_const p * c_p p / ell 1 := by ring

lemma sufV_sum_le {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) {T k : ℕ} (hT : 1 ≤ T) (hk : 1 ≤ k) (hkT : k ≤ T) :
    let N := T + 1 - k
    (∑ i ∈ Finset.range N, (Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i)) ^ (2 : ℕ) * normV p (k + i)) ≤
      4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ) := by
  intro N
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hW_nn : ∀ i, 0 ≤ SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i := by
    intro i
    have hW : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T k := by
      linarith [cappedTail_ge_one (p := p) hc_pos.le T k]
    have hU : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T (k + i) := by
      linarith [cappedTail_ge_one (p := p) hc_pos.le T (k + i)]
    unfold SuffixPotential.suffixQuadWeight; positivity
  have heq : (∑ i ∈ Finset.range N, (Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i)) ^ (2 : ℕ) * normV p (k + i)) =
      ∑ i ∈ Finset.range N, 2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * normV p (k + i) := by
    apply Finset.sum_congr rfl
    intro i _
    have : 0 ≤ 2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i := by
      have := hW_nn i; positivity
    rw [Real.sq_sqrt this]
  rw [heq]
  exact sufA_sum_le hp hp2 hT hk hkT

lemma sufJ_sup_le {p : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) {T k : ℕ} (hT : 1 ≤ T) (hk : 1 ≤ k) (i : ℕ) (hi : k + i ≤ T) :
    Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * (2 * normLambda p (k + i)) ≤
      2 * Real.sqrt 2 * Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ) := by
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hQ := suffixQuadWeight_le_capQ (p := p) hc_pos.le T k i hk
  have hki : 1 ≤ k + i := by omega
  have hcap := capped_range_le hp hp2 hc_pos.le (c_p_le_one hp) hki hi
  have hW_nn : 0 ≤ SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i := by
    have hW : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T k := by
      linarith [cappedTail_ge_one (p := p) hc_pos.le T k]
    have hU : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T (k + i) := by
      linarith [cappedTail_ge_one (p := p) hc_pos.le T (k + i)]
    unfold SuffixPotential.suffixQuadWeight; positivity
  have hLam_nn : 0 ≤ normLambda p (k + i) := normLambda_nonneg p (k + i)
  have hsqrt_eq : Real.sqrt (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normLambda p (k + i) =
      Real.sqrt (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * (normLambda p (k + i)) ^ (2 : ℕ)) := by
    rw [Real.sqrt_mul hW_nn, Real.sqrt_sq hLam_nn]
  calc
    Real.sqrt (2 * SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * (2 * normLambda p (k + i))
      = 2 * Real.sqrt 2 * (Real.sqrt (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i) * normLambda p (k + i)) := by
        rw [Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2)]
        ring
    _ = 2 * Real.sqrt 2 * Real.sqrt (SuffixPotential.suffixQuadWeight (normStep p (c_p p)) T k i * (normLambda p (k + i)) ^ (2 : ℕ)) := by
        rw [hsqrt_eq]
    _ ≤ 2 * Real.sqrt 2 * Real.sqrt (capQ p (c_p p) T (k + i) * (normLambda p (k + i)) ^ (2 : ℕ)) := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        apply Real.sqrt_le_sqrt
        exact mul_le_mul_of_nonneg_right hQ (sq_nonneg _)
    _ ≤ 2 * Real.sqrt 2 * Real.sqrt (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) := by
        apply mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt hcap) (by positivity)
    _ = 2 * Real.sqrt 2 * (Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ)) := by
        have hsq : Real.sqrt (K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)) =
            Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ) := by
          have hK_nn : 0 ≤ K_const p := (K_const_pos hp).le
          have hc_nn : 0 ≤ c_p p := hc_pos.le
          have hell_nn : 0 ≤ (ell 1) ^ (2 : ℕ) := by positivity
          rw [Real.sqrt_div (by positivity), Real.sqrt_mul hK_nn,
            Real.sqrt_sq hc_nn,
            show (ell 1) ^ (4 : ℕ) = ((ell 1) ^ (2 : ℕ)) ^ (2 : ℕ) by ring,
            Real.sqrt_sq hell_nn]
        rw [hsq]
    _ = 2 * Real.sqrt 2 * Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ) := by ring

/-! ## 8. Numeric Closure Inequalities for the Radius, Suffix, and Direct Bounds -/

set_option maxHeartbeats 1000000

/-- Global radius energy threshold bound:
with the global budgets at `c = c_p` and confidence `q = confH δ`,
`energyThreshold 1 A_bud K₀ B₀ V₀ J₀ (confH δ) ≤ (confH δ)²`. -/
lemma global_radius_threshold_le {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1) :
    let c := c_p p
    let A_bud := 4 * K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)
    let K₀ := 288 * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)
    let B₀ := 2 * K_const p * c / ell 1
    let V₀ := 8 * K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)
    let J₀ := 16 * c / (ell 1) ^ (2 : ℕ)
    EnergyBudget.energyThreshold 1 A_bud K₀ B₀ V₀ J₀ (confH δ) ≤ (confH δ) ^ (2 : ℕ) := by
  intro c A_bud K₀ B₀ V₀ J₀
  have hh : 4 < confH δ := four_lt_confH hδ hδ1
  have hh_pos : 0 < confH δ := by linarith
  have hell1 : 4 < ell 1 := four_lt_ell_one
  have hell1_ge1 : 1 ≤ ell 1 := by linarith
  have hell1_2 : 1 ≤ (ell 1) ^ (2 : ℕ) := one_le_pow₀ hell1_ge1
  have hell1_4 : 1 ≤ (ell 1) ^ (4 : ℕ) := one_le_pow₀ hell1_ge1
  have hKc : K_const p * c = 1 / 1000 := K_mul_c_p hp
  have hc_pos : 0 < c := c_p_pos hp
  have hc_le : c ≤ 1 / 1000 := c_p_le_inv_1000 hp
  have hK_pos : 0 < K_const p := K_const_pos hp
  -- Simple numeric upper bounds on `A_bud, K₀, B₀, V₀, J₀`
  have hA_le : A_bud ≤ 4 / 1000 := by
    dsimp [A_bud]
    have hnum : 4 * K_const p * c ^ (2 : ℕ) ≤ 4 / 1000 := by
      calc
        4 * K_const p * c ^ (2 : ℕ) = 4 * (K_const p * c) * c := by ring
        _ ≤ 4 * (1 / 1000) * 1 := by nlinarith
        _ = 4 / 1000 := by ring
    exact (div_le_self (by positivity) hell1_4).trans hnum
  have hK0_le : K₀ ≤ 1 / 1000 := by
    dsimp [K₀]
    have hnum : 288 * c ^ (2 : ℕ) ≤ 1 / 1000 := by nlinarith
    exact (div_le_self (by positivity) hell1_4).trans hnum
  have hB0_le : B₀ ≤ 2 / 1000 := by
    dsimp [B₀]
    have hnum : 2 * K_const p * c = 2 / 1000 := by linarith
    exact (div_le_self (by positivity) hell1_ge1).trans hnum.le
  have hV0_le : V₀ ≤ 8 / 1000 ^ (2 : ℕ) := by
    dsimp [V₀]
    have hnum : 8 * K_const p * c ^ (2 : ℕ) ≤ 8 / 1000 ^ (2 : ℕ) := by
      calc
        8 * K_const p * c ^ (2 : ℕ) = 8 * (K_const p * c) * c := by ring
        _ ≤ 8 * (1 / 1000) * (1 / 1000) := by nlinarith
        _ = 8 / 1000 ^ (2 : ℕ) := by ring
    exact (div_le_self (by positivity) hell1_4).trans hnum
  have hJ0_le : J₀ ≤ 16 / 1000 := by
    dsimp [J₀]
    have hnum : 16 * c ≤ 16 / 1000 := by linarith
    exact (div_le_self (by positivity) hell1_2).trans hnum
  have hA_nn : 0 ≤ A_bud := by dsimp [A_bud]; positivity
  have hK0_nn : 0 ≤ K₀ := by dsimp [K₀]; positivity
  have hV0_nn : 0 ≤ V₀ := by dsimp [V₀]; positivity
  have hsqrt_KA : Real.sqrt (K₀ * A_bud * confH δ) ≤ (2 / 1000) * confH δ := by
    rw [← Real.sqrt_sq (by positivity : 0 ≤ (2 / 1000) * confH δ)]
    apply Real.sqrt_le_sqrt
    have : K₀ * A_bud ≤ 4 / 1000 ^ (2 : ℕ) := by nlinarith
    nlinarith
  have hsqrt_V : Real.sqrt (V₀ * confH δ) ≤ (3 / 1000) * confH δ := by
    rw [← Real.sqrt_sq (by positivity : 0 ≤ (3 / 1000) * confH δ)]
    apply Real.sqrt_le_sqrt
    nlinarith
  have hC_le : EnergyBudget.energyC 1 A_bud K₀ (confH δ) ≤ (1 + (10 / 1000) * confH δ) ^ (2 : ℕ) := by
    unfold EnergyBudget.energyC
    nlinarith
  have hsqrt_C : Real.sqrt (EnergyBudget.energyC 1 A_bud K₀ (confH δ)) ≤
      1 + (10 / 1000) * confH δ := by
    rw [← Real.sqrt_sq (by positivity : 0 ≤ 1 + (10 / 1000) * confH δ)]
    exact Real.sqrt_le_sqrt hC_le
  have hB0_h : B₀ ≤ (1 / 1000 : ℝ) * confH δ := by
    nlinarith [hB0_le, hh]
  have hJ_term : 2 * J₀ * confH δ ≤ (32 / 1000 : ℝ) * confH δ := by
    nlinarith [hJ0_le, hh_pos]
  have hD_le : EnergyBudget.energyD B₀ V₀ J₀ (confH δ) ≤ (40 / 1000) * confH δ := by
    unfold EnergyBudget.energyD
    linarith [hB0_h, hsqrt_V, hJ_term]
  have hsum_le : Real.sqrt (EnergyBudget.energyC 1 A_bud K₀ (confH δ)) +
      EnergyBudget.energyD B₀ V₀ J₀ (confH δ) ≤ confH δ := by
    linarith
  unfold EnergyBudget.energyThreshold
  have hsum_nn : 0 ≤ Real.sqrt (EnergyBudget.energyC 1 A_bud K₀ (confH δ)) +
      EnergyBudget.energyD B₀ V₀ J₀ (confH δ) := by
    have : 0 ≤ EnergyBudget.energyD B₀ V₀ J₀ (confH δ) := by
      unfold EnergyBudget.energyD; dsimp [B₀, J₀]; positivity
    positivity
  exact pow_le_pow_left₀ hsum_nn hsum_le 2

/-- Suffix potential energy threshold bound:
with the capped budgets at `c = c_p`, `p₀ = (confH δ)² / 2`, and `q = iota δ T` (`T ≥ 1`),
`energyThreshold ((confH δ)² / 2) A_bud K₀ B₀ V₀ J₀ (iota δ T) ≤ (iota δ T)²`. -/
lemma suffix_potential_threshold_le {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1)
    {T : ℕ} (hT : 1 ≤ T) :
    let c := c_p p
    let A_bud := 4 * K_const p * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ)
    let K₀ := 8 * K_const p * c ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ)
    let B₀ := 2 * K_const p * c / ell 1
    let V₀ := 4 * K_const p * c ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ)
    let J₀ := 2 * Real.sqrt 2 * Real.sqrt (K_const p) * c / (ell 1) ^ (2 : ℕ)
    EnergyBudget.energyThreshold ((confH δ) ^ (2 : ℕ) / 2) A_bud K₀ B₀ V₀ J₀ (iota δ T) ≤
      (iota δ T) ^ (2 : ℕ) := by
  intro c A_bud K₀ B₀ V₀ J₀
  have hq : 4 < iota δ T := four_lt_iota hδ hδ1 hT
  have hq_pos : 0 < iota δ T := by linarith
  have hh_le_q : confH δ ≤ iota δ T := confH_le_iota hδ hT
  have hh_pos : 0 < confH δ := confH_pos hδ hδ1
  have hell1 : 4 < ell 1 := four_lt_ell_one
  have hell1_ge1 : 1 ≤ ell 1 := by linarith
  have hell1_2 : 1 ≤ (ell 1) ^ (2 : ℕ) := one_le_pow₀ hell1_ge1
  have hell1_3 : 1 ≤ (ell 1) ^ (3 : ℕ) := one_le_pow₀ hell1_ge1
  have hell1_4 : 1 ≤ (ell 1) ^ (4 : ℕ) := one_le_pow₀ hell1_ge1
  have hKc : K_const p * c = 1 / 1000 := K_mul_c_p hp
  have hc_pos : 0 < c := c_p_pos hp
  have hc_le : c ≤ 1 / 1000 := c_p_le_inv_1000 hp
  have hK_ge1 : 1 ≤ K_const p := K_const_ge_one hp
  have hsqrt2_le : Real.sqrt 2 ≤ 3 / 2 := by
    rw [← Real.sqrt_sq (by norm_num : (0 : ℝ) ≤ 3 / 2)]
    exact Real.sqrt_le_sqrt (by norm_num)
  have hsqrtK_le_K : Real.sqrt (K_const p) ≤ K_const p := by
    have hsq : (Real.sqrt (K_const p)) ^ (2 : ℕ) = K_const p := Real.sq_sqrt (by linarith)
    have hge1 : 1 ≤ Real.sqrt (K_const p) := by
      rw [← Real.sqrt_one]; exact Real.sqrt_le_sqrt hK_ge1
    nlinarith
  have hA_le : A_bud ≤ 4 / 1000 := by
    dsimp [A_bud]
    have hnum : 4 * K_const p * c ^ (2 : ℕ) ≤ 4 / 1000 := by
      calc
        4 * K_const p * c ^ (2 : ℕ) = 4 * (K_const p * c) * c := by ring
        _ ≤ 4 * (1 / 1000) * 1 := by nlinarith
        _ = 4 / 1000 := by ring
    exact (div_le_self (by positivity) hell1_3).trans hnum
  have hK0_le : K₀ ≤ 8 / 1000 := by
    dsimp [K₀]
    have hnum : 8 * K_const p * c ^ (2 : ℕ) ≤ 8 / 1000 := by
      calc
        8 * K_const p * c ^ (2 : ℕ) = 8 * (K_const p * c) * c := by ring
        _ ≤ 8 * (1 / 1000) * 1 := by nlinarith
        _ = 8 / 1000 := by ring
    exact (div_le_self (by positivity) hell1_4).trans hnum
  have hB0_le : B₀ ≤ 2 / 1000 := by
    dsimp [B₀]
    have hnum : 2 * K_const p * c = 2 / 1000 := by linarith
    exact (div_le_self (by positivity) hell1_ge1).trans hnum.le
  have hV0_le : V₀ ≤ 4 / 1000 := hA_le
  have hJ0_le : J₀ ≤ 3 / 1000 := by
    dsimp [J₀]
    have hnum : 2 * Real.sqrt 2 * Real.sqrt (K_const p) * c ≤ 3 / 1000 := by
      have h1 : 2 * Real.sqrt 2 * Real.sqrt (K_const p) * c ≤
          2 * (3 / 2) * K_const p * c := by
        calc
          2 * Real.sqrt 2 * Real.sqrt (K_const p) * c
            ≤ 2 * (3 / 2) * Real.sqrt (K_const p) * c := by
              apply mul_le_mul_of_nonneg_right _ (by positivity)
              apply mul_le_mul_of_nonneg_right _ (Real.sqrt_nonneg _)
              linarith [hsqrt2_le]
          _ ≤ 2 * (3 / 2) * K_const p * c := by
              apply mul_le_mul_of_nonneg_right _ (by positivity)
              apply mul_le_mul_of_nonneg_left hsqrtK_le_K (by norm_num)
      have h2 : 2 * (3 / 2) * K_const p * c = 3 * (K_const p * c) := by ring
      have h3 : 3 * (K_const p * c) = 3 / 1000 := by rw [hKc]; ring
      linarith
    exact (div_le_self (by positivity) hell1_2).trans hnum
  have hA_nn : 0 ≤ A_bud := by dsimp [A_bud]; positivity
  have hK0_nn : 0 ≤ K₀ := by dsimp [K₀]; positivity
  have hV0_nn : 0 ≤ V₀ := by dsimp [V₀]; positivity
  have hsqrt_KA : Real.sqrt (K₀ * A_bud * iota δ T) ≤ (8 / 1000) * iota δ T := by
    rw [← Real.sqrt_sq (by positivity : 0 ≤ (8 / 1000) * iota δ T)]
    apply Real.sqrt_le_sqrt
    have : K₀ * A_bud ≤ 64 / 1000 ^ (2 : ℕ) := by nlinarith
    nlinarith
  have hsqrt_V : Real.sqrt (V₀ * iota δ T) ≤ (70 / 1000) * iota δ T := by
    rw [← Real.sqrt_sq (by positivity : 0 ≤ (70 / 1000) * iota δ T)]
    apply Real.sqrt_le_sqrt
    nlinarith
  have hp0_le : (confH δ) ^ (2 : ℕ) / 2 ≤ (iota δ T) ^ (2 : ℕ) / 2 := by
    have : (confH δ) ^ (2 : ℕ) ≤ (iota δ T) ^ (2 : ℕ) := pow_le_pow_left₀ hh_pos.le hh_le_q 2
    linarith
  have hC_le : EnergyBudget.energyC ((confH δ) ^ (2 : ℕ) / 2) A_bud K₀ (iota δ T) ≤
      ((4 / 5 : ℝ) * iota δ T) ^ (2 : ℕ) := by
    unfold EnergyBudget.energyC
    have hq4 : 4 ≤ iota δ T := hq.le
    have hq2 : 16 ≤ (iota δ T) ^ (2 : ℕ) := by
      have h := pow_le_pow_left₀ (by norm_num : (0 : ℝ) ≤ 4) hq.le 2
      norm_num at h
      exact h
    have h1 : (confH δ) ^ (2 : ℕ) / 2 ≤ (1 / 2 : ℝ) * (iota δ T) ^ (2 : ℕ) := by linarith [hp0_le]
    have h2 : A_bud ≤ (1 / 1000 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
      calc
        A_bud ≤ 4 / 1000 := hA_le
        _ ≤ (1 / 1000 : ℝ) * 16 := by norm_num
        _ ≤ (1 / 1000 : ℝ) * (iota δ T) ^ (2 : ℕ) :=
            mul_le_mul_of_nonneg_left hq2 (by norm_num)
    have hq_le_sq : iota δ T ≤ (1 / 4 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
      have : 4 * iota δ T ≤ (iota δ T) ^ (2 : ℕ) := by
        rw [sq]
        exact mul_le_mul_of_nonneg_right hq.le hq_pos.le
      linarith
    have h3 : 2 * Real.sqrt (K₀ * A_bud * iota δ T) ≤ (2 / 100 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
      calc
        2 * Real.sqrt (K₀ * A_bud * iota δ T) ≤ 2 * ((8 / 1000) * iota δ T) :=
          mul_le_mul_of_nonneg_left hsqrt_KA (by norm_num)
        _ = (16 / 1000) * iota δ T := by ring
        _ ≤ (16 / 1000) * ((1 / 4 : ℝ) * (iota δ T) ^ (2 : ℕ)) :=
            mul_le_mul_of_nonneg_left hq_le_sq (by norm_num)
        _ = (4 / 1000 : ℝ) * (iota δ T) ^ (2 : ℕ) := by ring
        _ ≤ (2 / 100 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
            apply mul_le_mul_of_nonneg_right (by norm_num) (sq_nonneg _)
    have h4 : 2 * K₀ * iota δ T ≤ (2 / 100 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
      calc
        2 * K₀ * iota δ T ≤ 2 * (8 / 1000) * iota δ T := by
            apply mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hK0_le (by norm_num)) hq_pos.le
        _ = (16 / 1000) * iota δ T := by ring
        _ ≤ (16 / 1000) * ((1 / 4 : ℝ) * (iota δ T) ^ (2 : ℕ)) :=
            mul_le_mul_of_nonneg_left hq_le_sq (by norm_num)
        _ = (4 / 1000 : ℝ) * (iota δ T) ^ (2 : ℕ) := by ring
        _ ≤ (2 / 100 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
            apply mul_le_mul_of_nonneg_right (by norm_num) (sq_nonneg _)
    calc
      ((confH δ) ^ (2 : ℕ) / 2) + A_bud + 2 * Real.sqrt (K₀ * A_bud * iota δ T) + 2 * K₀ * iota δ T
        ≤ (1 / 2 : ℝ) * (iota δ T) ^ (2 : ℕ) + (1 / 1000 : ℝ) * (iota δ T) ^ (2 : ℕ) +
            (2 / 100 : ℝ) * (iota δ T) ^ (2 : ℕ) + (2 / 100 : ℝ) * (iota δ T) ^ (2 : ℕ) := by
          linarith [h1, h2, h3, h4]
      _ = (541 / 1000 : ℝ) * (iota δ T) ^ (2 : ℕ) := by ring
      _ ≤ ((4 / 5 : ℝ) * iota δ T) ^ (2 : ℕ) := by
          rw [mul_pow]
          have : (541 / 1000 : ℝ) ≤ (4 / 5 : ℝ) ^ (2 : ℕ) := by norm_num
          exact mul_le_mul_of_nonneg_right this (sq_nonneg _)
  have hsqrt_C : Real.sqrt (EnergyBudget.energyC ((confH δ) ^ (2 : ℕ) / 2) A_bud K₀ (iota δ T)) ≤
      (4 / 5 : ℝ) * iota δ T := by
    rw [← Real.sqrt_sq (by positivity : 0 ≤ (4 / 5 : ℝ) * iota δ T)]
    exact Real.sqrt_le_sqrt hC_le
  have hD_le : EnergyBudget.energyD B₀ V₀ J₀ (iota δ T) ≤ (1 / 5 : ℝ) * iota δ T := by
    unfold EnergyBudget.energyD
    have hB_le : B₀ ≤ (1 / 1000 : ℝ) * iota δ T := by
      have h1 : (2 / 1000 : ℝ) ≤ (1 / 1000 : ℝ) * iota δ T := by
        calc
          (2 / 1000 : ℝ) ≤ (1 / 1000 : ℝ) * 4 := by norm_num
          _ ≤ (1 / 1000 : ℝ) * iota δ T := mul_le_mul_of_nonneg_left hq.le (by norm_num)
      exact hB0_le.trans h1
    have hsqrtV_le : 2 * Real.sqrt (V₀ * iota δ T) ≤ (140 / 1000 : ℝ) * iota δ T := by
      calc
        2 * Real.sqrt (V₀ * iota δ T) ≤ 2 * ((70 / 1000 : ℝ) * iota δ T) :=
          mul_le_mul_of_nonneg_left hsqrt_V (by norm_num)
        _ = (140 / 1000 : ℝ) * iota δ T := by ring
    have hJ_le : 2 * J₀ * iota δ T ≤ (6 / 1000 : ℝ) * iota δ T := by
      calc
        2 * J₀ * iota δ T ≤ 2 * (3 / 1000) * iota δ T := by
            apply mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hJ0_le (by norm_num)) hq_pos.le
        _ = (6 / 1000 : ℝ) * iota δ T := by ring
    calc
      B₀ + 2 * Real.sqrt (V₀ * iota δ T) + 2 * J₀ * iota δ T
        ≤ (1 / 1000 : ℝ) * iota δ T + (140 / 1000 : ℝ) * iota δ T + (6 / 1000 : ℝ) * iota δ T := by
          linarith [hB_le, hsqrtV_le, hJ_le]
      _ = (147 / 1000 : ℝ) * iota δ T := by ring
      _ ≤ (1 / 5 : ℝ) * iota δ T := by
          apply mul_le_mul_of_nonneg_right (by norm_num) hq_pos.le
  have hsum_le : Real.sqrt (EnergyBudget.energyC ((confH δ) ^ (2 : ℕ) / 2) A_bud K₀ (iota δ T)) +
      EnergyBudget.energyD B₀ V₀ J₀ (iota δ T) ≤ iota δ T := by
    linarith [hsqrt_C, hD_le]
  unfold EnergyBudget.energyThreshold
  have hsum_nn : 0 ≤ Real.sqrt (EnergyBudget.energyC ((confH δ) ^ (2 : ℕ) / 2) A_bud K₀ (iota δ T)) +
      EnergyBudget.energyD B₀ V₀ J₀ (iota δ T) := by
    have : 0 ≤ EnergyBudget.energyD B₀ V₀ J₀ (iota δ T) := by
      unfold EnergyBudget.energyD; dsimp [B₀, J₀]; positivity
    positivity
  exact pow_le_pow_left₀ hsum_nn hsum_le 2

/-- Suffix split time `k = ⌈h ^ (1 / b)⌉`. -/
def kCut (p δ : ℝ) : ℕ := Nat.ceil ((confH δ) ^ (1 / bExp p))

lemma one_lt_confH_rpow_inv_b {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1) :
    1 < (confH δ) ^ (1 / bExp p) := by
  have hh : 1 < confH δ := by linarith [four_lt_confH hδ hδ1]
  have hb : 0 < 1 / bExp p := one_div_pos.mpr (bExp_pos hp)
  exact Real.one_lt_rpow hh hb

lemma kCut_pos {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1) :
    1 ≤ kCut p δ := by
  unfold kCut
  have h := one_lt_confH_rpow_inv_b hp hδ hδ1
  exact Nat.ceil_pos.mpr (by linarith)

lemma kCut_le_two_rpow {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1) :
    (kCut p δ : ℝ) ≤ 2 * (confH δ) ^ (1 / bExp p) := by
  unfold kCut
  have h1 : 1 < (confH δ) ^ (1 / bExp p) := one_lt_confH_rpow_inv_b hp hδ hδ1
  have hceil : (Nat.ceil ((confH δ) ^ (1 / bExp p)) : ℝ) <
      (confH δ) ^ (1 / bExp p) + 1 := Nat.ceil_lt_add_one (by linarith)
  linarith

/-- For `t ≥ kCut p δ`, `4 h ≤ λ_t`. -/
lemma four_confH_le_normLambda_of_ge_kCut {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1)
    {t : ℕ} (ht : kCut p δ ≤ t) :
    4 * confH δ ≤ normLambda p t := by
  unfold normLambda
  have hb_pos : 0 < bExp p := bExp_pos hp
  have hh_pos : 0 < confH δ := confH_pos hδ hδ1
  have hle_t : (confH δ) ^ (1 / bExp p) ≤ (t : ℝ) := by
    exact (Nat.le_ceil _).trans (by exact_mod_cast ht)
  have hrpow := Real.rpow_le_rpow (by positivity) hle_t hb_pos.le
  rw [← Real.rpow_mul hh_pos.le, one_div_mul_cancel hb_pos.ne', Real.rpow_one] at hrpow
  linarith

/-- Early-time rate bound for `1 ≤ T < 2 kCut p δ`:
if `G ≤ h² / 2`, then `G ≤ D_p T ^ (-β) ι_T(δ)⁴`. -/
lemma early_time_rate_bound {p δ : ℝ} (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    {T : ℕ} (hT1 : 1 ≤ T) (hT_early : T < 2 * kCut p δ)
    {G : ℝ} (hG : G ≤ (confH δ) ^ (2 : ℕ) / 2) :
    G ≤ D_p p * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) := by
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT1
  have hh : 4 < confH δ := four_lt_confH hδ hδ1
  have hh_pos : 0 < confH δ := by linarith
  have hb_pos : 0 < bExp p := bExp_pos hp
  have hbeta_pos : 0 < betaExp p := betaExp_pos hp
  have hbeta_le : betaExp p ≤ 2 / 5 := betaExp_le_two_fifths hp hp2
  have hT_le_4 : (T : ℝ) ≤ 4 * (confH δ) ^ (1 / bExp p) := by
    have hlt : (T : ℝ) < 2 * (kCut p δ : ℝ) := by exact_mod_cast hT_early
    have hk := kCut_le_two_rpow hp hδ hδ1
    linarith
  have hT_beta : (T : ℝ) ^ (betaExp p) ≤ 4 * confH δ := by
    have h1 := Real.rpow_le_rpow hT_pos.le hT_le_4 hbeta_pos.le
    rw [Real.mul_rpow (by norm_num) (by positivity), ← Real.rpow_mul hh_pos.le] at h1
    have hexp : 1 / bExp p * betaExp p = p - 1 := by
      rw [← bExp_mul_sub_one]
      field_simp [hb_pos.ne']
    rw [hexp] at h1
    have h4_le : (4 : ℝ) ^ (betaExp p) ≤ (4 : ℝ) ^ (1 : ℝ) :=
      Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
    rw [Real.rpow_one] at h4_le
    have hh_p1 : (confH δ) ^ (p - 1) ≤ (confH δ) ^ (1 : ℝ) :=
      Real.rpow_le_rpow_of_exponent_le (by linarith) (by linarith)
    rw [Real.rpow_one] at hh_p1
    calc
      (T : ℝ) ^ (betaExp p)
        ≤ (4 : ℝ) ^ (betaExp p) * (confH δ) ^ (p - 1) := h1
      _ ≤ 4 * confH δ :=
        mul_le_mul h4_le hh_p1 (Real.rpow_nonneg hh_pos.le _) (by norm_num)
  have hprod_le : (T : ℝ) ^ (betaExp p) * ((confH δ) ^ (2 : ℕ) / 2) ≤
      D_p p * (iota δ T) ^ (4 : ℕ) := by
    have h1 : (T : ℝ) ^ (betaExp p) * ((confH δ) ^ (2 : ℕ) / 2) ≤
        (4 * confH δ) * ((confH δ) ^ (2 : ℕ) / 2) :=
      mul_le_mul_of_nonneg_right hT_beta (by positivity)
    have h2 : (4 * confH δ) * ((confH δ) ^ (2 : ℕ) / 2) ≤ (confH δ) ^ (4 : ℕ) := by
      calc
        (4 * confH δ) * ((confH δ) ^ (2 : ℕ) / 2) = 2 * (confH δ) ^ (3 : ℕ) := by ring
        _ ≤ (confH δ) * (confH δ) ^ (3 : ℕ) := by
            apply mul_le_mul_of_nonneg_right (by linarith) (by positivity)
        _ = (confH δ) ^ (4 : ℕ) := by ring
    have h3 : (confH δ) ^ (4 : ℕ) ≤ (iota δ T) ^ (4 : ℕ) :=
      pow_le_pow_left₀ hh_pos.le (confH_le_iota hδ hT1) 4
    have hD1 : 1 ≤ D_p p := D_p_ge_one hp
    have h4 : (iota δ T) ^ (4 : ℕ) ≤ D_p p * (iota δ T) ^ (4 : ℕ) := by
      have : 0 ≤ (iota δ T) ^ (4 : ℕ) := by positivity
      nlinarith
    exact ((h1.trans h2).trans h3).trans h4
  have hrpow_inv : (T : ℝ) ^ (betaExp p) * (T : ℝ) ^ (-betaExp p) = 1 := by
    rw [← Real.rpow_add hT_pos, add_neg_cancel, Real.rpow_zero]
  have hdiv := mul_le_mul_of_nonneg_right hprod_le (Real.rpow_nonneg hT_pos.le (-betaExp p))
  have hlhs : (T : ℝ) ^ (betaExp p) * ((confH δ) ^ (2 : ℕ) / 2) * (T : ℝ) ^ (-betaExp p) =
      (confH δ) ^ (2 : ℕ) / 2 := by
    calc
      (T : ℝ) ^ (betaExp p) * ((confH δ) ^ (2 : ℕ) / 2) * (T : ℝ) ^ (-betaExp p)
        = ((T : ℝ) ^ (betaExp p) * (T : ℝ) ^ (-betaExp p)) * ((confH δ) ^ (2 : ℕ) / 2) := by
          ring
      _ = (confH δ) ^ (2 : ℕ) / 2 := by rw [hrpow_inv, one_mul]
  rw [hlhs] at hdiv
  exact hG.trans (hdiv.trans_eq (by ring))

/-- Late-time rate bound for `T ≥ 2 kCut p δ`:
if `P_T ≤ ι_T(δ)²`, then `2 P_T / W ≤ D_p T ^ (-β) ι_T(δ)⁴`. -/
lemma late_time_rate_bound {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1)
    {T : ℕ} (hT_late : 2 * kCut p δ ≤ T)
    {P_T : ℝ} (hP_T : P_T ≤ (iota δ T) ^ (2 : ℕ)) :
    2 * P_T / SuffixPotential.cappedTail (normStep p (c_p p)) T (kCut p δ) ≤
      D_p p * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) := by
  have hk1 : 1 ≤ kCut p δ := kCut_pos hp hδ hδ1
  have hT1 : 1 ≤ T := by omega
  have hT_pos : (0 : ℝ) < (T : ℝ) := by exact_mod_cast hT1
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hell_T_pos : 0 < ell T := ell_pos hT1
  have hlow := step_sum_lower_bound hp hc_pos.le hk1 (by omega : 2 * kCut p δ ≤ T + 1)
  have hW_ge : (c_p p / 2) * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) ≤
      SuffixPotential.cappedTail (normStep p (c_p p)) T (kCut p δ) := by
    unfold SuffixPotential.cappedTail
    linarith
  have hlow_pos : 0 < (c_p p / 2) * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ) := by
    positivity
  have hW_pos : 0 < SuffixPotential.cappedTail (normStep p (c_p p)) T (kCut p δ) :=
    lt_of_lt_of_le hlow_pos hW_ge
  have hrpow_inv : (T : ℝ) ^ (betaExp p) * (T : ℝ) ^ (-betaExp p) = 1 := by
    rw [← Real.rpow_add hT_pos, add_neg_cancel, Real.rpow_zero]
  have hell_le_iota : (ell T) ^ (2 : ℕ) ≤ (iota δ T) ^ (2 : ℕ) :=
    pow_le_pow_left₀ hell_T_pos.le (ell_le_iota hδ hδ1 hT1) 2
  calc
    2 * P_T / SuffixPotential.cappedTail (normStep p (c_p p)) T (kCut p δ)
      ≤ 2 * (iota δ T) ^ (2 : ℕ) /
          ((c_p p / 2) * (T : ℝ) ^ (betaExp p) / (ell T) ^ (2 : ℕ)) := by
        apply div_le_div₀ (by positivity)
        · linarith
        · exact hlow_pos
        · exact hW_ge
    _ = (4 / c_p p) * (1 / (T : ℝ) ^ (betaExp p)) *
          (ell T) ^ (2 : ℕ) * (iota δ T) ^ (2 : ℕ) := by
        field_simp; ring
    _ = D_p p * (T : ℝ) ^ (-betaExp p) * (ell T) ^ (2 : ℕ) * (iota δ T) ^ (2 : ℕ) := by
        unfold D_p
        rw [one_div, ← Real.rpow_neg hT_pos.le]
    _ ≤ D_p p * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (2 : ℕ) * (iota δ T) ^ (2 : ℕ) := by
        apply mul_le_mul_of_nonneg_right
        · apply mul_le_mul_of_nonneg_left hell_le_iota
          have := D_p_ge_one hp
          positivity
        · positivity
    _ = D_p p * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) := by ring

/-- Total failure probability bound:
`exp(-h) + ∑_{i=0}^{N-1} exp(-ι_{2k + i}) ≤ δ`. -/
lemma total_failure_prob_le {p δ : ℝ} (hp : 1 < p) (hδ : 0 < δ) (hδ1 : δ < 1) (N : ℕ) :
    Real.exp (-confH δ) +
      (∑ i ∈ Finset.range N, Real.exp (-iota δ (2 * kCut p δ + i))) ≤ δ := by
  have hk1 : 1 ≤ kCut p δ := kCut_pos hp hδ hδ1
  have hexp_h : Real.exp (-confH δ) = δ / 100 := by
    unfold confH
    rw [Real.exp_neg, Real.exp_log (by positivity), inv_div]
  have hexp_iota : ∀ t : ℕ, 1 ≤ t → Real.exp (-iota δ t) = δ / 100 * ((t : ℝ) ^ (-1 - (1 : ℝ))) := by
    intro t ht
    have ht_pos : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
    unfold iota
    rw [Real.exp_neg, Real.exp_log (by positivity), inv_div,
      show (-1 - (1 : ℝ)) = (-2 : ℝ) by ring,
      show (-2 : ℝ) = -((2 : ℕ) : ℝ) by norm_num,
      Real.rpow_neg ht_pos.le, Real.rpow_natCast]
    ring
  have hterm_le : ∀ i : ℕ,
      Real.exp (-iota δ (2 * kCut p δ + i)) ≤
        (δ / 100) * (((i + 1 : ℕ) : ℝ) ^ (-1 - (1 : ℝ))) := by
    intro i
    have ht_ge : i + 1 ≤ 2 * kCut p δ + i := by omega
    have ht1 : 1 ≤ 2 * kCut p δ + i := by omega
    rw [hexp_iota (2 * kCut p δ + i) ht1]
    apply mul_le_mul_of_nonneg_left _ (by positivity)
    exact Real.rpow_le_rpow_of_exponent_nonpos (by positivity) (by exact_mod_cast ht_ge) (by norm_num)
  have hsum_le : (∑ i ∈ Finset.range N, Real.exp (-iota δ (2 * kCut p δ + i))) ≤
      (δ / 100) * 2 := by
    calc
      (∑ i ∈ Finset.range N, Real.exp (-iota δ (2 * kCut p δ + i)))
        ≤ ∑ i ∈ Finset.range N, (δ / 100) * (((i + 1 : ℕ) : ℝ) ^ (-1 - (1 : ℝ))) :=
          Finset.sum_le_sum (fun i _ => hterm_le i)
      _ = (δ / 100) * (∑ i ∈ Finset.range N, (((i + 1 : ℕ) : ℝ) ^ (-1 - (1 : ℝ)))) := by
          rw [← Finset.mul_sum]
      _ ≤ (δ / 100) * (1 + 1 / (1 : ℝ)) := by
          apply mul_le_mul_of_nonneg_left (sum_rpow_neg_one_sub_le zero_lt_one N) (by positivity)
      _ = (δ / 100) * 2 := by ring
  linarith

end

end ClippedSGD.AnytimeParameters


==> anc/lean/ClippedSGD/AnytimeUpperMain.lean <==
import ClippedSGD.GlobalClipping
import ClippedSGD.SuffixPotential
import ClippedSGD.EnergyBudget
import ClippedSGD.AnytimeParameters
import ClippedSGD.UpperRun

/-!
# Time-Uniform Upper Bound for Horizon-Free Clipped SGD (`thm:anytime-upper`)

This module formalizes the time-uniform upper bound (`thm:anytime-upper`) and its proof
(`app:anytime-upper-radius`, `app:anytime-upper-potential`, `app:anytime-upper-direct`,
`app:anytime-upper-scaling`):
- Time-varying schedule clipped SGD iterates (`anytimeIterate`, `normRun`, `anytimeRun`).
- Global radius event `ℛ_δ` (`anytime_radius_event`).
- Suffix potential concentration at a fixed horizon `T ≥ 2k` (`anytime_horizon_event`).
- Normalized time-uniform upper bound across all `T ≥ 1` (`anytime_upper_normalized`).
- Rescaling to general `(L, R, σ)` and the theorem itself (`anytime_upper_centered`, `anytime_upper`).
-/

open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators InnerProductSpace ENNReal

set_option autoImplicit false

namespace ClippedSGD.AnytimeUpperMain

open Clipping ClippingConditional GlobalClipping Potential Radius SuffixPotential
  EnergyBudget AnytimeParameters UpperRun

noncomputable section

variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] {m₀ : MeasurableSpace Ω}

/-! ## 1. Horizon-Free Clipped SGD Iterates and Predictability -/

/-- Horizon-free clipped SGD iterates with time-varying step size `η : ℕ → ℝ` and
clipping level `Λ : ℕ → ℝ` (`eq:anytime-upper-schedule`).
Index `t` is the paper's `x_t`; index `0` repeats `x_1`. -/
def anytimeIterate (x₁ : E) (η Λ : ℕ → ℝ) (g : ℕ → Ω → E) : ℕ → Ω → E
  | 0 => fun _ => x₁
  | 1 => fun _ => x₁
  | t + 2 => fun ω =>
      anytimeIterate x₁ η Λ g (t + 1) ω - η (t + 1) • clip (Λ (t + 1)) (g (t + 1) ω)

/-- Normalized horizon-free clipped SGD run (`L' ≤ 1, R = 1, σ' ≤ 1`). -/
def normRun (x₁ : E) (p : ℝ) (g : ℕ → Ω → E) : ℕ → Ω → E :=
  anytimeIterate x₁ (normStep p (c_p p)) (normLambda p) g

/-- Horizon-free clipped SGD run with schedule (`eq:anytime-upper-schedule`):
`η_t = (R / Q) c_p t ^ (-a) / ℓ_t²`, `λ_t = 4 Q t ^ b`. -/
def anytimeRun (x₁ : E) (L R σ p : ℝ) (g : ℕ → Ω → E) : ℕ → Ω → E :=
  anytimeIterate x₁ (anytimeStep L R σ p) (anytimeLambda L R σ p) g

lemma anytimeIterate_adapted (𝓕 : Filtration ℕ m₀) (x₁ : E) (η Λ : ℕ → ℝ) (g : ℕ → Ω → E)
    (hg : ∀ t, @Measurable Ω E (𝓕 t) _ (g t)) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (anytimeIterate x₁ η Λ g (t + 1)) := by
  induction t with
  | zero => exact stronglyMeasurable_const
  | succ t ih =>
    change StronglyMeasurable[𝓕 (t + 1)] (fun ω =>
      anytimeIterate x₁ η Λ g (t + 1) ω - η (t + 1) • clip (Λ (t + 1)) (g (t + 1) ω))
    exact (ih.mono (𝓕.mono (by omega))).sub
      (((measurable_clip (Λ (t + 1))).comp (hg (t + 1))).stronglyMeasurable.const_smul _)

lemma anytimeIterate_gradient_predictable {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ x y, ‖gradient f x - gradient f y‖ ≤ L * ‖x - y‖)
    (𝓕 : Filtration ℕ m₀) (x₁ : E) (η Λ : ℕ → ℝ) (g : ℕ → Ω → E)
    (hg : ∀ t, @Measurable Ω E (𝓕 t) _ (g t)) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (fun ω => gradient f (anytimeIterate x₁ η Λ g (t + 1) ω)) :=
  (gradient_continuous L hL hlip).comp_stronglyMeasurable
    (anytimeIterate_adapted 𝓕 x₁ η Λ g hg t)

lemma anytimeIterate_inexact (f : E → ℝ) (x₁ : E) (η Λ : ℕ → ℝ) (g : ℕ → Ω → E)
    (t : ℕ) (ω : Ω) :
    anytimeIterate x₁ η Λ g (t + 2) ω =
      anytimeIterate x₁ η Λ g (t + 1) ω -
        η (t + 1) • (gradient f (anytimeIterate x₁ η Λ g (t + 1) ω) +
          (clip (Λ (t + 1)) (g (t + 1) ω) - gradient f (anytimeIterate x₁ η Λ g (t + 1) ω))) := by
  simp only [anytimeIterate, add_sub_cancel]

lemma anytimeIterate_radius_bound (x₁ xstar : E) (R : ℝ) (η Λ : ℕ → ℝ)
    (hη : ∀ i, 1 ≤ i → 0 ≤ η i) (hΛ : ∀ i, 1 ≤ i → 0 ≤ Λ i)
    (g : ℕ → Ω → E) (hinit : ‖x₁ - xstar‖ ≤ R) (t : ℕ) (ω : Ω) :
    ‖anytimeIterate x₁ η Λ g (t + 1) ω - xstar‖ ≤
      R + ∑ i ∈ Finset.range t, η (i + 1) * Λ (i + 1) := by
  induction t with
  | zero => simpa [anytimeIterate] using hinit
  | succ t ih =>
    have hηt : 0 ≤ η (t + 1) := hη (t + 1) (by omega)
    have hΛt : 0 ≤ Λ (t + 1) := hΛ (t + 1) (by omega)
    have heq : anytimeIterate x₁ η Λ g (t + 2) ω - xstar =
        (anytimeIterate x₁ η Λ g (t + 1) ω - xstar) -
          η (t + 1) • clip (Λ (t + 1)) (g (t + 1) ω) := by
      change (anytimeIterate x₁ η Λ g (t + 1) ω - η (t + 1) • clip (Λ (t + 1)) (g (t + 1) ω)) - xstar = _
      rw [sub_right_comm]
    have hn := norm_sub_le (anytimeIterate x₁ η Λ g (t + 1) ω - xstar)
      (η (t + 1) • clip (Λ (t + 1)) (g (t + 1) ω))
    rw [← heq, norm_smul, Real.norm_eq_abs, abs_of_nonneg hηt] at hn
    have hclip := mul_le_mul_of_nonneg_left (norm_clip (Λ (t + 1)) hΛt (g (t + 1) ω)) hηt
    rw [Finset.sum_range_succ]
    linarith

lemma anytimeIterate_gradient_integrable (ν : Measure Ω) [IsProbabilityMeasure ν]
    (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (L R : ℝ) (η Λ : ℕ → ℝ) (hL : 0 < L)
    (hη : ∀ i, 1 ≤ i → 0 ≤ η i) (hΛ : ∀ i, 1 ≤ i → 0 ≤ Λ i)
    (hlip : ∀ y z, ‖gradient f y - gradient f z‖ ≤ L * ‖y - z‖)
    (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y) (hinit : ‖x₁ - xstar‖ ≤ R)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g) (t : ℕ) :
    Integrable (fun ω => gradient f (anytimeIterate x₁ η Λ g (t + 1) ω)) ν := by
  have hm := anytimeIterate_gradient_predictable L hL.le hlip 𝓕 x₁ η Λ g
    (fun i => (hg i).measurable) t
  apply Integrable.mono'
    (integrable_const (L * (R + ∑ i ∈ Finset.range t, η (i + 1) * Λ (i + 1))))
    ((hm.mono (𝓕.le t)).aestronglyMeasurable)
  apply Filter.Eventually.of_forall
  intro ω
  have hz := Radius.gradient_zero_at_minimizer (fun y => (hdiff y).hasGradientAt) xstar hmin
  have hh := hlip (anytimeIterate x₁ η Λ g (t + 1) ω) xstar
  rw [hz, sub_zero] at hh
  exact hh.trans (mul_le_mul_of_nonneg_left
    (anytimeIterate_radius_bound x₁ xstar R η Λ hη hΛ g hinit t ω) hL.le)

/-! ## 2. Global Radius Event `ℛ_δ` -/

/-- `app:anytime-upper-radius`: in the normalized regime (`L' ≤ 1, R = 1, σ' ≤ 1`),
the global radius event `ℛ_δ = {∀ t ≥ 1, ‖x_t - x^*‖² ≤ h²}` fails with probability at most
`exp(-h) = δ / 100`. -/
theorem anytime_radius_event (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L' σ' p δ : ℝ) (hL' : 0 < L') (hL'1 : L' ≤ 1) (hσ'0 : 0 ≤ σ') (hσ'1 : σ' ≤ 1)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y - gradient f z‖ ≤ L' * ‖y - z‖)
    (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y) (hinit : ‖x₁ - xstar‖ ≤ 1)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t, Integrable (fun ω =>
      ‖g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω)‖ ^ p) ν)
    (hmean : ∀ t, ν[fun ω =>
      g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω) | 𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t, ν[fun ω =>
      ‖g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω)‖ ^ p | 𝓕 t] ≤ᵐ[ν]
      fun _ => σ' ^ p) :
    ν {ω | ∃ t : ℕ, 1 ≤ t ∧ (confH δ) ^ (2 : ℕ) < ‖normRun x₁ p g t ω - xstar‖ ^ (2 : ℕ)} ≤
      ENNReal.ofReal (Real.exp (-confH δ)) := by
  let x := normRun x₁ p g
  let η := normStep p (c_p p)
  let Λ := normLambda p
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hη_nn : ∀ i, 1 ≤ i → 0 ≤ η i := fun i _ => normStep_nonneg (p := p) (c := c_p p) hc_pos.le i
  have hΛ_nn : ∀ i, 1 ≤ i → 0 ≤ Λ i := fun i _ => normLambda_nonneg p i
  have hx_meas : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1)) :=
    anytimeIterate_adapted 𝓕 x₁ η Λ g (fun t => (hg t).measurable)
  have hμ_meas : ∀ t, StronglyMeasurable[𝓕 t] (fun ω => gradient f (x (t + 1) ω)) :=
    anytimeIterate_gradient_predictable L' hL'.le hlip 𝓕 x₁ η Λ g (fun t => (hg t).measurable)
  have hμ_int : ∀ t, Integrable (fun ω => gradient f (x (t + 1) ω)) ν :=
    anytimeIterate_gradient_integrable ν 𝓕 hdiff L' 1 η Λ hL' hη_nn hΛ_nn hlip x₁ xstar
      hmin hinit g hg
  let P_rad : ℕ → Ω → ℝ := fun t ω => ‖x (t + 1) ω - xstar‖ ^ (2 : ℕ)
  have hP_adap : Adapted 𝓕 P_rad := fun t =>
    (((hx_meas t).sub stronglyMeasurable_const).norm.pow 2)
  have hP_nn : ∀ t ω, 0 ≤ P_rad t ω := fun _ _ => sq_nonneg _
  let α_raw : ℕ → Ω → ℝ := fun t ω => clipFactor (Λ (t + 1)) (g (t + 1) ω)
  let A_raw : ℕ → Ω → ℝ := fun t => ν[α_raw t | 𝓕 t]
  let d_raw : ℕ → Ω → E := fun t ω =>
    clip (Λ (t + 1)) (g (t + 1) ω) - A_raw t ω • gradient f (x (t + 1) ω)
  let w_rad : ℕ → Ω → E := fun t ω => (-2 * η (t + 1)) • (x (t + 1) ω - xstar)
  have hglob : ∀ t,
      Integrable (d_raw t) ν ∧ Integrable (fun ω => ‖d_raw t ω‖ ^ (2 : ℕ)) ν ∧
      (∀ᵐ ω ∂ν, 0 ≤ A_raw t ω ∧ A_raw t ω ≤ 1) ∧
      (∀ᵐ ω ∂ν, ‖ν[d_raw t | 𝓕 t] ω‖ ≤ normB p (t + 1)) ∧
      (ν[fun ω => ‖d_raw t ω‖ ^ (2 : ℕ) | 𝓕 t] ≤ᵐ[ν] fun _ => 2 * normV p (t + 1)) ∧
      (∀ᵐ ω ∂ν, ‖d_raw t ω‖ ≤ 3 * Λ (t + 1)) ∧
      (∀ᵐ ω ∂ν, ‖d_raw t ω - ν[d_raw t | 𝓕 t] ω‖ ≤ 2 * Λ (t + 1)) := by
    intro t
    have hΛ4 : 4 ≤ Λ (t + 1) := normLambda_ge_four hp (by omega)
    have h := global_clipping_normalized ν (𝓕 t) (𝓕.le t) (Λ (t + 1)) p σ'
      hΛ4 hσ'0 hσ'1 hp.le hp2 (g (t + 1)) (fun ω => gradient f (x (t + 1) ω))
      (((hg (t + 1)).mono (𝓕.le (t + 1))).measurable)
      (hμ_meas t) (hμ_int t) (hpm t) (hmean t) (hmoment t)
    have hB_eq : 2 * (Λ (t + 1)) ^ (1 - p) = normB p (t + 1) := rfl
    have hV_eq : 4 * (Λ (t + 1)) ^ (2 - p) = 2 * normV p (t + 1) := by
      unfold normV; ring
    simpa only [α_raw, A_raw, d_raw, hB_eq, hV_eq] using h
  have hd_meas : ∀ t, StronglyMeasurable[𝓕 (t + 1)] (d_raw t) := by
    intro t
    have hC : StronglyMeasurable[𝓕 (t + 1)] (fun ω => clip (Λ (t + 1)) (g (t + 1) ω)) :=
      ((measurable_clip (Λ (t + 1))).comp (hg (t + 1)).measurable).stronglyMeasurable
    have hA : StronglyMeasurable[𝓕 t] (A_raw t) := stronglyMeasurable_condExp
    exact hC.sub ((hA.smul (hμ_meas t)).mono (𝓕.mono (by omega)))
  have hw_meas : ∀ t, StronglyMeasurable[𝓕 t] (w_rad t) := fun t =>
    ((hx_meas t).sub stronglyMeasurable_const).const_smul (-2 * η (t + 1))
  let ℰ_rad : Set Ω := {ω | ∀ t : ℕ, 0 ≤ A_raw t ω ∧ A_raw t ω ≤ 1}
  have hℰ_ae : ∀ᵐ ω ∂ν, ω ∈ ℰ_rad := ae_all_iff.mpr (fun t => (hglob t).2.2.1)
  have hℰ_compl : ν ℰ_radᶜ = 0 := ae_iff.mp hℰ_ae
  have hstep_rec : ∀ m, ∀ ω ∈ ℰ_rad ∩ Set.univ,
      P_rad (m + 1) ω ≤ P_rad 0 ω +
        ∑ t ∈ Finset.range (m + 1),
          (2 * (η (t + 1)) ^ (2 : ℕ) * ‖d_raw t ω‖ ^ (2 : ℕ) + ⟪d_raw t ω, w_rad t ω⟫_ℝ) := by
    intro m ω hω
    have hAω : ∀ t, 0 ≤ A_raw t ω ∧ A_raw t ω ≤ 1 := hω.1
    induction m with
    | zero =>
      rw [Finset.range_one, Finset.sum_singleton]
      have hη0 : 0 ≤ η 1 := hη_nn 1 le_rfl
      have hη_half : η 1 ≤ 1 / 2 := (normStep_le_c hp hc_pos.le le_rfl).trans
        (by linarith [c_p_le_inv_1000 hp])
      have hL_inv : 1 / 2 ≤ 1 / (2 * L') :=
        one_div_le_one_div_of_le (by positivity) (by linarith)
      have hγ0 : 0 ≤ η 1 * A_raw 0 ω := mul_nonneg hη0 (hAω 0).1
      have hγL : η 1 * A_raw 0 ω ≤ 1 / (2 * L') := by
        calc
          η 1 * A_raw 0 ω ≤ η 1 * 1 := mul_le_mul_of_nonneg_left (hAω 0).2 hη0
          _ ≤ 1 / (2 * L') := by linarith
      have hy : x 2 ω = x 1 ω - η 1 • (A_raw 0 ω • gradient f (x 1 ω) + d_raw 0 ω) := by
        change x 1 ω - η 1 • clip (Λ 1) (g 1 ω) = _
        dsimp [d_raw]
        rw [add_sub_cancel]
      exact global_radius_step hconv hdiff L' hL' hlip xstar hmin
        (x 1 ω) (x 2 ω) (d_raw 0 ω) (η 1) (A_raw 0 ω) hη0 hγ0 hγL hy
    | succ m ih =>
      rw [Finset.sum_range_succ]
      have hηm : 0 ≤ η (m + 2) := hη_nn (m + 2) (by omega)
      have hη_half : η (m + 2) ≤ 1 / 2 := (normStep_le_c hp hc_pos.le (by omega)).trans
        (by linarith [c_p_le_inv_1000 hp])
      have hL_inv : 1 / 2 ≤ 1 / (2 * L') :=
        one_div_le_one_div_of_le (by positivity) (by linarith)
      have hγ0 : 0 ≤ η (m + 2) * A_raw (m + 1) ω := mul_nonneg hηm (hAω (m + 1)).1
      have hγL : η (m + 2) * A_raw (m + 1) ω ≤ 1 / (2 * L') := by
        calc
          η (m + 2) * A_raw (m + 1) ω ≤ η (m + 2) * 1 :=
            mul_le_mul_of_nonneg_left (hAω (m + 1)).2 hηm
          _ ≤ 1 / (2 * L') := by linarith
      have hy : x (m + 3) ω =
          x (m + 2) ω - η (m + 2) • (A_raw (m + 1) ω • gradient f (x (m + 2) ω) + d_raw (m + 1) ω) := by
        change x (m + 2) ω - η (m + 2) • clip (Λ (m + 2)) (g (m + 2) ω) = _
        dsimp [d_raw]
        rw [add_sub_cancel]
      have hstep := global_radius_step hconv hdiff L' hL' hlip xstar hmin
        (x (m + 2) ω) (x (m + 3) ω) (d_raw (m + 1) ω) (η (m + 2)) (A_raw (m + 1) ω)
        hηm hγ0 hγL hy
      dsimp [P_rad, w_rad] at ih hstep ⊢
      linarith
  have hw_bound : ∀ t, ∀ ω ∈ (Set.univ : Set Ω),
      ‖w_rad t ω‖ ≤ (2 * η (t + 1)) * Real.sqrt (P_rad t ω) := by
    intro t ω _
    have hηt : 0 ≤ η (t + 1) := hη_nn (t + 1) (by omega)
    dsimp [w_rad, P_rad]
    rw [norm_smul, Real.norm_eq_abs, abs_mul, abs_neg, abs_two, abs_of_nonneg hηt,
      Real.sqrt_sq (norm_nonneg _)]
  have h_eb := energy_budget_infinite ν 𝓕 P_rad hP_adap hP_nn
    (fun _ => Set.univ) (fun t => @MeasurableSet.univ Ω (𝓕 t)) (fun _ _ h => h) ℰ_rad
    d_raw w_rad hd_meas (fun t => (hglob t).1) (fun t => (hglob t).2.1)
    (fun _ _ h => (h (Set.mem_univ _)).elim) hw_meas
    (fun t => 2 * (η (t + 1)) ^ (2 : ℕ))
    (fun t => 2 * η (t + 1))
    (fun t => normB p (t + 1))
    (fun t => 2 * normV p (t + 1))
    (fun t => 3 * Λ (t + 1))
    (fun t => 2 * Λ (t + 1))
    (fun t => by positivity)
    (fun t => by have := hη_nn (t + 1) (by omega); positivity)
    (fun t => normB_nonneg p (t + 1))
    (fun t => by have := normV_nonneg p (t + 1); positivity)
    (fun t => by have := hΛ_nn (t + 1) (by omega); positivity)
    (fun t => by have := hΛ_nn (t + 1) (by omega); positivity)
    hw_bound hstep_rec
    (fun t => (hglob t).2.2.2.1)
    (fun t => (hglob t).2.2.2.2.1)
    (fun t => (hglob t).2.2.2.2.2.1)
    (fun t => (hglob t).2.2.2.2.2.2)
    1 (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
    (288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
    (2 * K_const p * c_p p / ell 1)
    (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
    (16 * c_p p / (ell 1) ^ (2 : ℕ))
    (confH δ)
    zero_le_one
    (by have := K_const_ge_one hp; have := ell_pos le_rfl; positivity)
    (by have := ell_pos le_rfl; positivity)
    (by have := K_const_ge_one hp; have := ell_pos le_rfl; positivity)
    (by have := K_const_ge_one hp; have := ell_pos le_rfl; positivity)
    (by have := ell_pos le_rfl; positivity)
    (by have := four_lt_confH hδ hδ1; linarith)
    (fun N => radA_sum_le hp N)
    (fun t => radK_sup_le hp t)
    (fun N => radB_sum_le hp N)
    (fun N => radV_sum_le hp N)
    (fun t => radJ_sup_le hp t)
  have hH_le : energyThreshold 1
      (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
      (288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
      (2 * K_const p * c_p p / ell 1)
      (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
      (16 * c_p p / (ell 1) ^ (2 : ℕ)) (confH δ) ≤ (confH δ) ^ (2 : ℕ) :=
    global_radius_threshold_le hp hδ hδ1
  have hinit_sq : ∀ ω, P_rad 0 ω ≤ 1 := by
    intro ω
    change ‖x₁ - xstar‖ ^ (2 : ℕ) ≤ 1
    nlinarith [norm_nonneg (x₁ - xstar)]
  have hsub : {ω | ∃ t : ℕ, 1 ≤ t ∧ (confH δ) ^ (2 : ℕ) < ‖x t ω - xstar‖ ^ (2 : ℕ)} ⊆
      {ω ∈ ℰ_rad | P_rad 0 ω ≤ 1 ∧ ∃ m : ℕ, ω ∈ (Set.univ : Set Ω) ∧
        energyThreshold 1
          (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
          (288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
          (2 * K_const p * c_p p / ell 1)
          (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
          (16 * c_p p / (ell 1) ^ (2 : ℕ)) (confH δ) < P_rad (m + 1) ω} ∪ ℰ_radᶜ := by
    intro ω hω
    by_cases hℰ : ω ∈ ℰ_rad
    · left
      rcases hω with ⟨ t, ht1, hgt ⟩
      refine ⟨ hℰ, hinit_sq ω, ?_ ⟩
      rcases Nat.eq_or_lt_of_le ht1 with rfl | ht2
      · exfalso
        have h1 : ‖x 1 ω - xstar‖ ^ (2 : ℕ) ≤ 1 := hinit_sq ω
        have h4 : 4 < confH δ := four_lt_confH hδ hδ1
        nlinarith
      · refine ⟨ t - 2, Set.mem_univ ω, hH_le.trans_lt ?_ ⟩
        have hidx : t - 2 + 1 + 1 = t := by omega
        simpa only [P_rad, hidx] using hgt
    · exact Or.inr hℰ
  calc
    ν {ω | ∃ t : ℕ, 1 ≤ t ∧ (confH δ) ^ (2 : ℕ) < ‖x t ω - xstar‖ ^ (2 : ℕ)}
      ≤ ν ({ω ∈ ℰ_rad | P_rad 0 ω ≤ 1 ∧ ∃ m : ℕ, ω ∈ (Set.univ : Set Ω) ∧
          energyThreshold 1
            (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (2 * K_const p * c_p p / ell 1)
            (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (16 * c_p p / (ell 1) ^ (2 : ℕ)) (confH δ) < P_rad (m + 1) ω} ∪ ℰ_radᶜ) :=
        measure_mono hsub
    _ ≤ ν {ω ∈ ℰ_rad | P_rad 0 ω ≤ 1 ∧ ∃ m : ℕ, ω ∈ (Set.univ : Set Ω) ∧
          energyThreshold 1
            (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (2 * K_const p * c_p p / ell 1)
            (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (16 * c_p p / (ell 1) ^ (2 : ℕ)) (confH δ) < P_rad (m + 1) ω} + ν ℰ_radᶜ :=
        measure_union_le _ _
    _ = ν {ω ∈ ℰ_rad | P_rad 0 ω ≤ 1 ∧ ∃ m : ℕ, ω ∈ (Set.univ : Set Ω) ∧
          energyThreshold 1
            (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (288 * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (2 * K_const p * c_p p / ell 1)
            (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (16 * c_p p / (ell 1) ^ (2 : ℕ)) (confH δ) < P_rad (m + 1) ω} := by
        rw [hℰ_compl, add_zero]
    _ ≤ ENNReal.ofReal (Real.exp (-confH δ)) := h_eb

/-! ## 3. Shifted Filtration and Suffix Potential Concentration -/

/-- Shifted filtration `𝓕_s i = 𝓕 (s + i)`. -/
def shiftFiltration (𝓕 : Filtration ℕ m₀) (s : ℕ) : Filtration ℕ m₀ where
  seq i := 𝓕 (s + i)
  mono' i j hij := 𝓕.mono (by omega)
  le' i := 𝓕.le (s + i)

lemma suffixIter_adapted (𝓕 : Filtration ℕ m₀) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1))) (k : ℕ) (hk : 1 ≤ k) (i : ℕ) :
    StronglyMeasurable[shiftFiltration 𝓕 (k - 1) i]
      (fun ω => suffixIter (fun j => x j ω) k (i + 1)) := by
  have hidx : k - 1 + i + 1 = k + i := by omega
  change StronglyMeasurable[𝓕 (k - 1 + i)] (x (k + i))
  rw [← hidx]
  exact hx (k - 1 + i)

lemma suffixComparator_adapted (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1))) (w : ℕ → ℝ) (k : ℕ) (hk : 1 ≤ k) (i : ℕ) :
    StronglyMeasurable[shiftFiltration 𝓕 (k - 1) i]
      (fun ω => comparator xstar (suffixIter (fun j => x j ω) k) w i) := by
  induction i with
  | zero => exact stronglyMeasurable_const
  | succ i ih =>
    change StronglyMeasurable[shiftFiltration 𝓕 (k - 1) (i + 1)] (fun ω =>
      (1 - w i / w (i + 1)) • suffixIter (fun j => x j ω) k (i + 1) +
        (w i / w (i + 1)) • comparator xstar (suffixIter (fun j => x j ω) k) w i)
    have hx_i := (suffixIter_adapted 𝓕 x hx k hk i).mono
      ((shiftFiltration 𝓕 (k - 1)).mono (Nat.le_succ i))
    have ih_i := ih.mono ((shiftFiltration 𝓕 (k - 1)).mono (Nat.le_succ i))
    exact (hx_i.const_smul _).add (ih_i.const_smul _)

lemma suffixRecursiveAverage_adapted (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (xstar : E) (x : ℕ → Ω → E) (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1)))
    (η' w : ℕ → ℝ) (k : ℕ) (hk : 1 ≤ k) (i : ℕ) :
    StronglyMeasurable[shiftFiltration 𝓕 (k - 1) i]
      (fun ω => recursiveAverage (fun j => f (suffixIter (fun l => x l ω) k j) - f xstar) η' w i) := by
  induction i with
  | zero => exact stronglyMeasurable_const
  | succ i ih =>
    change StronglyMeasurable[shiftFiltration 𝓕 (k - 1) (i + 1)] (fun ω =>
      (1 - η' (i + 1) * w (i + 1)) *
        recursiveAverage (fun j => f (suffixIter (fun l => x l ω) k j) - f xstar) η' w i +
      η' (i + 1) * w (i + 1) * (f (suffixIter (fun l => x l ω) k (i + 2)) - f xstar))
    have ih_i := ih.mono ((shiftFiltration 𝓕 (k - 1)).mono (Nat.le_succ i))
    have hx_i1 := suffixIter_adapted 𝓕 x hx k hk (i + 1)
    have hf_i1 : StronglyMeasurable[shiftFiltration 𝓕 (k - 1) (i + 1)]
        (fun ω => f (suffixIter (fun l => x l ω) k (i + 2)) - f xstar) :=
      (hdiff.continuous.comp_stronglyMeasurable hx_i1).sub stronglyMeasurable_const
    exact (ih_i.const_mul _).add (hf_i1.const_mul _)

lemma suffixPotential_adapted (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (xstar : E) (x : ℕ → Ω → E) (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1)))
    (η : ℕ → ℝ) (T k : ℕ) (hk : 1 ≤ k) :
    Adapted (shiftFiltration 𝓕 (k - 1))
      (fun i ω => suffixPotential f xstar (fun j => x j ω) η T k i) := by
  intro i
  unfold suffixPotential distanceEnergy
  have hrec := suffixRecursiveAverage_adapted 𝓕 hdiff xstar x hx
    (suffixStep η k) (suffixWeight η T k) k hk i
  have hcomp := suffixComparator_adapted 𝓕 xstar x hx (suffixWeight η T k) k hk i
  have hx_i := suffixIter_adapted 𝓕 x hx k hk i
  have hdist := (((hcomp.sub hx_i).norm.pow 2).const_mul (suffixWeight η T k i / 2))
  exact (hrec.add hdist).const_mul (cappedTail η T k)

lemma suffixDirection_adapted (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1)))
    (η : ℕ → ℝ) (T k : ℕ) (hk : 1 ≤ k) (i : ℕ) :
    StronglyMeasurable[shiftFiltration 𝓕 (k - 1) i]
      (fun ω => suffixDirection xstar (fun j => x j ω) η T k i) := by
  unfold suffixDirection
  have hcomp := suffixComparator_adapted 𝓕 xstar x hx (suffixWeight η T k) k hk i
  have hx_i : StronglyMeasurable[shiftFiltration 𝓕 (k - 1) i] (x (k + i)) :=
    suffixIter_adapted 𝓕 x hx k hk i
  exact (hcomp.sub hx_i).const_smul _

/-- Predictable radius guard set `J_suf i = {ω | ∀ j ≤ i, ‖x (k + j) ω - xstar‖ ≤ confH δ}`
on the suffix starting at `k`. -/
def suffixGuardSet (xstar : E) (x : ℕ → Ω → E) (δ : ℝ) (k i : ℕ) : Set Ω :=
  {ω | ∀ j ≤ i, ‖x (k + j) ω - xstar‖ ≤ confH δ}

lemma suffixGuardSet_measurable (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1))) (δ : ℝ) (k : ℕ) (hk : 1 ≤ k) (i : ℕ) :
    MeasurableSet[shiftFiltration 𝓕 (k - 1) i] (suffixGuardSet xstar x δ k i) := by
  unfold suffixGuardSet
  simp only [Set.setOf_forall]
  apply MeasurableSet.iInter
  intro j
  apply MeasurableSet.iInter
  intro hj
  have hxj : StronglyMeasurable[shiftFiltration 𝓕 (k - 1) i] (x (k + j)) :=
    (suffixIter_adapted 𝓕 x hx k hk j).mono ((shiftFiltration 𝓕 (k - 1)).mono hj)
  exact measurableSet_le (hxj.sub stronglyMeasurable_const).norm.measurable measurable_const

lemma suffixGuardSet_mono (xstar : E) (x : ℕ → Ω → E) (δ : ℝ) (k i : ℕ) :
    suffixGuardSet xstar x δ k (i + 1) ⊆ suffixGuardSet xstar x δ k i := by
  intro ω hω j hj
  exact hω j (by omega)

set_option maxHeartbeats 2000000

/-- `app:anytime-upper-potential`: for any fixed horizon `T ≥ 2 kCut p δ`,
on the global radius event `ℛ_δ = {∀ t ≥ 1, ‖x_t - x^*‖² ≤ h²}`, the terminal suffix potential
`P_T = suffixPotential ... (T + 1 - k)` exceeds `(iota δ T)²` with probability at most
`exp(-iota δ T)`. -/
theorem anytime_horizon_event (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L' σ' p δ : ℝ) (hL' : 0 < L') (hL'1 : L' ≤ 1) (hσ'0 : 0 ≤ σ') (hσ'1 : σ' ≤ 1)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y - gradient f z‖ ≤ L' * ‖y - z‖)
    (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t, Integrable (fun ω =>
      ‖g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω)‖ ^ p) ν)
    (hmean : ∀ t, ν[fun ω =>
      g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω) | 𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t, ν[fun ω =>
      ‖g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω)‖ ^ p | 𝓕 t] ≤ᵐ[ν]
      fun _ => σ' ^ p)
    (T : ℕ) (hT : 2 * kCut p δ ≤ T) :
    let x := normRun x₁ p g
    let η := normStep p (c_p p)
    let k := kCut p δ
    ν {ω | (∀ t : ℕ, 1 ≤ t → ‖x t ω - xstar‖ ^ (2 : ℕ) ≤ (confH δ) ^ (2 : ℕ)) ∧
      (iota δ T) ^ (2 : ℕ) < suffixPotential f xstar (fun j => x j ω) η T k (T + 1 - k)} ≤
      ENNReal.ofReal (Real.exp (-iota δ T)) := by
  let x := normRun x₁ p g
  let η := normStep p (c_p p)
  let Λ := normLambda p
  let k := kCut p δ
  let N := T + 1 - k
  let 𝓕' := shiftFiltration 𝓕 (k - 1)
  have hk1 : 1 ≤ k := kCut_pos hp hδ hδ1
  have hkT : k ≤ T := by omega
  have hT1 : 1 ≤ T := by omega
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hη0 : η 0 = 0 := normStep_zero p (c_p p)
  have hη_pos : ∀ j, 1 ≤ j → 0 < η j := fun j hj => normStep_pos hc_pos hj
  have hη_nn : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j := fun j hj _ => (hη_pos j hj).le
  have hx_meas : ∀ t, StronglyMeasurable[𝓕 t] (x (t + 1)) :=
    anytimeIterate_adapted 𝓕 x₁ η Λ g (fun t => (hg t).measurable)
  let P_suf : ℕ → Ω → ℝ := fun i ω =>
    if i ≤ N then suffixPotential f xstar (fun j => x j ω) η T k i else 0
  have hP_adap : Adapted 𝓕' P_suf := by
    intro i
    unfold P_suf
    split_ifs with hi
    · exact suffixPotential_adapted 𝓕 hdiff xstar x hx_meas η T k hk1 i
    · exact stronglyMeasurable_zero
  have hP_nn : ∀ i ω, 0 ≤ P_suf i ω := by
    intro i ω
    unfold P_suf
    split_ifs with hi
    · exact suffixPotential_nonneg xstar hmin (fun j => x j ω) η T k i hk1 (by omega) hη0 hη_nn
    · exact le_rfl
  let J_suf : ℕ → Set Ω := suffixGuardSet xstar x δ k
  have hJ_meas : ∀ i, MeasurableSet[𝓕' i] (J_suf i) :=
    suffixGuardSet_measurable 𝓕 xstar x hx_meas δ k hk1
  have hJ_mono : ∀ i, J_suf (i + 1) ⊆ J_suf i :=
    suffixGuardSet_mono xstar x δ k
  let e_suf : ℕ → Ω → E := fun i =>
    (J_suf i).indicator (fun ω => clip (Λ (k + i)) (g (k + i) ω) - gradient f (x (k + i) ω))
  let w_suf : ℕ → Ω → E := fun i ω =>
    suffixDirection xstar (fun j => x j ω) η T k i
  have he_supp : ∀ i < N, ∀ ω, ω ∉ J_suf i → e_suf i ω = 0 :=
    fun i _ ω hω => Set.indicator_of_not_mem hω _
  have hw_meas : ∀ i < N, StronglyMeasurable[𝓕' i] (w_suf i) :=
    fun i _ => suffixDirection_adapted 𝓕 xstar x hx_meas η T k hk1 i
  have he_meas : ∀ i < N, StronglyMeasurable[𝓕' (i + 1)] (e_suf i) := by
    intro i _
    have hidx : k - 1 + (i + 1) = k + i := by omega
    have hg_meas : @Measurable Ω E (𝓕' (i + 1)) _ (g (k + i)) := by
      change @Measurable Ω E (𝓕 (k - 1 + (i + 1))) _ (g (k + i))
      rw [hidx]
      exact (hg (k + i)).measurable
    have hC : StronglyMeasurable[𝓕' (i + 1)] (fun ω => clip (Λ (k + i)) (g (k + i) ω)) :=
      ((measurable_clip (Λ (k + i))).comp hg_meas).stronglyMeasurable
    have hx_i : StronglyMeasurable[𝓕' i] (x (k + i)) :=
      suffixIter_adapted 𝓕 x hx_meas k hk1 i
    have hμ : StronglyMeasurable[𝓕' i] (fun ω => gradient f (x (k + i) ω)) :=
      (gradient_continuous L' hL'.le hlip).comp_stronglyMeasurable hx_i
    have hraw := hC.sub (hμ.mono (𝓕'.mono (by omega)))
    exact hraw.indicator (𝓕'.mono (by omega) _ (hJ_meas i))
  have hstop : ∀ i < N,
      Integrable (e_suf i) ν ∧ Integrable (fun ω => ‖e_suf i ω‖ ^ (2 : ℕ)) ν ∧
      (∀ᵐ ω ∂ν, ‖ν[e_suf i | 𝓕' i] ω‖ ≤ normB p (k + i)) ∧
      (ν[fun ω => ‖e_suf i ω‖ ^ (2 : ℕ) | 𝓕' i] ≤ᵐ[ν] fun _ => normV p (k + i)) ∧
      (∀ᵐ ω ∂ν, ‖e_suf i ω‖ ≤ 2 * Λ (k + i)) ∧
      (∀ᵐ ω ∂ν, ‖e_suf i ω - ν[e_suf i | 𝓕' i] ω‖ ≤ 2 * Λ (k + i)) := by
    intro i _
    have hki1 : 1 ≤ k + i := by omega
    have hΛ_pos : 0 < Λ (k + i) := normLambda_pos hp hki1
    have hidx : k - 1 + i = k + i - 1 := by omega
    have hidx1 : (k - 1 + i) + 1 = k + i := by omega
    have hg_m0 : @Measurable Ω E m₀ _ (g (k + i)) :=
      ((hg (k + i)).mono (𝓕.le (k + i))).measurable
    have hx_i : StronglyMeasurable[𝓕' i] (x (k + i)) :=
      suffixIter_adapted 𝓕 x hx_meas k hk1 i
    have hμ_i : StronglyMeasurable[𝓕' i] (fun ω => gradient f (x (k + i) ω)) :=
      (gradient_continuous L' hL'.le hlip).comp_stronglyMeasurable hx_i
    have hbound : ∀ᵐ ω ∂ν, ω ∈ J_suf i → ‖gradient f (x (k + i) ω)‖ ≤ Λ (k + i) / 2 := by
      apply Filter.Eventually.of_forall
      intro ω hω
      have hdist : ‖x (k + i) ω - xstar‖ ≤ confH δ := hω i le_rfl
      have hz := Radius.gradient_zero_at_minimizer (fun y => (hdiff y).hasGradientAt) xstar hmin
      have hh := hlip (x (k + i) ω) xstar
      rw [hz, sub_zero] at hh
      have h1 : ‖gradient f (x (k + i) ω)‖ ≤ confH δ := by
        calc
          ‖gradient f (x (k + i) ω)‖ ≤ L' * ‖x (k + i) ω - xstar‖ := hh
          _ ≤ 1 * confH δ := mul_le_mul hL'1 hdist (norm_nonneg _) zero_le_one
          _ = confH δ := one_mul _
      have h4 : 4 * confH δ ≤ Λ (k + i) :=
        four_confH_le_normLambda_of_ge_kCut hp hδ hδ1 (by omega)
      have : confH δ ≤ Λ (k + i) / 2 := by
        have : 0 < confH δ := confH_pos hδ hδ1
        linarith
      exact h1.trans this
    have hpm_i : Integrable (fun ω => ‖g (k + i) ω - gradient f (x (k + i) ω)‖ ^ p) ν := by
      simpa only [hidx1] using hpm (k - 1 + i)
    have hmean_i : ν[fun ω => g (k + i) ω - gradient f (x (k + i) ω) | 𝓕' i] =ᵐ[ν] 0 := by
      simpa only [𝓕', shiftFiltration, hidx1] using hmean (k - 1 + i)
    have hmoment_i : ν[fun ω => ‖g (k + i) ω - gradient f (x (k + i) ω)‖ ^ p | 𝓕' i] ≤ᵐ[ν]
        fun _ => σ' ^ p := by
      simpa only [𝓕', shiftFiltration, hidx1] using hmoment (k - 1 + i)
    obtain ⟨ hei, hei2, herange, hebias, hesecond, hecenter, _ ⟩ :=
      stopped_clipping_estimates ν (𝓕' i) (𝓕'.le i) (Λ (k + i)) p σ'
        hΛ_pos hp.le hp2 hσ'0 (g (k + i)) (fun ω => gradient f (x (k + i) ω))
        hg_m0 hμ_i (J_suf i) (hJ_meas i) hbound hpm_i hmean_i hmoment_i
    have hσp : σ' ^ p ≤ 1 := Real.rpow_le_one hσ'0 hσ'1 (by linarith)
    refine ⟨ hei, hei2, ?_, ?_, ?_, hecenter ⟩
    · filter_upwards [hebias] with ω hω
      have hb1 := bias_factor_bound (Λ (k + i)) p hΛ_pos hp2
      have hb2 := mul_le_mul_of_nonneg_right hb1 (Real.rpow_nonneg hσ'0 p)
      have hb3 : 2 * (Λ (k + i)) ^ (1 - p) * σ' ^ p ≤ normB p (k + i) := by
        unfold normB
        calc
          2 * (Λ (k + i)) ^ (1 - p) * σ' ^ p ≤ 2 * (Λ (k + i)) ^ (1 - p) * 1 :=
            mul_le_mul_of_nonneg_left hσp (by positivity)
          _ = 2 * (Λ (k + i)) ^ (1 - p) := mul_one _
      exact hω.trans (hb2.trans hb3)
    · filter_upwards [hesecond] with ω hω
      have hv1 := second_factor_bound (Λ (k + i)) p hΛ_pos hp.le
      have hv2 := mul_le_mul_of_nonneg_right hv1 (Real.rpow_nonneg hσ'0 p)
      have hv3 : 2 * (Λ (k + i)) ^ (2 - p) * σ' ^ p ≤ normV p (k + i) := by
        unfold normV
        have : (0 : ℝ) ≤ (Λ (k + i)) ^ (2 - p) := Real.rpow_nonneg hΛ_pos.le _
        nlinarith
      exact hω.trans (hv2.trans hv3)
    · filter_upwards [herange] with ω hω
      linarith
  have hw_bound : ∀ i < N, ∀ ω ∈ J_suf i,
      ‖w_suf i ω‖ ≤ Real.sqrt (2 * suffixQuadWeight η T k i) * Real.sqrt (P_suf i ω) := by
    intro i hi ω _
    have hiN : i ≤ N := by omega
    simp only [P_suf, if_pos hiN, w_suf]
    exact norm_suffixDirection_le xstar hmin (fun j => x j ω) η T k i hk1 (by omega) hη0 hη_nn
  have hrec : ∀ m < N, ∀ ω ∈ (Set.univ : Set Ω) ∩ J_suf m,
      P_suf (m + 1) ω ≤ P_suf 0 ω +
        ∑ i ∈ Finset.range (m + 1),
          (2 * suffixQuadWeight η T k i * ‖e_suf i ω‖ ^ (2 : ℕ) +
            ⟪e_suf i ω, w_suf i ω⟫_ℝ) := by
    intro m hm ω hω
    have hm1N : m + 1 ≤ N := by omega
    have h0N : 0 ≤ N := Nat.zero_le N
    simp only [P_suf, if_pos hm1N, if_pos h0N]
    let e_raw : ℕ → E := fun j => clip (Λ j) (g j ω) - gradient f (x j ω)
    have hstep_le : ∀ j, 1 ≤ j → j ≤ T → η j ≤ 1 / (2 * L') := by
      intro j hj1 _
      have h1 : η j ≤ 1 / 2 := by
        calc
          η j ≤ c_p p := normStep_le_c hp (c_p_pos hp).le hj1
          _ ≤ 1 / 1000 := c_p_le_inv_1000 hp
          _ ≤ 1 / 2 := by norm_num
      have h2 : 1 / 2 ≤ 1 / (2 * L') :=
        one_div_le_one_div_of_le (by positivity) (by linarith)
      exact h1.trans h2
    have hupd : ∀ i < m + 1,
        x (k + i + 1) ω =
          x (k + i) ω - η (k + i) • (gradient f (x (k + i) ω) + e_raw (k + i)) := by
      intro i _
      have hidx : (k + i - 1) + 1 = k + i := by omega
      have hidx2 : (k + i - 1) + 2 = k + i + 1 := by omega
      have h := anytimeIterate_inexact f x₁ η Λ g (k + i - 1) ω
      simpa only [x, normRun, e_raw, hidx, hidx2] using h
    have hsuf := suffix_partial_sum_potential hconv hdiff L' hL' hlip xstar
      (fun j => x j ω) e_raw η T k (m + 1) hk1 (by omega) hη0
      (fun j hj1 _ => hη_pos j hj1) hstep_le hupd
    refine hsuf.trans_eq ?_
    congr 1
    apply Finset.sum_congr rfl
    intro i hi
    have hi_le : i ≤ m := by have := Finset.mem_range.mp hi; omega
    have hω_i : ω ∈ J_suf i := by
      intro j hj
      exact hω.2 j (by omega)
    have he_eq : e_suf i ω = e_raw (k + i) := Set.indicator_of_mem hω_i _
    rw [he_eq]
  let W := cappedTail η T k
  have hW_pos : 0 < W := cappedTail_pos η T k hη_nn
  have ha_nn : ∀ i < N, 0 ≤ 2 * suffixQuadWeight η T k i := by
    intro i _
    unfold suffixQuadWeight
    have := cappedTail_pos η T (k + i) hη_nn
    positivity
  have h_eb := energy_budget_finite ν 𝓕' N P_suf hP_adap hP_nn J_suf hJ_meas hJ_mono Set.univ
    e_suf w_suf he_meas (fun i hi => (hstop i hi).1) (fun i hi => (hstop i hi).2.1)
    he_supp hw_meas
    (fun i => 2 * suffixQuadWeight η T k i)
    (fun i => Real.sqrt (2 * suffixQuadWeight η T k i))
    (fun i => normB p (k + i))
    (fun i => normV p (k + i))
    (fun i => 2 * Λ (k + i))
    (fun i => 2 * Λ (k + i))
    ha_nn
    (fun i _ => Real.sqrt_nonneg _)
    (fun i _ => normB_nonneg p (k + i))
    (fun i _ => normV_nonneg p (k + i))
    (fun i _ => by have := normLambda_nonneg p (k + i); positivity)
    (fun i _ => by have := normLambda_nonneg p (k + i); positivity)
    hw_bound hrec
    (fun i hi => (hstop i hi).2.2.1)
    (fun i hi => (hstop i hi).2.2.2.1)
    (fun i hi => (hstop i hi).2.2.2.2.1)
    (fun i hi => (hstop i hi).2.2.2.2.2)
    ((confH δ) ^ (2 : ℕ) / 2)
    (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ))
    (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
    (2 * K_const p * c_p p / ell 1)
    (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ))
    (2 * Real.sqrt 2 * Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ))
    (iota δ T)
    (by positivity)
    (by have := K_const_pos hp; have := c_p_pos hp; have := ell_pos le_rfl; positivity)
    (by have := K_const_pos hp; have := c_p_pos hp; have := ell_pos le_rfl; positivity)
    (by have := K_const_pos hp; have := c_p_pos hp; have := ell_pos le_rfl; positivity)
    (by have := K_const_pos hp; have := c_p_pos hp; have := ell_pos le_rfl; positivity)
    (by have := K_const_pos hp; have := c_p_pos hp; have := ell_pos le_rfl; positivity)
    (by have := four_lt_iota hδ hδ1 hT1; linarith)
    (sufA_sum_le hp hp2 hT1 hk1 hkT)
    (fun i hi => sufK_sup_le hp hp2 hT1 hk1 i (by omega))
    (sufB_sum_le hp hp2 hT1 hk1 hkT)
    (sufV_sum_le hp hp2 hT1 hk1 hkT)
    (fun i hi => sufJ_sup_le hp hp2 hT1 hk1 i (by omega))
  have hH_le : energyThreshold
      ((confH δ) ^ (2 : ℕ) / 2)
      (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ))
      (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
      (2 * K_const p * c_p p / ell 1)
      (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ))
      (2 * Real.sqrt 2 * Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ))
      (iota δ T) ≤ (iota δ T) ^ (2 : ℕ) :=
    suffix_potential_threshold_le hp hδ hδ1 hT1
  have hsub : {ω | (∀ t : ℕ, 1 ≤ t → ‖x t ω - xstar‖ ^ (2 : ℕ) ≤ (confH δ) ^ (2 : ℕ)) ∧
      (iota δ T) ^ (2 : ℕ) < suffixPotential f xstar (fun j => x j ω) η T k (T + 1 - k)} ⊆
      {ω ∈ (Set.univ : Set Ω) | P_suf 0 ω ≤ (confH δ) ^ (2 : ℕ) / 2 ∧
        ∃ m < N, ω ∈ J_suf m ∧
          energyThreshold
            ((confH δ) ^ (2 : ℕ) / 2)
            (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ))
            (8 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (4 : ℕ))
            (2 * K_const p * c_p p / ell 1)
            (4 * K_const p * (c_p p) ^ (2 : ℕ) / (ell 1) ^ (3 : ℕ))
            (2 * Real.sqrt 2 * Real.sqrt (K_const p) * c_p p / (ell 1) ^ (2 : ℕ))
            (iota δ T) < P_suf (m + 1) ω} := by
    intro ω ⟨ hrad, hgt ⟩
    have h0N : 0 ≤ N := Nat.zero_le N
    have hP0 : P_suf 0 ω ≤ (confH δ) ^ (2 : ℕ) / 2 := by
      simp only [P_suf, if_pos h0N, suffixPotential_zero f xstar (fun j => x j ω) η T k hη_nn]
      have hk_rad := hrad k hk1
      linarith
    refine ⟨ Set.mem_univ ω, hP0, T - k, by omega, ?_, ?_ ⟩
    · intro j hj
      have hkj1 : 1 ≤ k + j := by omega
      have hsq := hrad (k + j) hkj1
      have hconf_pos : 0 ≤ confH δ := by have := four_lt_confH hδ hδ1; linarith
      rw [← Real.sqrt_sq (norm_nonneg _), ← Real.sqrt_sq hconf_pos]
      exact Real.sqrt_le_sqrt hsq
    · have hm1 : T - k + 1 = N := by omega
      rw [hm1]
      simp only [P_suf, if_pos (le_rfl : N ≤ N)]
      exact hH_le.trans_lt hgt
  exact (measure_mono hsub).trans h_eb

/-! ## 4. Time-Uniform Upper Bound in the Normalized Regime -/

/-- `app:anytime-upper-direct`: in the normalized regime (`L' ≤ 1, R = 1, σ' ≤ 1`),
with probability at least `1 - δ`, simultaneously for every integer `T ≥ 1`:
`f(x_{T+1}) - f(x^*) ≤ D_p T ^ (-β) ι_T(δ) ^ 4` and `‖x_{T+1} - x^*‖² ≤ h²`. -/
theorem anytime_upper_normalized (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L' σ' p δ : ℝ) (hL' : 0 < L') (hL'1 : L' ≤ 1) (hσ'0 : 0 ≤ σ') (hσ'1 : σ' ≤ 1)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y - gradient f z‖ ≤ L' * ‖y - z‖)
    (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y) (hinit : ‖x₁ - xstar‖ ≤ 1)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t, Integrable (fun ω =>
      ‖g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω)‖ ^ p) ν)
    (hmean : ∀ t, ν[fun ω =>
      g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω) | 𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t, ν[fun ω =>
      ‖g (t + 1) ω - gradient f (normRun x₁ p g (t + 1) ω)‖ ^ p | 𝓕 t] ≤ᵐ[ν]
      fun _ => σ' ^ p) :
    ENNReal.ofReal (1 - δ) ≤ ν {ω | ∀ T : ℕ, 1 ≤ T →
      f (normRun x₁ p g (T + 1) ω) - f xstar ≤
        D_p p * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) ∧
      ‖normRun x₁ p g (T + 1) ω - xstar‖ ^ (2 : ℕ) ≤ (confH δ) ^ (2 : ℕ)} := by
  let x := normRun x₁ p g
  let η := normStep p (c_p p)
  let k := kCut p δ
  have hk1 : 1 ≤ k := kCut_pos hp hδ hδ1
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hη0 : η 0 = 0 := normStep_zero p (c_p p)
  let B_rad : Set Ω :=
    {ω | ∃ t : ℕ, 1 ≤ t ∧ (confH δ) ^ (2 : ℕ) < ‖x t ω - xstar‖ ^ (2 : ℕ)}
  let B_hor : ℕ → Set Ω := fun i =>
    {ω | (∀ t : ℕ, 1 ≤ t → ‖x t ω - xstar‖ ^ (2 : ℕ) ≤ (confH δ) ^ (2 : ℕ)) ∧
      (iota δ (2 * k + i)) ^ (2 : ℕ) <
        suffixPotential f xstar (fun j => x j ω) η (2 * k + i) k (2 * k + i + 1 - k)}
  have hB_rad : ν B_rad ≤ ENNReal.ofReal (Real.exp (-confH δ)) :=
    anytime_radius_event ν 𝓕 hconv hdiff L' σ' p δ hL' hL'1 hσ'0 hσ'1 hp hp2 hδ hδ1
      hlip x₁ xstar hmin hinit g hg hpm hmean hmoment
  have hB_hor : ∀ i : ℕ, ν (B_hor i) ≤ ENNReal.ofReal (Real.exp (-iota δ (2 * k + i))) :=
    fun i => anytime_horizon_event ν 𝓕 hconv hdiff L' σ' p δ hL' hL'1 hσ'0 hσ'1 hp hp2 hδ hδ1
      hlip x₁ xstar hmin g hg hpm hmean hmoment (2 * k + i) (by omega)
  have hB_union : ν (⋃ i : ℕ, B_hor i) ≤
      ENNReal.ofReal (2 * Real.exp (-confH δ)) := by
    have h1 : ν (⋃ i : ℕ, B_hor i) ≤ ∑' i, ν (B_hor i) := measure_iUnion_le _
    have h2 : ∑' i, ν (B_hor i) ≤ ∑' i, ENNReal.ofReal (Real.exp (-iota δ (2 * k + i))) :=
      ENNReal.tsum_le_tsum hB_hor
    have h3 : ∑' i, ENNReal.ofReal (Real.exp (-iota δ (2 * k + i))) ≤
        ENNReal.ofReal (2 * Real.exp (-confH δ)) := by
      apply ENNReal.tsum_le_of_sum_range_le
      intro N
      rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => Real.exp_nonneg _)]
      have hexp_h : Real.exp (-confH δ) = δ / 100 := by
        unfold confH
        rw [Real.exp_neg, Real.exp_log (by positivity), inv_div]
      have hexp_iota : ∀ t : ℕ, 1 ≤ t →
          Real.exp (-iota δ t) = δ / 100 * ((t : ℝ) ^ (-1 - (1 : ℝ))) := by
        intro t ht
        have ht_pos : (0 : ℝ) < (t : ℝ) := by exact_mod_cast ht
        unfold iota
        rw [Real.exp_neg, Real.exp_log (by positivity), inv_div,
          show (-1 - (1 : ℝ)) = (-2 : ℝ) by ring,
          show (-2 : ℝ) = -((2 : ℕ) : ℝ) by norm_num,
          Real.rpow_neg ht_pos.le, Real.rpow_natCast]
        ring
      have hterm_le : ∀ i : ℕ,
          Real.exp (-iota δ (2 * k + i)) ≤
            (δ / 100) * (((i + 1 : ℕ) : ℝ) ^ (-1 - (1 : ℝ))) := by
        intro i
        have ht_ge : i + 1 ≤ 2 * k + i := by omega
        have ht1 : 1 ≤ 2 * k + i := by omega
        rw [hexp_iota (2 * k + i) ht1]
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        exact Real.rpow_le_rpow_of_exponent_nonpos (by positivity) (by exact_mod_cast ht_ge) (by norm_num)
      have hsum_le : (∑ i ∈ Finset.range N, Real.exp (-iota δ (2 * k + i))) ≤
          2 * Real.exp (-confH δ) := by
        calc
          (∑ i ∈ Finset.range N, Real.exp (-iota δ (2 * k + i)))
            ≤ ∑ i ∈ Finset.range N, (δ / 100) * (((i + 1 : ℕ) : ℝ) ^ (-1 - (1 : ℝ))) :=
              Finset.sum_le_sum (fun i _ => hterm_le i)
          _ = (δ / 100) * (∑ i ∈ Finset.range N, (((i + 1 : ℕ) : ℝ) ^ (-1 - (1 : ℝ)))) := by
              rw [← Finset.mul_sum]
          _ ≤ (δ / 100) * (1 + 1 / (1 : ℝ)) := by
              apply mul_le_mul_of_nonneg_left (sum_rpow_neg_one_sub_le zero_lt_one N) (by positivity)
          _ = 2 * Real.exp (-confH δ) := by rw [hexp_h]; ring
      exact ENNReal.ofReal_le_ofReal hsum_le
    exact (h1.trans h2).trans h3
  let bad : Set Ω := B_rad ∪ (⋃ i : ℕ, B_hor i)
  have hbad : ν bad ≤ ENNReal.ofReal δ := by
    have hunion : ν bad ≤ ν B_rad + ν (⋃ i : ℕ, B_hor i) := measure_union_le _ _
    have hsum := add_le_add hB_rad hB_union
    have heq : ENNReal.ofReal (Real.exp (-confH δ)) + ENNReal.ofReal (2 * Real.exp (-confH δ)) =
        ENNReal.ofReal (3 * Real.exp (-confH δ)) := by
      rw [← ENNReal.ofReal_add (Real.exp_nonneg _) (by positivity)]
      congr 1; ring
    rw [heq] at hsum
    have h3 : 3 * Real.exp (-confH δ) ≤ δ := by
      have hexp_h : Real.exp (-confH δ) = δ / 100 := by
        unfold confH
        rw [Real.exp_neg, Real.exp_log (by positivity), inv_div]
      linarith
    exact (hunion.trans hsum).trans (ENNReal.ofReal_le_ofReal h3)
  have hgood : ENNReal.ofReal (1 - δ) ≤ ν badᶜ := by
    rw [ENNReal.ofReal_sub 1 hδ.le, ENNReal.ofReal_one]
    apply tsub_le_iff_right.mpr
    have hh : (1 : ℝ≥0∞) ≤ ν bad + ν badᶜ := by
      simpa only [union_compl_self, measure_univ] using
        (measure_union_le bad badᶜ : ν (bad ∪ badᶜ) ≤ ν bad + ν badᶜ)
    exact hh.trans ((add_le_add_right hbad (ν badᶜ)).trans_eq (add_comm _ _))
  apply hgood.trans
  apply measure_mono
  intro ω hω T hT1
  have hrad : ∀ t : ℕ, 1 ≤ t → ‖x t ω - xstar‖ ^ (2 : ℕ) ≤ (confH δ) ^ (2 : ℕ) := by
    intro t ht1
    exact le_of_not_gt (fun hgt => hω (Or.inl ⟨ t, ht1, hgt ⟩))
  refine ⟨ ?_, hrad (T + 1) (by omega) ⟩
  by_cases hTk : T < 2 * k
  · -- Early horizons `1 ≤ T < 2k`
    have hgrad : ∀ u, HasGradientAt f (gradient f u) u := fun u => (hdiff u).hasGradientAt
    have hz := Radius.gradient_zero_at_minimizer hgrad xstar hmin
    have hsm := ClippedSGD.smooth_upper hgrad hlip xstar (x (T + 1) ω)
    rw [hz, inner_zero_left, add_zero] at hsm
    have hgap1 : f (x (T + 1) ω) - f xstar ≤ (confH δ) ^ (2 : ℕ) / 2 := by
      have h1 : f (x (T + 1) ω) - f xstar ≤ L' / 2 * ‖x (T + 1) ω - xstar‖ ^ (2 : ℕ) := by
        linarith
      have h2 : L' / 2 * ‖x (T + 1) ω - xstar‖ ^ (2 : ℕ) ≤
          (1 / 2 : ℝ) * ‖x (T + 1) ω - xstar‖ ^ (2 : ℕ) := by
        have := sq_nonneg ‖x (T + 1) ω - xstar‖
        nlinarith
      have h3 := hrad (T + 1) (by omega)
      linarith
    exact early_time_rate_bound hp hp2 hδ hδ1 hT1 hTk hgap1
  · -- Late horizons `T ≥ 2k`
    have hT2k : 2 * k ≤ T := le_of_not_gt hTk
    have hkT : k ≤ T := by omega
    have hP_le : suffixPotential f xstar (fun j => x j ω) η T k (T + 1 - k) ≤
        (iota δ T) ^ (2 : ℕ) := by
      apply le_of_not_gt
      intro hgt
      apply hω
      right
      rw [Set.mem_iUnion]
      refine ⟨ T - 2 * k, hrad, ?_ ⟩
      have hidx : 2 * k + (T - 2 * k) = T := by omega
      simpa only [hidx] using hgt
    have hη_nn : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j :=
      fun j hj _ => normStep_nonneg (p := p) (c := c_p p) hc_pos.le j
    have hend := suffix_endpoint_bound hconv hdiff L' hL' hlip xstar hmin
      (fun j => x j ω) η T k hk1 hkT hη0 hη_nn
    have hP_nn : 0 ≤ suffixPotential f xstar (fun j => x j ω) η T k (T + 1 - k) :=
      suffixPotential_nonneg xstar hmin (fun j => x j ω) η T k (T + 1 - k) hk1
        (by omega) hη0 hη_nn
    have hW_pos : 0 < cappedTail η T k := cappedTail_pos η T k hη_nn
    have hend2 : f (x (T + 1) ω) - f xstar ≤
        2 * suffixPotential f xstar (fun j => x j ω) η T k (T + 1 - k) /
          cappedTail η T k := by
      refine hend.trans ?_
      apply div_le_div_of_nonneg_right _ hW_pos.le
      nlinarith
    exact hend2.trans (late_time_rate_bound hp hδ hδ1 hT2k hP_le)

/-! ## 5. Rescaling to General `(L, R, σ)` and `thm:anytime-upper` -/

/-- Positive homogeneity of `clip`: for `Q > 0`, `clip (Q * Λ) (Q • v) = Q • clip Λ v`. -/
lemma clip_smul_pos (Q Λ : ℝ) (hQ : 0 < Q) (v : E) :
    clip (Q * Λ) (Q • v) = Q • clip Λ v := by
  unfold clip
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos hQ]
  have hiff : Q * ‖v‖ ≤ Q * Λ ↔ ‖v‖ ≤ Λ := mul_le_mul_left hQ
  split_ifs with h1 h2 h2
  · rfl
  · exfalso; exact h2 (hiff.mp h1)
  · exfalso; exact h1 (hiff.mpr h2)
  · have hdiv : Q * Λ / (Q * ‖v‖) = Λ / ‖v‖ := mul_div_mul_left Λ ‖v‖ hQ.ne'
    rw [hdiv, smul_smul, smul_smul, mul_comm]

/-- Exact coupling between `anytimeRun x₁ L R σ p g` and the normalized run
`normRun 0 p (fun t ω => (1 / Q) • g t ω)`:
for all `t ≥ 1`, `anytimeRun x₁ L R σ p g t ω = x₁ + R • normRun 0 p g' t ω`. -/
lemma anytimeRun_eq_rescaled (x₁ : E) (L R σ p : ℝ) (hL : 0 < L) (hR : 0 < R)
    (g : ℕ → Ω → E) (t : ℕ) (ω : Ω) :
    let Q := scaleQ L R σ
    let g' : ℕ → Ω → E := fun i ω' => (1 / Q) • g i ω'
    anytimeRun x₁ L R σ p g (t + 1) ω = x₁ + R • normRun (0 : E) p g' (t + 1) ω := by
  intro Q g'
  have hQ : 0 < Q := scaleQ_pos hL hR
  induction t with
  | zero =>
    simp [anytimeRun, normRun, anytimeIterate]
  | succ t ih =>
    change anytimeRun x₁ L R σ p g (t + 1) ω -
        anytimeStep L R σ p (t + 1) • clip (anytimeLambda L R σ p (t + 1)) (g (t + 1) ω) =
      x₁ + R • (normRun (0 : E) p g' (t + 1) ω -
        normStep p (c_p p) (t + 1) • clip (normLambda p (t + 1)) (g' (t + 1) ω))
    rw [ih, anytimeStep_eq, anytimeLambda_eq]
    have hg_eq : g (t + 1) ω = Q • g' (t + 1) ω := by
      dsimp [g']
      rw [smul_smul, mul_one_div_cancel hQ.ne', one_smul]
    have hclip : clip (Q * normLambda p (t + 1)) (g (t + 1) ω) =
        Q • clip (normLambda p (t + 1)) (g' (t + 1) ω) := by
      rw [hg_eq]
      exact clip_smul_pos Q (normLambda p (t + 1)) hQ (g' (t + 1) ω)
    rw [hclip, smul_sub, smul_smul, smul_smul]
    have hscalar : R / Q * normStep p (c_p p) (t + 1) * Q =
        R * normStep p (c_p p) (t + 1) := by
      field_simp
    rw [hscalar]
    abel

/-- Rescaled objective `F(y) = (f(x₁ + R • y) - f(x^*)) / (R * Q)`. -/
noncomputable def rescaledObj (f : E → ℝ) (x₁ xstar : E) (R Q : ℝ) (y : E) : ℝ :=
  (f (x₁ + R • y) - f xstar) / (R * Q)

lemma rescaledObj_convex {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (x₁ xstar : E) (R Q : ℝ) (hR : 0 < R) (hQ : 0 < Q) :
    ConvexOn ℝ univ (rescaledObj f x₁ xstar R Q) := by
  let φ : E →ᵃ[ℝ] E :=
    R • AffineMap.id ℝ E + AffineMap.const ℝ E x₁
  have hφ : ∀ y, f (x₁ + R • y) = (f ∘ φ) y := by
    intro y
    simp [φ, add_comm]
  have hc1 : ConvexOn ℝ univ (f ∘ φ) := hconv.comp_affineMap φ
  have hc_neg : ConvexOn ℝ (univ : Set E) (fun _ => - f xstar) :=
    convexOn_const (- f xstar) convex_univ
  have hc2 : ConvexOn ℝ univ (fun y => f (x₁ + R • y) - f xstar) := by
    have hsum := hc1.add hc_neg
    have heq : (f ∘ φ + fun _ => -f xstar) = (fun y => f (x₁ + R • y) - f xstar) := by
      funext y
      simp [hφ, sub_eq_add_neg]
    exact heq ▸ hsum
  have hc3 := hc2.smul (inv_nonneg.mpr (mul_pos hR hQ).le)
  convert hc3 using 1
  funext y
  unfold rescaledObj
  simp [div_eq_inv_mul]

lemma rescaledObj_hasGradientAt {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (x₁ xstar : E) (R Q : ℝ) (hR : 0 < R) (hQ : 0 < Q) (y : E) :
    HasGradientAt (rescaledObj f x₁ xstar R Q) ((1 / Q) • gradient f (x₁ + R • y)) y := by
  rw [hasGradientAt_iff_hasFDerivAt]
  have h1 : HasFDerivAt (fun z : E => x₁ + R • z) (R • ContinuousLinearMap.id ℝ E) y := by
    simpa only [zero_add] using
      (hasFDerivAt_const x₁ y).add (R • ContinuousLinearMap.id ℝ E).hasFDerivAt
  have h2 : HasFDerivAt f
      (InnerProductSpace.toDual ℝ E (gradient f (x₁ + R • y))) (x₁ + R • y) :=
    hasGradientAt_iff_hasFDerivAt.mp (hdiff (x₁ + R • y)).hasGradientAt
  have h3 : HasFDerivAt (fun z : E => f (x₁ + R • z) - f xstar)
      ((InnerProductSpace.toDual ℝ E (gradient f (x₁ + R • y))).comp
        (R • ContinuousLinearMap.id ℝ E)) y := by
    simpa only [sub_zero] using (h2.comp y h1).sub (hasFDerivAt_const (f xstar) y)
  have h4 := h3.const_mul ((R * Q)⁻¹)
  have heq_fun : (fun z : E => (R * Q)⁻¹ * (f (x₁ + R • z) - f xstar)) =
      rescaledObj f x₁ xstar R Q := by
    funext z
    unfold rescaledObj
    ring
  rw [heq_fun] at h4
  convert h4 using 1
  ext w
  simp only [ContinuousLinearMap.smul_apply, ContinuousLinearMap.comp_apply,
    ContinuousLinearMap.id_apply, InnerProductSpace.toDual_apply,
    real_inner_smul_left, real_inner_smul_right, smul_eq_mul]
  have hRQ : R * Q ≠ 0 := mul_ne_zero hR.ne' hQ.ne'
  field_simp
  ring

lemma rescaledObj_differentiable {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (x₁ xstar : E) (R Q : ℝ) (hR : 0 < R) (hQ : 0 < Q) :
    Differentiable ℝ (rescaledObj f x₁ xstar R Q) :=
  fun y => (rescaledObj_hasGradientAt hdiff x₁ xstar R Q hR hQ y).differentiableAt

lemma rescaledObj_gradient {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (x₁ xstar : E) (R Q : ℝ) (hR : 0 < R) (hQ : 0 < Q) (y : E) :
    gradient (rescaledObj f x₁ xstar R Q) y = (1 / Q) • gradient f (x₁ + R • y) :=
  (rescaledObj_hasGradientAt hdiff x₁ xstar R Q hR hQ y).gradient

/-- `thm:anytime-upper` with centered conditional mean hypothesis
`E[g_t - ∇f(x_t) | 𝓕_{t-1}] = 0`:
For every `δ ∈ (0, 1)`, with probability at least `1 - δ`, simultaneously for every integer `T ≥ 1`,
`f(x_{T+1}) - f(x^*) ≤ D_p R Q T ^ (-β) ι_T(δ) ^ 4` and `‖x_{T+1} - x^*‖² ≤ R² [log(100/δ)]²`. -/
theorem anytime_upper_centered (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L R σ p δ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y - gradient f z‖ ≤ L * ‖y - z‖)
    (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y) (hinitial : ‖x₁ - xstar‖ ≤ R)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t, Integrable (fun ω =>
      ‖g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)‖ ^ p) ν)
    (hmean : ∀ t, ν[fun ω =>
      g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω) | 𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t, ν[fun ω =>
      ‖g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)‖ ^ p | 𝓕 t] ≤ᵐ[ν]
      fun _ => σ ^ p) :
    ENNReal.ofReal (1 - δ) ≤ ν {ω | ∀ T : ℕ, 1 ≤ T →
      f (anytimeRun x₁ L R σ p g (T + 1) ω) - f xstar ≤
        D_p p * R * scaleQ L R σ * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) ∧
      ‖anytimeRun x₁ L R σ p g (T + 1) ω - xstar‖ ^ (2 : ℕ) ≤
        R ^ (2 : ℕ) * (confH δ) ^ (2 : ℕ)} := by
  let Q := scaleQ L R σ
  have hQ : 0 < Q := scaleQ_pos hL hR
  let L' := L * R / Q
  let σ' := σ / Q
  have hL' : 0 < L' := div_pos (mul_pos hL hR) hQ
  have hL'1 : L' ≤ 1 := (div_le_one hQ).mpr (le_max_left (L * R) σ)
  have hσ'0 : 0 ≤ σ' := div_nonneg hσ hQ.le
  have hσ'1 : σ' ≤ 1 := (div_le_one hQ).mpr (le_max_right (L * R) σ)
  let F := rescaledObj f x₁ xstar R Q
  let ystar : E := (1 / R) • (xstar - x₁)
  let g' : ℕ → Ω → E := fun t ω => (1 / Q) • g t ω
  have hxy_ystar : x₁ + R • ystar = xstar := by
    dsimp [ystar]
    rw [smul_smul, mul_one_div_cancel hR.ne', one_smul, add_sub_cancel]
  have hF_ystar : F ystar = 0 := by
    dsimp [F, rescaledObj]
    rw [hxy_ystar, sub_self, zero_div]
  have hF_min : ∀ y, F ystar ≤ F y := by
    intro y
    rw [hF_ystar]
    unfold F rescaledObj
    exact div_nonneg (sub_nonneg.mpr (hmin _)) (mul_pos hR hQ).le
  have hF_conv : ConvexOn ℝ univ F := rescaledObj_convex hconv x₁ xstar R Q hR hQ
  have hF_diff : Differentiable ℝ F := rescaledObj_differentiable hdiff x₁ xstar R Q hR hQ
  have hF_lip : ∀ y z, ‖gradient F y - gradient F z‖ ≤ L' * ‖y - z‖ := by
    intro y z
    rw [rescaledObj_gradient hdiff x₁ xstar R Q hR hQ y,
      rescaledObj_gradient hdiff x₁ xstar R Q hR hQ z,
      ← smul_sub, norm_smul, Real.norm_eq_abs, abs_of_pos (one_div_pos.mpr hQ)]
    have hsub : (x₁ + R • y) - (x₁ + R • z) = R • (y - z) := by
      rw [add_sub_add_left_eq_sub, ← smul_sub]
    have h1 := hlip (x₁ + R • y) (x₁ + R • z)
    rw [hsub, norm_smul, Real.norm_eq_abs, abs_of_pos hR] at h1
    have h2 := mul_le_mul_of_nonneg_left h1 (one_div_nonneg.mpr hQ.le)
    calc
      1 / Q * ‖gradient f (x₁ + R • y) - gradient f (x₁ + R • z)‖
        ≤ 1 / Q * (L * (R * ‖y - z‖)) := h2
      _ = L' * ‖y - z‖ := by dsimp [L']; ring
  have hy_init : ‖(0 : E) - ystar‖ ≤ 1 := by
    dsimp [ystar]
    rw [zero_sub, norm_neg, norm_smul, Real.norm_eq_abs, abs_of_pos (one_div_pos.mpr hR),
      norm_sub_rev]
    calc
      (1 / R) * ‖x₁ - xstar‖ ≤ (1 / R) * R := mul_le_mul_of_nonneg_left hinitial (by positivity)
      _ = 1 := one_div_mul_cancel hR.ne'
  have hg'_adap : Adapted 𝓕 g' := fun t => (hg t).const_smul (1 / Q)
  have herr_eq : ∀ t ω,
      g' (t + 1) ω - gradient F (normRun (0 : E) p g' (t + 1) ω) =
        (1 / Q) • (g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)) := by
    intro t ω
    rw [rescaledObj_gradient hdiff x₁ xstar R Q hR hQ,
      ← anytimeRun_eq_rescaled x₁ L R σ p hL hR g t ω, smul_sub]
  have herr_norm : ∀ t ω,
      ‖g' (t + 1) ω - gradient F (normRun (0 : E) p g' (t + 1) ω)‖ ^ p =
        (1 / Q) ^ p * ‖g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)‖ ^ p := by
    intro t ω
    rw [herr_eq t ω, norm_smul, Real.norm_eq_abs, abs_of_pos (one_div_pos.mpr hQ),
      Real.mul_rpow (by positivity) (norm_nonneg _)]
  have hpm' : ∀ t, Integrable (fun ω =>
      ‖g' (t + 1) ω - gradient F (normRun (0 : E) p g' (t + 1) ω)‖ ^ p) ν := by
    intro t
    simp_rw [herr_norm t]
    exact (hpm t).const_mul ((1 / Q) ^ p)
  have hmean' : ∀ t, ν[fun ω =>
      g' (t + 1) ω - gradient F (normRun (0 : E) p g' (t + 1) ω) | 𝓕 t] =ᵐ[ν] 0 := by
    intro t
    simp_rw [herr_eq t]
    have hsc := condExp_smul (1 / Q)
      (fun ω => g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)) (𝓕 t) (μ := ν)
    filter_upwards [hsc, hmean t] with ω hscω hmω
    change ν[fun a => (1 / Q) •
        (g (t + 1) a - gradient f (anytimeRun x₁ L R σ p g (t + 1) a)) | 𝓕 t] ω =
      (1 / Q) • ν[fun a =>
        g (t + 1) a - gradient f (anytimeRun x₁ L R σ p g (t + 1) a) | 𝓕 t] ω at hscω
    rw [hscω, hmω, Pi.zero_apply, smul_zero]
  have hmoment' : ∀ t, ν[fun ω =>
      ‖g' (t + 1) ω - gradient F (normRun (0 : E) p g' (t + 1) ω)‖ ^ p | 𝓕 t] ≤ᵐ[ν]
      fun _ => σ' ^ p := by
    intro t
    simp_rw [herr_norm t]
    have hsc := condExp_smul ((1 / Q) ^ p)
      (fun ω => ‖g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)‖ ^ p) (𝓕 t) (μ := ν)
    filter_upwards [hsc, hmoment t] with ω hscω hmomω
    change ν[fun a => (1 / Q) ^ p *
        ‖g (t + 1) a - gradient f (anytimeRun x₁ L R σ p g (t + 1) a)‖ ^ p | 𝓕 t] ω =
      (1 / Q) ^ p * ν[fun a =>
        ‖g (t + 1) a - gradient f (anytimeRun x₁ L R σ p g (t + 1) a)‖ ^ p | 𝓕 t] ω at hscω
    rw [hscω]
    have h1 := mul_le_mul_of_nonneg_left hmomω (by positivity : 0 ≤ (1 / Q) ^ p)
    refine h1.trans_eq ?_
    dsimp [σ']
    rw [← Real.mul_rpow (by positivity) hσ, one_div_mul_eq_div]
  have hnorm := anytime_upper_normalized ν 𝓕 hF_conv hF_diff L' σ' p δ
    hL' hL'1 hσ'0 hσ'1 hp hp2 hδ hδ1 hF_lip (0 : E) ystar hF_min hy_init g' hg'_adap
    hpm' hmean' hmoment'
  apply hnorm.trans
  apply measure_mono
  intro ω hω T hT1
  obtain ⟨ hrate, hrad ⟩ := hω T hT1
  have hxy := anytimeRun_eq_rescaled x₁ L R σ p hL hR g T ω
  refine ⟨ ?_, ?_ ⟩
  · have hF_val : F (normRun (0 : E) p g' (T + 1) ω) - F ystar =
        (f (anytimeRun x₁ L R σ p g (T + 1) ω) - f xstar) / (R * Q) := by
      rw [hF_ystar, sub_zero]
      unfold F rescaledObj
      rw [← hxy]
    rw [hF_val, div_le_iff₀ (mul_pos hR hQ)] at hrate
    calc
      f (anytimeRun x₁ L R σ p g (T + 1) ω) - f xstar
        ≤ D_p p * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) * (R * Q) := hrate
      _ = D_p p * R * Q * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) := by ring
  · have hdiff_xy : anytimeRun x₁ L R σ p g (T + 1) ω - xstar =
        R • (normRun (0 : E) p g' (T + 1) ω - ystar) := by
      rw [hxy, ← hxy_ystar, smul_sub]
      abel
    rw [hdiff_xy, norm_smul, Real.norm_eq_abs, abs_of_pos hR, mul_pow]
    exact mul_le_mul_of_nonneg_left hrad (by positivity)

/-- `thm:anytime-upper`:
Time-uniform upper bound for horizon-free clipped SGD with schedule
`η_t = (R / Q) c_p t ^ (-a) / ℓ_t²`, `λ_t = 4 Q t ^ b`.
For every `δ ∈ (0, 1)`, with probability at least `1 - δ`, simultaneously for every integer `T ≥ 1`:
`f(x_{T+1}) - f(x^*) ≤ D_p R Q T ^ (-β) ι_T(δ) ^ 4` and
`‖x_{T+1} - x^*‖² ≤ R² [log(100 / δ)]²`. -/
theorem anytime_upper (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L R σ p δ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y - gradient f z‖ ≤ L * ‖y - z‖)
    (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y) (hinitial : ‖x₁ - xstar‖ ≤ R)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t, Integrable (fun ω =>
      ‖g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)‖ ^ p) ν)
    (hmean : ∀ t, ν[g (t + 1) | 𝓕 t] =ᵐ[ν]
      fun ω => gradient f (anytimeRun x₁ L R σ p g (t + 1) ω))
    (hmoment : ∀ t, ν[fun ω =>
      ‖g (t + 1) ω - gradient f (anytimeRun x₁ L R σ p g (t + 1) ω)‖ ^ p | 𝓕 t] ≤ᵐ[ν]
      fun _ => σ ^ p) :
    ENNReal.ofReal (1 - δ) ≤ ν {ω | ∀ T : ℕ, 1 ≤ T →
      f (anytimeRun x₁ L R σ p g (T + 1) ω) - f xstar ≤
        D_p p * R * scaleQ L R σ * (T : ℝ) ^ (-betaExp p) * (iota δ T) ^ (4 : ℕ) ∧
      ‖anytimeRun x₁ L R σ p g (T + 1) ω - xstar‖ ^ (2 : ℕ) ≤
        R ^ (2 : ℕ) * (confH δ) ^ (2 : ℕ)} := by
  apply anytime_upper_centered ν 𝓕 hconv hdiff L R σ p δ hL hR hσ hp hp2 hδ hδ1
    hlip x₁ xstar hmin hinitial g hg hpm _ hmoment
  intro t
  have hQ : 0 < scaleQ L R σ := scaleQ_pos hL hR
  have hc_pos : 0 < c_p p := c_p_pos hp
  have hη_nn : ∀ i, 1 ≤ i → 0 ≤ anytimeStep L R σ p i := by
    intro i _
    rw [anytimeStep_eq]
    have := normStep_nonneg (p := p) (c := c_p p) hc_pos.le i
    positivity
  have hΛ_nn : ∀ i, 1 ≤ i → 0 ≤ anytimeLambda L R σ p i := by
    intro i _
    rw [anytimeLambda_eq]
    have := normLambda_nonneg p i
    positivity
  have hμ := anytimeIterate_gradient_predictable L hL.le hlip 𝓕 x₁
    (anytimeStep L R σ p) (anytimeLambda L R σ p) g (fun i => (hg i).measurable) t
  have hμi := anytimeIterate_gradient_integrable ν 𝓕 hdiff L R
    (anytimeStep L R σ p) (anytimeLambda L R σ p) hL hη_nn hΛ_nn hlip x₁ xstar hmin
    hinitial g hg t
  exact raw_unbiased_to_centered ν (𝓕 t) (𝓕.le t) (g (t + 1))
    (fun ω => gradient f (anytimeRun x₁ L R σ p g (t + 1) ω))
    (((hg (t + 1)).mono (𝓕.le (t + 1))).measurable) hμ hμi p hp.le (hpm t) (hmean t)

end

end ClippedSGD.AnytimeUpperMain


==> anc/lean/ClippedSGD/ArrivalExpectation.lean <==
import ClippedSGD.FrozenReference
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower
variable {Ω : Type*} [MeasurableSpace Ω]

lemma arrival_measurableSet (bits : Ω → ℕ → Bool) (hbits : Measurable bits) (t : ℕ) :
    MeasurableSet {ω | bits ω t=true} :=
  (measurableSet_singleton true).preimage ((measurable_pi_apply t).comp hbits)

lemma arrivals_integrable (ν : Measure Ω) [IsProbabilityMeasure ν]
    (bits : Ω → ℕ → Bool) (hbits : Measurable bits) (w : ℕ → ℝ) (N : ℕ) :
    Integrable (fun ω => ∑t∈Finset.range N, if bits ω t then w t else 0) ν := by
  classical
  apply integrable_finset_sum
  intro t _
  have he : (fun ω => if bits ω t then w t else 0) =
      {ω | bits ω t=true}.indicator (fun _ => w t) := by
    funext ω
    simp [Set.indicator_apply]
  rw [he]
  apply (integrable_const _).indicator
  exact arrival_measurableSet bits hbits t

lemma arrivals_expectation (ν : Measure Ω) [IsProbabilityMeasure ν]
    (bits : Ω → ℕ → Bool) (hbits : Measurable bits) {π : ℝ} (w : ℕ → ℝ) (N : ℕ)
    (hmass : ∀t<N, ν.real {ω | bits ω t=true}=π) :
    (∫ω, ∑t∈Finset.range N, if bits ω t then w t else 0 ∂ν) =
      π*(∑t∈Finset.range N, w t) := by
  classical
  have he (t : ℕ) : (fun ω => if bits ω t then w t else 0) =
      {ω | bits ω t=true}.indicator (fun _ => w t) := by
    funext ω
    simp [Set.indicator_apply]
  rw [integral_finset_sum]
  · rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro t ht
    rw [he,integral_indicator_const _
      (arrival_measurableSet bits hbits t),
      smul_eq_mul,hmass t (Finset.mem_range.mp ht)]
  · intro t _
    rw [he]
    exact (integrable_const _).indicator
      (arrival_measurableSet bits hbits t)


end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/Bernoulli.lean <==
import Mathlib.Probability.ProbabilityMassFunction.Integrals
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Real

/-! Bernoulli sample laws for the lower-bound constructions. -/

open Set MeasureTheory
open scoped ENNReal

set_option autoImplicit false

namespace ClippedSGD.Lower

noncomputable def bernoulliLaw (q : ℝ) (hq : q ≤ 1) : Measure Bool :=
  (PMF.bernoulli (ENNReal.ofReal q) (ENNReal.ofReal_le_one.mpr hq)).toMeasure

instance bernoulliLaw_isProbabilityMeasure (q : ℝ) (hq : q ≤ 1) :
    IsProbabilityMeasure (bernoulliLaw q hq) := by
  unfold bernoulliLaw
  infer_instance

lemma integral_bernoulliLaw {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (f : Bool → ℝ) :
    (∫ b, f b ∂bernoulliLaw q hq1) = (1 - q) * f false + q * f true := by
  unfold bernoulliLaw
  rw [PMF.integral_eq_sum]
  simp [PMF.bernoulli_apply, ENNReal.toReal_sub_of_le
    (ENNReal.ofReal_le_one.mpr hq1) ENNReal.one_ne_top, ENNReal.toReal_ofReal hq0,
    add_comm]

/-- The law of `T` independent Bernoulli samples. -/
noncomputable def iidBits (T : ℕ) (q : ℝ) (hq : q ≤ 1) :
    Measure (Fin T → Bool) := Measure.pi (fun _ => bernoulliLaw q hq)

instance iidBits_isProbabilityMeasure (T : ℕ) (q : ℝ) (hq : q ≤ 1) :
    IsProbabilityMeasure (iidBits T q hq) := by
  unfold iidBits
  infer_instance

section History

variable {H : Type*} [MeasurableSpace H] (ν : Measure H) [IsProbabilityMeasure ν]

/-- The integral of a function of a fresh sample over a history event factors. -/
lemma history_event_integral (q : ℝ) (hq1 : q ≤ 1) (S : Set H) (f : Bool → ℝ) :
    (∫ z in S ×ˢ univ, f z.2 ∂ν.prod (bernoulliLaw q hq1)) =
      ν.real S * (∫ b, f b ∂bernoulliLaw q hq1) := by
  simpa only [one_mul, setIntegral_const, smul_eq_mul, mul_one, Measure.restrict_univ]
    using setIntegral_prod_mul (μ := ν) (ν := bernoulliLaw q hq1)
    (fun _ : H => (1 : ℝ)) f S univ

end History

end ClippedSGD.Lower


==> anc/lean/ClippedSGD/Clipping.lean <==
import ClippedSGD
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.MeasureTheory.Function.ConditionalExpectation.Basic
import Mathlib.MeasureTheory.Function.L2Space

/-! Radial clipping, its pointwise estimates, and the second-moment centering identity. -/
open Set MeasureTheory
open scoped InnerProductSpace
namespace ClippedSGD.Clipping
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

def clip (Λ : ℝ) (g : E) : E := if ‖g‖ ≤ Λ then g else (Λ/‖g‖) • g

lemma clip_eq_self (Λ : ℝ) (g : E) (hg : ‖g‖ ≤ Λ) : clip Λ g = g := by simp [clip, hg]
lemma clip_zero (Λ : ℝ) (hΛ : 0 ≤ Λ) : clip Λ (0 : E) = 0 := by simp [clip, hΛ]

lemma norm_clip (Λ : ℝ) (hΛ : 0 ≤ Λ) (g : E) : ‖clip Λ g‖ ≤ Λ := by
  by_cases hg : ‖g‖ ≤ Λ
  · simpa [clip, hg] using hg
  · have hg0 : 0 < ‖g‖ := lt_of_le_of_lt hΛ (lt_of_not_ge hg)
    rw [clip, if_neg hg, norm_smul, Real.norm_eq_abs, abs_of_nonneg (by positivity),
      div_mul_cancel₀ _ hg0.ne']

/-- Clipping cannot increase distance to any point in the clipping ball. -/
lemma error_contracts (Λ : ℝ) (hΛ : 0 ≤ Λ) (g μ : E) (hμ : ‖μ‖ ≤ Λ) :
    ‖clip Λ g-μ‖ ≤ ‖g-μ‖ := by
  by_cases hg : ‖g‖ ≤ Λ
  · rw [clip_eq_self Λ g hg]
  have hgΛ : Λ < ‖g‖ := lt_of_not_ge hg
  have hg0 : 0 < ‖g‖ := lt_of_le_of_lt hΛ hgΛ
  let c := Λ/‖g‖
  have hc0 : 0 ≤ c := by dsimp [c]; positivity
  have hc1 : c ≤ 1 := (div_le_one hg0).mpr hgΛ.le
  have hcn : c*‖g‖ = Λ := div_mul_cancel₀ _ hg0.ne'
  have hi : ⟪g, μ⟫_ℝ ≤ ‖g‖*Λ :=
    (real_inner_le_norm g μ).trans (mul_le_mul_of_nonneg_left hμ (norm_nonneg _))
  have hi' := mul_le_mul_of_nonneg_left hi (sub_nonneg.mpr hc1)
  have hsq : ‖c • g-μ‖^2 ≤ ‖g-μ‖^2 := by
    rw [norm_sub_sq_real, norm_sub_sq_real, norm_smul, Real.norm_eq_abs,
      abs_of_nonneg hc0, real_inner_smul_left]
    nlinarith [sq_nonneg (‖g‖-Λ)]
  rw [clip, if_neg hg]
  nlinarith [norm_nonneg (c • g-μ), norm_nonneg (g-μ)]

lemma error_range (Λ : ℝ) (hΛ : 0 ≤ Λ) (g μ : E) (hμ : ‖μ‖ ≤ Λ/2) :
    ‖clip Λ g-μ‖ ≤ 3*Λ/2 := by
  have h := (norm_sub_le (clip Λ g) μ).trans (add_le_add (norm_clip Λ hΛ g) hμ)
  linarith

lemma correction_norm (Λ : ℝ) (hΛ : 0 ≤ Λ) (g : E) (hg : Λ < ‖g‖) :
    ‖clip Λ g-g‖ = ‖g‖-Λ := by
  have hg0 : 0 < ‖g‖ := lt_of_le_of_lt hΛ hg
  have he : (Λ/‖g‖) • g-g = (Λ/‖g‖-1) • g := by rw [sub_smul, one_smul]
  rw [clip, if_neg (not_le.mpr hg), he, norm_smul,
    Real.norm_eq_abs, abs_of_nonpos (sub_nonpos.mpr ((div_le_one hg0).mpr hg.le))]
  have hn := div_mul_cancel₀ Λ hg0.ne'
  nlinarith

lemma correction_le_noise (Λ : ℝ) (hΛ : 0 ≤ Λ) (g μ : E) (hμ : ‖μ‖ ≤ Λ) :
    ‖clip Λ g-g‖ ≤ ‖g-μ‖ := by
  by_cases hg : ‖g‖ ≤ Λ
  · rw [clip_eq_self Λ g hg, sub_self, norm_zero]
    exact norm_nonneg _
  · rw [correction_norm Λ hΛ g (lt_of_not_ge hg)]
    have h := norm_sub_norm_le g μ
    linarith

lemma large_noise_on_clipping (Λ : ℝ) (g μ : E) (hμ : ‖μ‖ ≤ Λ/2)
    (hg : Λ < ‖g‖) : Λ/2 < ‖g-μ‖ := by
  have h := norm_sub_norm_le g μ
  linarith

/-- `‖clip Λ g - g‖ ≤ (Λ/2)^(1-p) ‖g - μ‖^p` whenever `‖μ‖ ≤ Λ/2`. -/
lemma correction_moment (Λ p : ℝ) (hΛ : 0 < Λ) (hp : 1 ≤ p)
    (g μ : E) (hμ : ‖μ‖ ≤ Λ/2) :
    ‖clip Λ g-g‖ ≤ (Λ/2)^(1-p)*‖g-μ‖^p := by
  by_cases hg : ‖g‖ ≤ Λ
  · rw [clip_eq_self Λ g hg, sub_self, norm_zero]
    positivity
  · have hx : Λ/2 < ‖g-μ‖ := large_noise_on_clipping Λ g μ hμ (lt_of_not_ge hg)
    have hx0 : 0 < ‖g-μ‖ := lt_trans (by positivity) hx
    apply (correction_le_noise Λ hΛ.le g μ (by linarith)).trans
    calc
      _ = ‖g-μ‖^(1-p)*‖g-μ‖^p := by rw [← Real.rpow_add hx0]; simp
      _ ≤ _ := mul_le_mul_of_nonneg_right
        (Real.rpow_le_rpow_of_nonpos (by positivity) hx.le (by linarith))
        (Real.rpow_nonneg (norm_nonneg _) _)

lemma error_second_moment (Λ p : ℝ) (hΛ : 0 < Λ) (hp : 0 ≤ p) (hp2 : p ≤ 2)
    (g μ : E) (hμ : ‖μ‖ ≤ Λ/2) :
    ‖clip Λ g-μ‖^2 ≤ (3*Λ/2)^(2-p)*‖g-μ‖^p := by
  have he := error_range Λ hΛ.le g μ hμ
  have hc := error_contracts Λ hΛ.le g μ (by linarith)
  by_cases hz : ‖clip Λ g-μ‖ = 0
  · rw [hz, zero_pow (by norm_num : (2 : ℕ) ≠ 0)]
    positivity
  · have hpos : 0 < ‖clip Λ g-μ‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    calc
      _ = ‖clip Λ g-μ‖^(2-p)*‖clip Λ g-μ‖^p := by
        rw [← Real.rpow_add hpos]
        norm_num
      _ ≤ _ := mul_le_mul
        (Real.rpow_le_rpow (norm_nonneg _) he (by linarith))
        (Real.rpow_le_rpow (norm_nonneg _) hc hp)
        (Real.rpow_nonneg (norm_nonneg _) _) (by positivity)

variable [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]

lemma measurable_clip (Λ : ℝ) : Measurable (clip (E := E) Λ) := by
  unfold clip
  exact Measurable.ite (measurableSet_le measurable_norm measurable_const)
    measurable_id ((measurable_const.div measurable_norm).smul measurable_id)

variable {Ω : Type*} [MeasurableSpace Ω] (ν : Measure Ω) [IsProbabilityMeasure ν]

lemma integrable_clip (Λ : ℝ) (hΛ : 0 ≤ Λ) (g : Ω → E) (hg : Measurable g) :
    Integrable (fun ω => clip Λ (g ω)) ν := by
  apply Integrable.mono' (integrable_const Λ) ((measurable_clip Λ).comp hg).aestronglyMeasurable
  exact Filter.Eventually.of_forall (fun ω => norm_clip Λ hΛ (g ω))

lemma norm_le_one_add_rpow (x p : ℝ) (hx : 0 ≤ x) (hp : 1 ≤ p) : x ≤ 1+x^p := by
  by_cases hx1 : x ≤ 1
  · linarith [Real.rpow_nonneg hx p]
  · have h := Real.rpow_le_rpow_of_exponent_le (le_of_not_ge hx1) hp
    rw [Real.rpow_one] at h
    linarith

/-- The second-moment centering identity in a Hilbert space. -/
theorem centering_identity (e : Ω → E) (he : Integrable e ν)
    (he2 : Integrable (fun ω => ‖e ω‖^2) ν) :
    (∫ ω, ‖e ω-(∫ a, e a ∂ν)‖^2 ∂ν) =
      (∫ ω, ‖e ω‖^2 ∂ν)-‖∫ a, e a ∂ν‖^2 := by
  let b := ∫ a, e a ∂ν
  have hf (ω : Ω) : ‖e ω-b‖^2 = ‖e ω‖^2-2*⟪b,e ω⟫_ℝ+‖b‖^2 := by
    rw [norm_sub_sq_real, real_inner_comm]
  change (∫ ω, ‖e ω-b‖^2 ∂ν) = (∫ ω, ‖e ω‖^2 ∂ν)-‖b‖^2
  simp_rw [hf]
  have hi : Integrable (fun ω => 2*⟪b,e ω⟫_ℝ) ν := (he.const_inner b).const_mul 2
  have hj : Integrable (fun ω => ‖e ω‖^2-2*⟪b,e ω⟫_ℝ) ν := he2.sub hi
  rw [integral_add hj (integrable_const _),
    integral_sub he2 hi, integral_const_mul,
    integral_inner he b, integral_const]
  simp only [measureReal_univ_eq_one, smul_eq_mul, one_mul, real_inner_self_eq_norm_sq]
  dsimp [b]
  rw [real_inner_self_eq_norm_sq]
  ring

end
end ClippedSGD.Clipping


==> anc/lean/ClippedSGD/ClippingConditional.lean <==
import ClippedSGD.Clipping
import Mathlib.Probability.Kernel.CondDistrib

/-! Conditional bias and second-moment bounds for clipped observations. Conditional
distributions are formed for the observations, which take values in a second-countable
Hilbert space, so the underlying probability space is arbitrary. -/
open Set MeasureTheory ProbabilityTheory
open scoped InnerProductSpace
namespace ClippedSGD.ClippingConditional
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]
  (m : MeasurableSpace Ω) (hm : m ≤ m₀)

include hm

/-- The conditional Jensen inequality for the norm, from the regular conditional law of
the observation. -/
theorem norm_condExp_le (f : Ω → E) (hf : Integrable f ν) :
    (fun ω => ‖ν[f|m] ω‖) ≤ᵐ[ν] ν[fun ω => ‖f ω‖|m] := by
  letI : MeasurableSpace Ω := m₀
  have hX : @Measurable Ω Ω m₀ m id := measurable_id.mono le_rfl hm
  have hv := condExp_ae_eq_integral_condDistrib' (X := id) hX hf
  have hn := condExp_ae_eq_integral_condDistrib (X := id) hX hf.1.aemeasurable
    continuous_norm.stronglyMeasurable hf.norm
  simp only [MeasurableSpace.comap_id, id_eq] at hv hn
  filter_upwards [hv, hn] with ω hω hnorm
  rw [hω, hnorm]
  exact norm_integral_le_integral_norm _

open Clipping

lemma condExp_norm_bound (f : Ω → E) (hf : Integrable f ν) (C : ℝ)
    (hbound : ∀ᵐ ω ∂ν, ‖f ω‖ ≤ C) : ∀ᵐ ω ∂ν, ‖ν[f|m] ω‖ ≤ C := by
  letI : MeasurableSpace Ω := m₀
  have hn := norm_condExp_le ν m hm f hf
  have hmono := condExp_mono (m := m) hf.norm (integrable_const C) hbound
  rw [condExp_const hm] at hmono
  exact hn.trans hmono

lemma integrable_predictable_center (Λ : ℝ) (μ : Ω → E)
    (hμ : StronglyMeasurable[m] μ) (hbound : ∀ᵐ ω ∂ν, ‖μ ω‖ ≤ Λ/2) : Integrable μ ν :=
  Integrable.mono' (integrable_const (Λ/2)) (hμ.mono hm).aestronglyMeasurable hbound

/-- The conditional bias of clipping, bounded through the conditional central `p`th
moment. -/
theorem conditional_bias (Λ p σ : ℝ) (hΛ : 0 < Λ) (hp : 1 ≤ p)
    (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ)
    (hbound : ∀ᵐ ω ∂ν, ‖μ ω‖ ≤ Λ/2)
    (hpm : Integrable (fun ω => ‖g ω-μ ω‖^p) ν)
    (hmean : ν[fun ω => g ω-μ ω|m] =ᵐ[ν] 0)
    (hmoment : ν[fun ω => ‖g ω-μ ω‖^p|m] ≤ᵐ[ν] fun _ => σ^p) :
    (fun ω => ‖ν[fun a => clip Λ (g a)-μ a|m] ω‖) ≤ᵐ[ν]
      fun _ => (Λ/2)^(1-p)*σ^p := by
  letI : MeasurableSpace Ω := m₀
  have hμint := integrable_predictable_center ν m hm Λ μ hμ hbound
  have he : Integrable (fun ω => clip Λ (g ω)-μ ω) ν :=
    (integrable_clip ν Λ hΛ.le g hg).sub hμint
  have hn : Integrable (fun ω => g ω-μ ω) ν := by
    apply Integrable.mono' ((integrable_const (1 : ℝ)).add hpm)
      (hg.aestronglyMeasurable.sub (hμ.mono hm).aestronglyMeasurable)
    exact Filter.Eventually.of_forall (fun ω => norm_le_one_add_rpow _ p (norm_nonneg _) hp)
  have hc : Integrable (fun ω => clip Λ (g ω)-g ω) ν := by
    convert he.sub hn using 1
    ext ω
    change clip Λ (g ω)-g ω=(clip Λ (g ω)-μ ω)-(g ω-μ ω)
    abel
  have hsum := condExp_add hc hn m
  have hid : (fun ω => (clip Λ (g ω)-g ω)+(g ω-μ ω))=(fun ω => clip Λ (g ω)-μ ω) := by
    ext ω
    abel
  change ν[fun ω => (clip Λ (g ω)-g ω)+(g ω-μ ω)|m] =ᵐ[ν] _ at hsum
  rw [hid] at hsum
  have hnorm := norm_condExp_le ν m hm (fun ω => clip Λ (g ω)-g ω) hc
  have hmono := condExp_mono (m := m) hc.norm (hpm.const_mul ((Λ/2)^(1-p)))
    (hbound.mono (fun ω hω => correction_moment Λ p hΛ hp (g ω) (μ ω) hω))
  have hscale := condExp_smul ((Λ/2)^(1-p)) (fun ω => ‖g ω-μ ω‖^p) m (μ := ν)
  filter_upwards [hsum, hmean, hnorm, hmono, hscale, hmoment] with ω hs hm0 hn' hb hscl hmo
  simp only [Pi.add_apply, Pi.zero_apply] at hs hm0
  rw [hm0, add_zero] at hs
  rw [hs]
  apply hn'.trans
  apply hb.trans
  change ν[fun ω => (Λ/2)^(1-p)*‖g ω-μ ω‖^p|m] ω =
    (Λ/2)^(1-p)*ν[fun ω => ‖g ω-μ ω‖^p|m] ω at hscl
  rw [hscl]
  exact mul_le_mul_of_nonneg_left hmo (by positivity)

lemma integrable_clipped_error_sq (Λ : ℝ) (hΛ : 0 ≤ Λ)
    (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ)
    (hbound : ∀ᵐ ω ∂ν, ‖μ ω‖ ≤ Λ/2) :
    Integrable (fun ω => ‖clip Λ (g ω)-μ ω‖^2) ν := by
  letI : MeasurableSpace Ω := m₀
  have hmeas : @Measurable Ω ℝ m₀ _ (fun ω => ‖clip Λ (g ω)-μ ω‖^2) :=
    (((measurable_clip Λ).comp hg).sub (hμ.mono hm).measurable).norm.pow_const 2
  apply Integrable.mono' (integrable_const ((3*Λ/2)^2)) hmeas.aestronglyMeasurable
  filter_upwards [hbound] with ω hω
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  exact pow_le_pow_left₀ (norm_nonneg _) (error_range Λ hΛ (g ω) (μ ω) hω) 2

/-- The conditional second moment of the clipped observation, bounded through the
conditional central `p`th moment. -/
theorem conditional_second (Λ p σ : ℝ) (hΛ : 0 < Λ) (hp : 0 ≤ p) (hp2 : p ≤ 2)
    (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ)
    (hbound : ∀ᵐ ω ∂ν, ‖μ ω‖ ≤ Λ/2)
    (hpm : Integrable (fun ω => ‖g ω-μ ω‖^p) ν)
    (hmoment : ν[fun ω => ‖g ω-μ ω‖^p|m] ≤ᵐ[ν] fun _ => σ^p) :
    ν[fun ω => ‖clip Λ (g ω)-μ ω‖^2|m] ≤ᵐ[ν] fun _ => (3*Λ/2)^(2-p)*σ^p := by
  letI : MeasurableSpace Ω := m₀
  have he2 := integrable_clipped_error_sq ν m hm Λ hΛ.le g μ hg hμ hbound
  have hmono := condExp_mono (m := m) he2 (hpm.const_mul ((3*Λ/2)^(2-p)))
    (hbound.mono (fun ω hω => error_second_moment Λ p hΛ hp hp2 (g ω) (μ ω) hω))
  have hscale := condExp_smul ((3*Λ/2)^(2-p)) (fun ω => ‖g ω-μ ω‖^p) m (μ := ν)
  filter_upwards [hmono, hscale, hmoment] with ω hb hscl hmo
  apply hb.trans
  change ν[fun ω => (3*Λ/2)^(2-p)*‖g ω-μ ω‖^p|m] ω =
    (3*Λ/2)^(2-p)*ν[fun ω => ‖g ω-μ ω‖^p|m] ω at hscl
  rw [hscl]
  exact mul_le_mul_of_nonneg_left hmo (by positivity)

theorem conditional_centered_range (Λ : ℝ) (hΛ : 0 ≤ Λ)
    (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ)
    (hbound : ∀ᵐ ω ∂ν, ‖μ ω‖ ≤ Λ/2) :
    ∀ᵐ ω ∂ν, ‖(clip Λ (g ω)-μ ω)-ν[fun a => clip Λ (g a)-μ a|m] ω‖ ≤ 2*Λ := by
  letI : MeasurableSpace Ω := m₀
  have hc := integrable_clip ν Λ hΛ g hg
  have hμint := integrable_predictable_center ν m hm Λ μ hμ hbound
  have hs := condExp_sub hc hμint m
  rw [condExp_of_stronglyMeasurable hm hμ hμint] at hs
  have hb := condExp_norm_bound ν m hm (fun ω => clip Λ (g ω)) hc Λ
    (Filter.Eventually.of_forall (fun ω => norm_clip Λ hΛ (g ω)))
  filter_upwards [hs, hb] with ω hs hb
  change ν[fun a => clip Λ (g a)-μ a|m] ω = ν[fun a => clip Λ (g a)|m] ω-μ ω at hs
  have heq : (clip Λ (g ω)-μ ω)-ν[fun a => clip Λ (g a)-μ a|m] ω =
      clip Λ (g ω)-ν[fun a => clip Λ (g a)|m] ω := by rw [hs]; abel
  rw [heq]
  have h := (norm_sub_le (clip Λ (g ω)) (ν[fun a => clip Λ (g a)|m] ω)).trans
    (add_le_add (norm_clip Λ hΛ (g ω)) hb)
  linarith

/-- The conditional variance identity in a Hilbert space. -/
theorem conditional_centering_identity (e : Ω → E) (he : Integrable e ν)
    (he2 : Integrable (fun ω => ‖e ω‖^2) ν) :
    ν[fun ω => ‖e ω-ν[e|m] ω‖^2|m] =ᵐ[ν]
      fun ω => ν[fun a => ‖e a‖^2|m] ω-‖ν[e|m] ω‖^2 := by
  letI : MeasurableSpace Ω := m₀
  have hX : @Measurable Ω Ω m₀ m id := measurable_id.mono le_rfl hm
  let κ : @Kernel Ω E m _ := @condDistrib Ω Ω E _ _ _ m₀ m e id ν _
  letI : MeasurableSpace (Ω × E) := m.prod inferInstance
  let joint : @Measure (Ω × E) (m.prod inferInstance) :=
    @Measure.map Ω (Ω × E) m₀ (m.prod inferInstance) (fun ω => (ω,e ω)) ν
  have hXa : @AEMeasurable Ω Ω m m₀ id ν := @Measurable.aemeasurable Ω Ω m₀ m id ν hX
  have hjoint : AEMeasurable (fun ω => (ω,e ω)) ν :=
    @AEMeasurable.prodMk Ω Ω E m₀ m _ ν id e hXa he.1.aemeasurable
  have hsnd : @StronglyMeasurable (Ω × E) E _ (m.prod inferInstance) Prod.snd :=
    stronglyMeasurable_id.comp_measurable measurable_snd
  have hmap : Integrable (fun q : Ω × E => q.2) joint :=
    (integrable_map_measure hsnd.aestronglyMeasurable hjoint).mpr he
  have hsqmap : Integrable (fun q : Ω × E => ‖q.2‖^2) joint :=
    (integrable_map_measure (hsnd.norm.pow 2).aestronglyMeasurable hjoint).mpr he2
  have hi : ∀ᵐ ω ∂ν, Integrable (fun y : E => y) (κ ω) :=
    hmap.condDistrib_ae (mβ := m) hXa he.1.aemeasurable
  have hi2 : ∀ᵐ ω ∂ν, Integrable (fun y : E => ‖y‖^2) (κ ω) :=
    hsqmap.condDistrib_ae (mβ := m) hXa he.1.aemeasurable
  have hb := condExp_ae_eq_integral_condDistrib' (X := id) hX he
  have hsecond := condExp_ae_eq_integral_condDistrib (X := id) hX he.1.aemeasurable
    (continuous_norm.pow 2).stronglyMeasurable he2
  have heL2 := (memLp_two_iff_integrable_sq_norm he.1).mpr he2
  have huL2 := heL2.sub (heL2.condExp (m := m))
  have hu2 : Integrable (fun ω => ‖e ω-ν[e|m] ω‖^2) ν := huL2.integrable_norm_pow (by norm_num)
  have hbm : StronglyMeasurable[m] (ν[e|m]) := stronglyMeasurable_condExp
  have hfun : @StronglyMeasurable (Ω × E) ℝ _ (m.prod inferInstance)
      (fun q => ‖q.2-ν[e|m] q.1‖^2) :=
    (hsnd.sub (hbm.comp_measurable measurable_fst)).norm.pow 2
  have hcenter := condExp_prod_ae_eq_integral_condDistrib hX he.1.aemeasurable hfun hu2
  simp only [MeasurableSpace.comap_id, id_eq] at hb hsecond hcenter
  filter_upwards [hi, hi2, hb, hsecond, hcenter] with ω hiω hi2ω hbω hsω hcω
  rw [hcω, hbω, hsω]
  exact centering_identity (κ ω) (fun y : E => y) hiω hi2ω

lemma conditional_centered_second_le (e : Ω → E) (he : Integrable e ν)
    (he2 : Integrable (fun ω => ‖e ω‖^2) ν) :
    ν[fun ω => ‖e ω-ν[e|m] ω‖^2|m] ≤ᵐ[ν] ν[fun a => ‖e a‖^2|m] := by
  letI : MeasurableSpace Ω := m₀
  filter_upwards [conditional_centering_identity ν m hm e he he2] with ω hω
  rw [hω]
  exact sub_le_self _ (sq_nonneg _)

/-- Estimates for the clipped observation error, set to zero off a predictable event on
which the gradient is bounded. -/
theorem stopped_clipping_estimates (Λ p σ : ℝ) (hΛ : 0 < Λ) (hp : 1 ≤ p) (hp2 : p ≤ 2)
    (hσ : 0 ≤ σ) (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g)
    (hμ : StronglyMeasurable[m] μ) (s : Set Ω) (hs : MeasurableSet[m] s)
    (hbound : ∀ᵐ ω ∂ν, ω ∈ s → ‖μ ω‖ ≤ Λ/2)
    (hpm : Integrable (fun ω => ‖g ω-μ ω‖^p) ν)
    (hmean : ν[fun ω => g ω-μ ω|m] =ᵐ[ν] 0)
    (hmoment : ν[fun ω => ‖g ω-μ ω‖^p|m] ≤ᵐ[ν] fun _ => σ^p) :
    let e := s.indicator (fun ω => clip Λ (g ω)-μ ω)
    Integrable e ν ∧ Integrable (fun ω => ‖e ω‖^2) ν ∧
      (∀ᵐ ω ∂ν, ‖e ω‖ ≤ 3*Λ/2) ∧
      ((fun ω => ‖ν[e|m] ω‖) ≤ᵐ[ν] fun _ => (Λ/2)^(1-p)*σ^p) ∧
      (ν[fun ω => ‖e ω‖^2|m] ≤ᵐ[ν] fun _ => (3*Λ/2)^(2-p)*σ^p) ∧
      (∀ᵐ ω ∂ν, ‖e ω-ν[e|m] ω‖ ≤ 2*Λ) ∧
      (ν[fun ω => ‖e ω-ν[e|m] ω‖^2|m] ≤ᵐ[ν] ν[fun ω => ‖e ω‖^2|m]) := by
  letI : MeasurableSpace Ω := m₀
  have hs0 : MeasurableSet s := hm _ hs
  have hgs : Measurable (s.indicator g) := hg.indicator hs0
  have hμs : StronglyMeasurable[m] (s.indicator μ) := hμ.indicator hs
  have hμsb : ∀ᵐ ω ∂ν, ‖s.indicator μ ω‖ ≤ Λ/2 := by
    filter_upwards [hbound] with ω hω
    by_cases hx : ω ∈ s
    · simpa [hx] using hω hx
    · simp only [Set.indicator_of_not_mem hx, norm_zero]
      positivity
  have hp0 : 0 < p := by linarith
  have hpow : (fun ω => ‖s.indicator g ω-s.indicator μ ω‖^p)=
      s.indicator (fun ω => ‖g ω-μ ω‖^p) := by
    funext ω
    by_cases hx : ω ∈ s
    · simp [hx]
    · simp [hx, Real.zero_rpow hp0.ne']
  have hpm' : Integrable (fun ω => ‖s.indicator g ω-s.indicator μ ω‖^p) ν := by
    rw [hpow]
    exact hpm.indicator hs0
  have hn : Integrable (fun ω => g ω-μ ω) ν := by
    apply Integrable.mono' ((integrable_const (1 : ℝ)).add hpm)
      (hg.aestronglyMeasurable.sub (hμ.mono hm).aestronglyMeasurable)
    exact Filter.Eventually.of_forall (fun ω => norm_le_one_add_rpow _ p (norm_nonneg _) hp)
  have hmean' : ν[fun ω => s.indicator g ω-s.indicator μ ω|m] =ᵐ[ν] 0 := by
    rw [← Set.indicator_sub]
    filter_upwards [condExp_indicator hn hs, hmean] with ω hc hm0
    rw [hc]
    by_cases hx : ω ∈ s <;> simp [hx, hm0]
  have hmoment' : ν[fun ω => ‖s.indicator g ω-s.indicator μ ω‖^p|m] ≤ᵐ[ν] fun _ => σ^p := by
    rw [hpow]
    filter_upwards [condExp_indicator hpm hs, hmoment] with ω hc hmo
    rw [hc]
    by_cases hx : ω ∈ s
    · simpa [hx] using hmo
    · simp only [Set.indicator_of_not_mem hx]
      exact Real.rpow_nonneg hσ p
  have heq : (fun ω => clip Λ (s.indicator g ω)-s.indicator μ ω)=
      s.indicator (fun ω => clip Λ (g ω)-μ ω) := by
    funext ω
    by_cases hx : ω ∈ s <;> simp [hx, clip_zero Λ hΛ.le]
  have hei : Integrable (fun ω => clip Λ (s.indicator g ω)-s.indicator μ ω) ν :=
    (integrable_clip ν Λ hΛ.le _ hgs).sub (integrable_predictable_center ν m hm Λ _ hμs hμsb)
  have hei2 := integrable_clipped_error_sq ν m hm Λ hΛ.le _ _ hgs hμs hμsb
  have herange := hμsb.mono (fun ω hω => error_range Λ hΛ.le (s.indicator g ω) (s.indicator μ ω) hω)
  have hebias := conditional_bias ν m hm Λ p σ hΛ hp _ _ hgs hμs hμsb hpm' hmean' hmoment'
  have hesecond := conditional_second ν m hm Λ p σ hΛ (by linarith) hp2 _ _ hgs hμs hμsb hpm' hmoment'
  have hecenter := conditional_centered_range ν m hm Λ hΛ.le _ _ hgs hμs hμsb
  have hevariance := conditional_centered_second_le ν m hm _ hei hei2
  rw [heq] at hei hebias
  have heqp : ∀ ω, clip Λ (s.indicator g ω)-s.indicator μ ω=
      s.indicator (fun ω => clip Λ (g ω)-μ ω) ω := congrFun heq
  simp_rw [heqp] at hei2 herange hesecond hecenter hevariance
  exact ⟨hei, hei2, herange, hebias, hesecond, hecenter, hevariance⟩

omit hm in
lemma bias_factor_bound (Λ p : ℝ) (hΛ : 0 < Λ) (hp2 : p ≤ 2) :
    (Λ/2)^(1-p) ≤ 2*Λ^(1-p) := by
  have hhalf : (1/2 : ℝ)^(1-p) ≤ 2 := by
    have h := Real.rpow_le_rpow_of_exponent_ge (by norm_num : (0 : ℝ)<1/2)
      (by norm_num : (1/2 : ℝ)≤1) (by linarith : (-1 : ℝ)≤1-p)
    norm_num at h ⊢
    exact h
  rw [div_eq_mul_inv, Real.mul_rpow hΛ.le (by norm_num : (0 : ℝ)≤2⁻¹)]
  simpa only [one_div, mul_comm] using
    mul_le_mul_of_nonneg_left hhalf (Real.rpow_nonneg hΛ.le (1-p))

omit hm in
lemma second_factor_bound (Λ p : ℝ) (hΛ : 0 < Λ) (hp : 1 ≤ p) :
    (3*Λ/2)^(2-p) ≤ 2*Λ^(2-p) := by
  have hratio : (3/2 : ℝ)^(2-p) ≤ 2 := by
    have h := Real.rpow_le_self_of_one_le (by norm_num : (1 : ℝ)≤3/2)
      (by linarith : 2-p≤1)
    linarith
  rw [show 3*Λ/2=Λ*(3/2) by ring, Real.mul_rpow hΛ.le (by norm_num : (0 : ℝ)≤3/2)]
  simpa only [mul_comm] using
    mul_le_mul_of_nonneg_left hratio (Real.rpow_nonneg hΛ.le (2-p))

end
end ClippedSGD.ClippingConditional


==> anc/lean/ClippedSGD/ContinuousCrossing.lean <==
import ClippedSGD.ArrivalExpectation
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

/-! The crossing budget: a path that moves only at rare arrivals and must pass every
boundary in `[0, c)` without a bad crossing needs a large expected total jump length. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower

lemma continuous_crossing_exists (X : ℕ → ℝ) {N : ℕ} {z : ℝ}
    (hzero : X 0≤z) (hN : z<X N) : ∃t<N, X t≤z ∧ z<X (t+1) := by
  induction N with
  | zero => exact (not_lt_of_ge hzero hN).elim
  | succ N ih =>
    by_cases h : z<X N
    · obtain ⟨t,ht,hb,ha⟩ := ih h
      exact ⟨t,by omega,hb,ha⟩
    · exact ⟨N,by omega,le_of_not_gt h,hN⟩

def badCrossing {Ω : Type*} (X : ℕ → Ω → ℝ) (s : ℕ → ℝ) (N : ℕ) (z : ℝ) : Set Ω :=
  {ω | ∃t<N, X t ω≤z ∧ z+s t<X (t+1) ω}

def crossingJoint {Ω : Type*} (X : ℕ → Ω → ℝ) (s : ℕ → ℝ) (N : ℕ) : Set (ℝ × Ω) :=
  {q | ∃t<N, X t q.2≤q.1 ∧ q.1+s t<X (t+1) q.2}

lemma badCrossing_measurable {Ω : Type*} [MeasurableSpace Ω]
    (X : ℕ → Ω → ℝ) (hX : ∀t,Measurable (X t)) (s : ℕ → ℝ) (N : ℕ) (z : ℝ) :
    MeasurableSet (badCrossing X s N z) := by
  simp only [badCrossing,setOf_exists]
  apply MeasurableSet.iUnion
  intro t
  by_cases ht : t<N
  · simp only [ht,true_and]
    exact (measurableSet_le (hX t) measurable_const).inter
      (measurableSet_lt measurable_const (hX (t+1)))
  · simp [ht]

lemma crossingJoint_measurable {Ω : Type*} [MeasurableSpace Ω]
    (X : ℕ → Ω → ℝ) (hX : ∀t,Measurable (X t)) (s : ℕ → ℝ) (N : ℕ) :
    MeasurableSet (crossingJoint X s N) := by
  simp only [crossingJoint,setOf_exists]
  apply MeasurableSet.iUnion
  intro t
  by_cases ht : t<N
  · simp only [ht,true_and]
    exact (measurableSet_le ((hX t).comp measurable_snd) measurable_fst).inter
      (measurableSet_lt (measurable_fst.add_const _) ((hX (t+1)).comp measurable_snd))
  · simp [ht]

/-- For a boundary `z ∈ [0, c)`, a path ends at most `c`, crosses `z` badly, or has an
arrival whose interval `[X (t+1) - s t, X (t+1))` contains `z`. -/
lemma crossing_indicator_bound {Ω : Type*} (X : ℕ → Ω → ℝ)
    (arrival : Ω → ℕ → Bool) (s : ℕ → ℝ) (c : ℝ) (N : ℕ)
    (hzero : ∀ω, X 0 ω=0)
    (hstill : ∀ω t, t<N → arrival ω t=false → X (t+1) ω=X t ω)
    (ω : Ω) (z : ℝ) (hz : z∈Ico 0 c) :
    (1:ℝ) ≤ {ω | X N ω≤c}.indicator (fun _ => (1:ℝ)) ω+
      (badCrossing X s N z).indicator (fun _ => (1:ℝ)) ω+
      ∑t∈Finset.range N, if arrival ω t then
        (Ico (X (t+1) ω-s t) (X (t+1) ω)).indicator (fun _ => (1:ℝ)) z else 0 := by
  classical
  have hn : ∀t, 0 ≤ (if arrival ω t then
      (Ico (X (t+1) ω-s t) (X (t+1) ω)).indicator (fun _ => (1:ℝ)) z else 0) := by
    intro t
    split_ifs
    · exact Set.indicator_nonneg (fun _ _ => by norm_num) _
    · rfl
  have hb0 : 0 ≤ (badCrossing X s N z).indicator (fun _ => (1:ℝ)) ω :=
    Set.indicator_nonneg (fun _ _ => by norm_num) _
  have hs0 := Finset.sum_nonneg (s := Finset.range N) (fun t _ => hn t)
  by_cases he : X N ω≤c
  · rw [Set.indicator_of_mem (show ω∈{ω | X N ω≤c} from he)]
    linarith
  · rw [Set.indicator_of_not_mem (show ω∉{ω | X N ω≤c} from he),zero_add]
    by_cases hb : ω∈badCrossing X s N z
    · rw [Set.indicator_of_mem hb]
      linarith
    · rw [Set.indicator_of_not_mem hb,zero_add]
      obtain ⟨t,ht,hbefore,hafter⟩ := continuous_crossing_exists (fun t => X t ω)
        (by change X 0 ω≤z; rw [hzero]; exact hz.1) (hz.2.trans (lt_of_not_ge he))
      have ha : arrival ω t=true := by
        cases heq : arrival ω t
        · have hh := hstill ω t ht heq
          linarith
        · rfl
      have hsafe : z∈Ico (X (t+1) ω-s t) (X (t+1) ω) := by
        refine ⟨?_,hafter⟩
        apply le_of_not_gt
        intro hlarge
        exact hb ⟨t,ht,hbefore,by linarith only [hlarge]⟩
      have hs := Finset.single_le_sum (fun t _ => hn t) (Finset.mem_range.mpr ht)
      simpa only [ha,Bool.true_eq,if_true,Set.indicator_of_mem hsafe] using hs


/-- If the path ends at most `c`, and crosses each boundary in `[0, c)` badly, with
probability at most `δ`, then `c (1 - 2δ) ≤ π ∑_{t<N} s t`. The proof integrates
`crossing_indicator_bound` over the boundary. -/
theorem continuous_crossing_budget {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν]
    (X : ℕ → Ω → ℝ) (hX : ∀t,Measurable (X t))
    (arrival : Ω → ℕ → Bool) (ha : Measurable arrival)
    (s : ℕ → ℝ) (c δ π : ℝ) (hc : 0<c) (N : ℕ)
    (hs : ∀t<N, 0≤s t) (hzero : ∀ω, X 0 ω=0)
    (hstill : ∀ω t, t<N → arrival ω t=false → X (t+1) ω=X t ω)
    (hmass : ∀t<N, ν.real {ω | arrival ω t=true}=π)
    (hend : ν.real {ω | X N ω≤c}≤δ)
    (hbad : ∀z∈Ico 0 c, ν.real (badCrossing X s N z)≤δ) :
    c*(1-2*δ) ≤ π*(∑t∈Finset.range N,s t) := by
  classical
  let νz : Measure ℝ := volume.restrict (Ico 0 c)
  letI : IsFiniteMeasure νz := ⟨by simp only [νz,Measure.restrict_apply_univ,Real.volume_Ico]; finiteness⟩
  have hνz : νz.real univ=c := by
    simp only [νz,measureReal_restrict_apply_univ,Real.volume_real_Ico,sub_zero,max_eq_left hc.le]
  let F : ℝ × Ω → ℝ := (crossingJoint X s N).indicator (fun _ => 1)
  have hF : Integrable F (νz.prod ν) :=
    (integrable_const 1).indicator (crossingJoint_measurable X hX s N)
  have hFz (z : ℝ) : (fun ω => F (z,ω))=(badCrossing X s N z).indicator (fun _ => (1:ℝ)) := rfl
  have hFω (ω : Ω) : Measurable (fun z => F (z,ω)) :=
    (((measurable_const.indicator (crossingJoint_measurable X hX s N)).comp
      (measurable_id.prodMk measurable_const)))
  have hiFω (ω : Ω) : Integrable (fun z => F (z,ω)) νz := by
    apply Integrable.mono' (integrable_const (1:ℝ)) (hFω ω).aestronglyMeasurable
    exact Filter.Eventually.of_forall (fun z => by
      dsimp [F]
      by_cases h : (z,ω)∈crossingJoint X s N <;> simp [Set.indicator_apply,h])
  let area : Ω → ℝ := fun ω => ∫z, F (z,ω) ∂νz
  have hiarea : Integrable area ν := hF.integral_prod_right
  have harea : (∫ω,area ω ∂ν)≤c*δ := by
    have hswap := integral_prod_symm F hF
    change (∫q,F q ∂νz.prod ν)=(∫ω,area ω ∂ν) at hswap
    rw [←hswap,integral_prod F hF]
    have hmono := integral_mono_ae hF.integral_prod_left (integrable_const δ) (by
      filter_upwards [ae_restrict_mem measurableSet_Ico] with z hz
      rw [hFz,integral_indicator_const _ (badCrossing_measurable X hX s N z),smul_eq_mul,mul_one]
      exact hbad z hz)
    simpa only [integral_const,smul_eq_mul,hνz] using hmono
  let E : Set Ω := {ω | X N ω≤c}
  have hE : MeasurableSet E := measurableSet_le (hX N) measurable_const
  have hiE : Integrable (E.indicator (fun _ => (1:ℝ))) ν := (integrable_const 1).indicator hE
  have hiA := arrivals_integrable ν arrival ha s N
  have hpath (ω : Ω) : c ≤ c*E.indicator (fun _ => (1:ℝ)) ω+area ω+
      ∑t∈Finset.range N,if arrival ω t then s t else 0 := by
    let safe (t : ℕ) : ℝ → ℝ := fun z => if arrival ω t then
      (Ico (X (t+1) ω-s t) (X (t+1) ω)).indicator (fun _ => (1:ℝ)) z else 0
    have hisafe (t : ℕ) : Integrable (safe t) νz := by
      dsimp only [safe]
      split_ifs
      · exact (integrable_const 1).indicator measurableSet_Ico
      · exact integrable_zero _ _ _
    have hsafeb (t : ℕ) (ht : t<N) : (∫z,safe t z ∂νz) ≤ (if arrival ω t then s t else 0) := by
      dsimp only [safe]
      split_ifs
      · rw [integral_indicator_const _ measurableSet_Ico,smul_eq_mul,mul_one]
        change (volume.restrict (Ico 0 c)).real (Ico (X (t+1) ω-s t) (X (t+1) ω))≤s t
        rw [measureReal_restrict_apply measurableSet_Ico]
        have hle := measureReal_mono (μ := volume) (inter_subset_left :
          Ico (X (t+1) ω-s t) (X (t+1) ω)∩Ico 0 c ⊆ Ico (X (t+1) ω-s t) (X (t+1) ω))
          (by rw [Real.volume_Ico]; exact ENNReal.ofReal_ne_top)
        apply hle.trans
        rw [Real.volume_real_Ico]
        simp only [sub_sub_cancel]
        exact max_le (le_refl _) (hs t ht)
      · simp
    have hip := integral_mono_ae (integrable_const (1:ℝ))
      (((integrable_const (E.indicator (fun _ => (1:ℝ)) ω)).add (hiFω ω)).add
        (integrable_finset_sum _ (fun t _ => hisafe t))) (by
          filter_upwards [ae_restrict_mem measurableSet_Ico] with z hz
          exact crossing_indicator_bound X arrival s c N hzero hstill ω z hz)
    have hsplit1 := integral_add
      ((integrable_const (E.indicator (fun _ => (1:ℝ)) ω) (μ:=νz)).add (hiFω ω))
      (integrable_finset_sum (Finset.range N) (fun t _ => hisafe t))
    have hsplit2 := integral_add (integrable_const (E.indicator (fun _ => (1:ℝ)) ω) (μ:=νz)) (hiFω ω)
    dsimp only [Pi.add_apply] at hip hsplit1 hsplit2
    rw [hsplit1,hsplit2,integral_finset_sum _ (fun t _ => hisafe t)] at hip
    simp only [integral_const,smul_eq_mul,hνz,mul_one] at hip
    have hsums := Finset.sum_le_sum (s := Finset.range N)
      (fun t ht => hsafeb t (Finset.mem_range.mp ht))
    exact hip.trans (add_le_add_left hsums _)
  have hint := integral_mono (integrable_const c) (((hiE.const_mul c).add hiarea).add hiA) hpath
  have hsplit1 := integral_add ((hiE.const_mul c).add hiarea) hiA
  have hsplit2 := integral_add (hiE.const_mul c) hiarea
  dsimp only [Pi.add_apply] at hint hsplit1 hsplit2
  rw [hsplit1,hsplit2,integral_const_mul,
    integral_indicator_const _ hE,smul_eq_mul,mul_one,
    arrivals_expectation ν arrival ha s N hmass] at hint
  simp only [integral_const,measureReal_univ_eq_one,one_smul] at hint
  have he := mul_le_mul_of_nonneg_left hend hc.le
  change c*ν.real E≤c*δ at he
  nlinarith only [hint,he,harea]

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/ContinuousLower.lean <==
import ClippedSGD.ContinuousCrossing
import ClippedSGD.AnytimeLowerEvents

/-! The progress budget: if every target in `[μ, 1]` fails with probability at most `δ`,
then `1 - 2δ ≤ 2π ∑_{t<N} (μ + √(2 b t))`. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.AnytimeLower
open HingeGeometry
variable {S Ω : Type*} [MeasurableSpace S] [MeasurableSpace Ω]

theorem progress_budget (ν : Measure Ω) [IsProbabilityMeasure ν]
    (R : Rule S) (hR : Nonnegative R) (hRm : ∀t, Measurable (R t))
    {μ A π δ : ℝ} (hμ : 0≤μ) (hμhalf : μ≤1/2) (hA : 0≤A)
    (bits : Ω → ℕ → Bool) (hbits : Measurable bits)
    (seed : Ω → S) (hseed : Measurable seed) (b : ℕ → ℝ)
    {N : ℕ} (hN : 0<N) (hb : ∀t<N, 0≤b t) (hend : b (N-1)<μ/4)
    (hmass : ∀t<N, ν.real {ω | bits ω t=true}=π)
    (hfail : ∀y, μ≤y → y≤1 → ν.real (failure R μ y A bits seed b N)≤δ) :
    1-2*δ ≤ 2*π*(∑t∈Finset.range N,(μ+Real.sqrt (2*b t))) := by
  let X : ℕ → Ω → ℝ := fun t ω => frozenReference R μ A (bits ω) (seed ω) t
  let tol : ℕ → ℝ := fun t => μ+Real.sqrt (2*b t)
  have hX : ∀t,Measurable (X t) :=
    frozenReference_measurable R hRm μ A bits hbits seed hseed
  have hflat (ω : Ω) : frozenReference R μ A (bits ω) (seed ω)=
      freezePath (position R (referenceOracle A (bits ω)) (seed ω)) (1/2) :=
    frozenReference_eq_flat R hR μ A hμhalf hA (bits ω) (seed ω)
  have hmono (ω : Ω) := reference_monotone hR hA (bits ω) (seed ω)
  have hstill : ∀ω t, t<N → bits ω t=false → X (t+1) ω=X t ω := by
    intro ω t _ ht
    dsimp only [X]
    rw [hflat]
    exact freezePath_no_move _ _ (hmono ω) t (reference_no_arrival R A (bits ω) (seed ω) t ht)
  have hEnd : ν.real {ω | X N ω≤1/2}≤δ := by
    apply (measureReal_mono (s₂ := failure R μ 1 A bits seed b N) ?_).trans
      (hfail 1 (by linarith) le_rfl)
    intro ω hω
    change frozenReference R μ A (bits ω) (seed ω) N≤1/2 at hω
    rw [hflat] at hω
    have horig := (freezePath_le_boundary_iff _ _ (hmono ω) N).mp hω
    refine ⟨N-1,by omega,?_⟩
    simpa only [Nat.sub_add_cancel hN] using endpoint_failure hR hμ hμhalf hA hend
      (bits ω) (seed ω) N horig
  have hBad : ∀z∈Ico 0 (1/2:ℝ), ν.real (badCrossing X tol N z)≤δ := by
    intro z hz
    apply (measureReal_mono (s₂ := failure R μ (z+μ) A bits seed b N) ?_).trans
      (hfail (z+μ) (by linarith [hz.1]) (by linarith [hz.2]))
    rintro ω ⟨t,ht,hbefore,hafter⟩
    change frozenReference R μ A (bits ω) (seed ω) t≤z at hbefore
    change z+tol t<frozenReference R μ A (bits ω) (seed ω) (t+1) at hafter
    rw [hflat] at hbefore hafter
    obtain ⟨he,he'⟩ := freezePath_crossing _ (1/2) z (hmono ω) t hz.2 hbefore
    rw [he] at hbefore
    rw [he'] at hafter
    refine ⟨t,ht,overshoot_failure hR hμ hA (hb t ht) (bits ω) (seed ω) t hbefore ?_⟩
    simpa only [tol,add_assoc] using hafter
  have h := continuous_crossing_budget ν X hX bits hbits tol (1/2) δ π (by norm_num) N
    (by intro t ht; dsimp [tol]; positivity) (fun _ => rfl) hstill hmass hEnd hBad
  dsimp only [tol] at h
  linarith

theorem exists_fixed_target_failure (ν : Measure Ω) [IsProbabilityMeasure ν]
    (R : Rule S) (hR : Nonnegative R) (hRm : ∀t, Measurable (R t))
    {μ A π δ : ℝ} (hμ : 0≤μ) (hμhalf : μ≤1/2) (hA : 0≤A)
    (bits : Ω → ℕ → Bool) (hbits : Measurable bits)
    (seed : Ω → S) (hseed : Measurable seed) (b : ℕ → ℝ)
    {N : ℕ} (hN : 0<N) (hb : ∀t<N, 0≤b t) (hend : b (N-1)<μ/4)
    (hmass : ∀t<N, ν.real {ω | bits ω t=true}=π)
    (hbudget : 2*π*(∑t∈Finset.range N, (μ+Real.sqrt (2*b t)))<1-2*δ) :
    ∃y, μ≤y ∧ y≤1 ∧ δ<ν.real (failure R μ y A bits seed b N) := by
  classical
  by_contra h
  push_neg at h
  have hb' := progress_budget ν R hR hRm hμ hμhalf hA bits hbits seed hseed b
    hN hb hend hmass h
  exact (not_lt_of_ge hb') hbudget

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/EnergyBudget.lean <==
import ClippedSGD.MixedNoise
import LeanKit.Probability.Freedman
import LeanKit.Probability.TimeUniform

/-! `lem:energy-budget`: common stopped energy concentration bound
on a finite or infinite horizon, built on `LeanKit.Probability.Freedman` and
`LeanKit.Probability.TimeUniform`. -/
open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators InnerProductSpace ENNReal
namespace ClippedSGD.EnergyBudget
open UpperConcentration ClippingConditional PredictableInner MixedNoise
noncomputable section
variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] {m₀ : MeasurableSpace Ω}

/-- Constant `C = p₀ + A + 2 √(K₀ A q) + 2 K₀ q` in `lem:energy-budget`. -/
def energyC (p₀ A_bud K₀ q : ℝ) : ℝ :=
  p₀ + A_bud + 2 * Real.sqrt (K₀ * A_bud * q) + 2 * K₀ * q

/-- Constant `D = B₀ + 2 √(V₀ q) + 2 J₀ q` in `lem:energy-budget`. -/
def energyD (B₀ V₀ J₀ q : ℝ) : ℝ :=
  B₀ + 2 * Real.sqrt (V₀ * q) + 2 * J₀ * q

/-- Energy threshold `H = (√C + D)^2` in `lem:energy-budget`. -/
def energyThreshold (p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ) : ℝ :=
  (Real.sqrt (energyC p₀ A_bud K₀ q) + energyD B₀ V₀ J₀ q) ^ 2

lemma energyC_nonneg {p₀ A_bud K₀ q : ℝ}
    (hp₀ : 0 ≤ p₀) (hA : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀) (hq : 0 ≤ q) :
    0 ≤ energyC p₀ A_bud K₀ q := by
  unfold energyC
  positivity

lemma energyD_nonneg {B₀ V₀ J₀ q : ℝ}
    (hB₀ : 0 ≤ B₀) (hV₀ : 0 ≤ V₀) (hJ₀ : 0 ≤ J₀) (hq : 0 ≤ q) :
    0 ≤ energyD B₀ V₀ J₀ q := by
  unfold energyD
  positivity

lemma energyThreshold_nonneg (p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ) :
    0 ≤ energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q :=
  sq_nonneg _

lemma sqrt_energyThreshold {p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ}
    (hp₀ : 0 ≤ p₀) (hA : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀)
    (hB₀ : 0 ≤ B₀) (hV₀ : 0 ≤ V₀) (hJ₀ : 0 ≤ J₀) (hq : 0 ≤ q) :
    Real.sqrt (energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q) =
      Real.sqrt (energyC p₀ A_bud K₀ q) + energyD B₀ V₀ J₀ q := by
  unfold energyThreshold
  have hD := energyD_nonneg hB₀ hV₀ hJ₀ hq
  exact Real.sqrt_sq (by positivity)

lemma p0_le_energyThreshold {p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ}
    (hp₀ : 0 ≤ p₀) (hA : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀)
    (hB₀ : 0 ≤ B₀) (hV₀ : 0 ≤ V₀) (hJ₀ : 0 ≤ J₀) (hq : 0 ≤ q) :
    p₀ ≤ energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q := by
  have hC := energyC_nonneg hp₀ hA hK₀ hq
  have hD := energyD_nonneg hB₀ hV₀ hJ₀ hq
  have hpC : p₀ ≤ energyC p₀ A_bud K₀ q := by
    unfold energyC
    linarith [Real.sqrt_nonneg (K₀ * A_bud * q), mul_nonneg hK₀ hq]
  calc
    p₀ ≤ energyC p₀ A_bud K₀ q := hpC
    _ = (Real.sqrt (energyC p₀ A_bud K₀ q)) ^ 2 := (Real.sq_sqrt hC).symm
    _ ≤ energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q := by
      unfold energyThreshold
      nlinarith [Real.sqrt_nonneg (energyC p₀ A_bud K₀ q)]

/-- Key algebraic closure inequality `C + √H D ≤ H` in `lem:energy-budget`. -/
lemma energy_closure_ineq {p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ}
    (hp₀ : 0 ≤ p₀) (hA : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀)
    (hB₀ : 0 ≤ B₀) (hV₀ : 0 ≤ V₀) (hJ₀ : 0 ≤ J₀) (hq : 0 ≤ q) :
    energyC p₀ A_bud K₀ q +
      Real.sqrt (energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q) * energyD B₀ V₀ J₀ q ≤
      energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q := by
  rw [sqrt_energyThreshold hp₀ hA hK₀ hB₀ hV₀ hJ₀ hq]
  have hC := energyC_nonneg hp₀ hA hK₀ hq
  have hD := energyD_nonneg hB₀ hV₀ hJ₀ hq
  unfold energyThreshold
  have hsq : (Real.sqrt (energyC p₀ A_bud K₀ q)) ^ 2 = energyC p₀ A_bud K₀ q :=
    Real.sq_sqrt hC
  nlinarith [Real.sqrt_nonneg (energyC p₀ A_bud K₀ q)]

/-- Deterministic variance budget triangle inequality in `lem:energy-budget`:
`∑_{t < N} (a_t M_t + s_t √H)^2 V_t ≤ (√(K₀ A_bud) + √(H V₀))^2`. -/
lemma deterministic_variance_sum_le (a s M V : ℕ → ℝ) (N : ℕ)
    (A_bud K₀ V₀ H : ℝ)
    (ha : ∀ t < N, 0 ≤ a t) (hs : ∀ t < N, 0 ≤ s t)
    (hM : ∀ t < N, 0 ≤ M t) (hV : ∀ t < N, 0 ≤ V t)
    (hA_bud : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀) (hV₀ : 0 ≤ V₀) (hH : 0 ≤ H)
    (hA : ∑ t ∈ Finset.range N, a t * V t ≤ A_bud)
    (hK : ∀ t < N, a t * (M t) ^ 2 ≤ K₀)
    (hV0 : ∑ t ∈ Finset.range N, (s t) ^ 2 * V t ≤ V₀) :
    ∑ t ∈ Finset.range N, (a t * M t + s t * Real.sqrt H) ^ 2 * V t ≤
      (Real.sqrt (K₀ * A_bud) + Real.sqrt (H * V₀)) ^ 2 := by
  have h1 : ∑ t ∈ Finset.range N, (a t * M t) ^ 2 * V t ≤ K₀ * A_bud := by
    calc
      ∑ t ∈ Finset.range N, (a t * M t) ^ 2 * V t
        = ∑ t ∈ Finset.range N, (a t * (M t) ^ 2) * (a t * V t) := by
          apply Finset.sum_congr rfl; intro t _; ring
      _ ≤ ∑ t ∈ Finset.range N, K₀ * (a t * V t) := by
          apply Finset.sum_le_sum
          intro t ht
          have htN := Finset.mem_range.mp ht
          exact mul_le_mul_of_nonneg_right (hK t htN) (mul_nonneg (ha t htN) (hV t htN))
      _ = K₀ * ∑ t ∈ Finset.range N, a t * V t := (Finset.mul_sum _ _ _).symm
      _ ≤ K₀ * A_bud := mul_le_mul_of_nonneg_left hA hK₀
  have h2 : ∑ t ∈ Finset.range N, (s t * Real.sqrt H) ^ 2 * V t ≤ H * V₀ := by
    calc
      ∑ t ∈ Finset.range N, (s t * Real.sqrt H) ^ 2 * V t
        = H * ∑ t ∈ Finset.range N, (s t) ^ 2 * V t := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro t _
          rw [mul_pow, Real.sq_sqrt hH]
          ring
      _ ≤ H * V₀ := mul_le_mul_of_nonneg_left hV0 hH
  have hcs : (∑ t ∈ Finset.range N, (a t * M t * Real.sqrt (V t)) *
      (s t * Real.sqrt H * Real.sqrt (V t))) ^ 2 ≤
      (∑ t ∈ Finset.range N, (a t * M t * Real.sqrt (V t)) ^ 2) *
      (∑ t ∈ Finset.range N, (s t * Real.sqrt H * Real.sqrt (V t)) ^ 2) :=
    Finset.sum_mul_sq_le_sq_mul_sq (Finset.range N)
      (fun t => a t * M t * Real.sqrt (V t))
      (fun t => s t * Real.sqrt H * Real.sqrt (V t))
  have hsum_L : (∑ t ∈ Finset.range N, (a t * M t * Real.sqrt (V t)) ^ 2) =
      ∑ t ∈ Finset.range N, (a t * M t) ^ 2 * V t := by
    apply Finset.sum_congr rfl
    intro t ht
    rw [mul_pow, Real.sq_sqrt (hV t (Finset.mem_range.mp ht))]
  have hsum_R : (∑ t ∈ Finset.range N, (s t * Real.sqrt H * Real.sqrt (V t)) ^ 2) =
      ∑ t ∈ Finset.range N, (s t * Real.sqrt H) ^ 2 * V t := by
    apply Finset.sum_congr rfl
    intro t ht
    rw [mul_pow, Real.sq_sqrt (hV t (Finset.mem_range.mp ht))]
  have hsum_M : (∑ t ∈ Finset.range N, (a t * M t * Real.sqrt (V t)) *
      (s t * Real.sqrt H * Real.sqrt (V t))) =
      ∑ t ∈ Finset.range N, (a t * M t) * (s t * Real.sqrt H) * V t := by
    apply Finset.sum_congr rfl
    intro t ht
    have hVt := Real.mul_self_sqrt (hV t (Finset.mem_range.mp ht))
    calc
      (a t * M t * Real.sqrt (V t)) * (s t * Real.sqrt H * Real.sqrt (V t))
        = (a t * M t) * (s t * Real.sqrt H) * (Real.sqrt (V t) * Real.sqrt (V t)) := by ring
      _ = (a t * M t) * (s t * Real.sqrt H) * V t := by rw [hVt]
  rw [hsum_L, hsum_R, hsum_M] at hcs
  have hsum_L_nn : 0 ≤ ∑ t ∈ Finset.range N, (a t * M t) ^ 2 * V t :=
    Finset.sum_nonneg (fun t ht => mul_nonneg (sq_nonneg _) (hV t (Finset.mem_range.mp ht)))
  have hsum_R_nn : 0 ≤ ∑ t ∈ Finset.range N, (s t * Real.sqrt H) ^ 2 * V t :=
    Finset.sum_nonneg (fun t ht => mul_nonneg (sq_nonneg _) (hV t (Finset.mem_range.mp ht)))
  have hsum_M_nn : 0 ≤ ∑ t ∈ Finset.range N, (a t * M t) * (s t * Real.sqrt H) * V t := by
    apply Finset.sum_nonneg
    intro t ht
    have htN := Finset.mem_range.mp ht
    exact mul_nonneg (mul_nonneg (mul_nonneg (ha t htN) (hM t htN))
      (mul_nonneg (hs t htN) (Real.sqrt_nonneg H))) (hV t htN)
  have h3 : ∑ t ∈ Finset.range N, (a t * M t) * (s t * Real.sqrt H) * V t ≤
      Real.sqrt (K₀ * A_bud) * Real.sqrt (H * V₀) := by
    have hprod : (∑ t ∈ Finset.range N, (a t * M t) * (s t * Real.sqrt H) * V t) ^ 2 ≤
        (K₀ * A_bud) * (H * V₀) :=
      hcs.trans (mul_le_mul h1 h2 hsum_R_nn (mul_nonneg hK₀ hA_bud))
    rw [← Real.sqrt_mul (mul_nonneg hK₀ hA_bud), ← Real.sqrt_sq hsum_M_nn]
    exact Real.sqrt_le_sqrt hprod
  have hexp : ∑ t ∈ Finset.range N, (a t * M t + s t * Real.sqrt H) ^ 2 * V t =
      (∑ t ∈ Finset.range N, (a t * M t) ^ 2 * V t) +
      2 * (∑ t ∈ Finset.range N, (a t * M t) * (s t * Real.sqrt H) * V t) +
      (∑ t ∈ Finset.range N, (s t * Real.sqrt H) ^ 2 * V t) := by
    rw [Finset.mul_sum, ← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro t _
    ring
  rw [hexp, add_sq, Real.sq_sqrt (mul_nonneg hK₀ hA_bud), Real.sq_sqrt (mul_nonneg hH hV₀)]
  linarith

/-- Nonnegative version of `centered_nonnegative` allowing `K ≥ 0`. -/
lemma centered_nonnegative_nonneg (ν : Measure Ω) [IsProbabilityMeasure ν]
    (m : MeasurableSpace Ω) (hm : m ≤ m₀) (Y : Ω → ℝ) (hY : @Measurable Ω ℝ m₀ _ Y)
    (K V : ℝ) (hK : 0 ≤ K) (hV : 0 ≤ V)
    (hb : ∀ᵐ ω ∂ν, 0 ≤ Y ω ∧ Y ω ≤ K)
    (hmean : ν[Y | m] ≤ᵐ[ν] fun _ => V) :
    Integrable Y ν ∧
    (ν[fun ω => Y ω - ν[Y | m] ω | m] =ᵐ[ν] 0) ∧
    (∀ᵐ ω ∂ν, |Y ω - ν[Y | m] ω| ≤ K) ∧
    (ν[fun ω => (Y ω - ν[Y | m] ω) ^ 2 | m] ≤ᵐ[ν] fun _ => K * V) := by
  letI : MeasurableSpace Ω := m₀
  rcases eq_or_lt_of_le hK with rfl | hKpos
  · have hY0 : Y =ᵐ[ν] 0 := hb.mono (fun ω hω => le_antisymm hω.2 hω.1)
    have hi : Integrable Y ν := (integrable_zero Ω ℝ ν).congr hY0.symm
    have hce0 : ν[Y | m] =ᵐ[ν] 0 := by
      simpa only [condExp_zero] using condExp_congr_ae (m := m) hY0
    have hdiff0 : (fun ω => Y ω - ν[Y | m] ω) =ᵐ[ν] 0 := by
      filter_upwards [hY0, hce0] with ω h1 h2
      simp [h1, h2]
    have hsq0 : (fun ω => (Y ω - ν[Y | m] ω) ^ 2) =ᵐ[ν] 0 := by
      filter_upwards [hdiff0] with ω h1
      simp [h1]
    have hce_diff0 : ν[fun ω => Y ω - ν[Y | m] ω | m] =ᵐ[ν] 0 := by
      simpa only [condExp_zero] using condExp_congr_ae (m := m) hdiff0
    have hce_sq0 : ν[fun ω => (Y ω - ν[Y | m] ω) ^ 2 | m] =ᵐ[ν] 0 := by
      simpa only [condExp_zero] using condExp_congr_ae (m := m) hsq0
    refine ⟨ hi, hce_diff0, ?_, ?_ ⟩
    · filter_upwards [hdiff0] with ω h1
      simp [h1]
    · filter_upwards [hce_sq0] with ω h1
      simp [h1]
  · exact centered_nonnegative ν m hm Y hY K V hKpos hV hb hmean

/-- Nonnegative version of `conditional_mixed_second` allowing `0 ≤ d` and `0 ≤ h` when
`|D| ≤ 0` on `d = 0` and `|H| ≤ 0` on `h = 0`. -/
lemma conditional_mixed_second_nonneg (ν : Measure Ω) [IsProbabilityMeasure ν]
    (m : MeasurableSpace Ω) (D H : Ω → ℝ)
    (hD : @Measurable Ω ℝ m₀ _ D) (hH : @Measurable Ω ℝ m₀ _ H)
    (d h V bD bH : ℝ) (hd : 0 ≤ d) (hh : 0 ≤ h) (hV : 0 ≤ V)
    (hbD0 : d = 0 → bD = 0) (hbH0 : h = 0 → bH = 0)
    (hDb : ∀ᵐ ω ∂ν, |D ω| ≤ bD) (hHb : ∀ᵐ ω ∂ν, |H ω| ≤ bH)
    (hD2 : ν[fun ω => (D ω) ^ 2 | m] ≤ᵐ[ν] fun _ => d ^ 2 * V)
    (hH2 : ν[fun ω => (H ω) ^ 2 | m] ≤ᵐ[ν] fun _ => h ^ 2 * V) :
    ν[fun ω => (D ω + H ω) ^ 2 | m] ≤ᵐ[ν] fun _ => (d + h) ^ 2 * V := by
  letI : MeasurableSpace Ω := m₀
  rcases eq_or_lt_of_le hd with rfl | hdpos
  · have hbD : bD = 0 := hbD0 rfl
    have hD0 : D =ᵐ[ν] 0 := by
      filter_upwards [hDb] with ω hω
      rw [hbD] at hω
      exact abs_nonpos_iff.mp hω
    have hsum : (fun ω => (D ω + H ω) ^ 2) =ᵐ[ν] (fun ω => (H ω) ^ 2) := by
      filter_upwards [hD0] with ω hω
      simp [hω]
    filter_upwards [condExp_congr_ae (m := m) hsum, hH2] with ω hsω hHω
    rw [hsω, zero_add]
    exact hHω
  · rcases eq_or_lt_of_le hh with rfl | hhpos
    · have hbH : bH = 0 := hbH0 rfl
      have hH0 : H =ᵐ[ν] 0 := by
        filter_upwards [hHb] with ω hω
        rw [hbH] at hω
        exact abs_nonpos_iff.mp hω
      have hsum : (fun ω => (D ω + H ω) ^ 2) =ᵐ[ν] (fun ω => (D ω) ^ 2) := by
        filter_upwards [hH0] with ω hω
        simp [hω]
      filter_upwards [condExp_congr_ae (m := m) hsum, hD2] with ω hsω hDω
      rw [hsω, add_zero]
      exact hDω
    · exact conditional_mixed_second ν m D H hD hH d h V bD bH hdpos hhpos hV hDb hHb hD2 hH2

/-- Predictable pre-stopping set `{P 0 ≤ p₀ ∧ ∀ j ≤ t, P j ≤ H}` in `lem:energy-budget`. -/
def preStopSet (P : ℕ → Ω → ℝ) (p₀ H : ℝ) (t : ℕ) : Set Ω :=
  {ω | P 0 ω ≤ p₀ ∧ ∀ j ≤ t, P j ω ≤ H}

lemma preStopSet_measurable (𝓕 : Filtration ℕ m₀) (P : ℕ → Ω → ℝ)
    (hP : Adapted 𝓕 P) (p₀ H : ℝ) (t : ℕ) :
    MeasurableSet[𝓕 t] (preStopSet P p₀ H t) := by
  unfold preStopSet
  simp only [Set.setOf_and, Set.setOf_forall]
  apply MeasurableSet.inter
  · exact measurableSet_le ((hP 0).mono (𝓕.mono (Nat.zero_le t))).measurable measurable_const
  · apply MeasurableSet.iInter
    intro j
    apply MeasurableSet.iInter
    intro hj
    exact measurableSet_le ((hP j).mono (𝓕.mono hj)).measurable measurable_const

/-- Shifted scalar sequence: `0` at index `0`, `q t` at index `t + 1`. -/
def shiftSeq (q : ℕ → Ω → ℝ) : ℕ → Ω → ℝ
  | 0 => 0
  | t + 1 => q t

lemma shiftSeq_adapted (𝓕 : Filtration ℕ m₀) (q : ℕ → Ω → ℝ)
    (hq : ∀ t, StronglyMeasurable[𝓕 (t + 1)] (q t)) : Adapted 𝓕 (shiftSeq q) := by
  intro t
  cases t with
  | zero => exact stronglyMeasurable_zero
  | succ t => exact hq t

/-- `lem:energy-budget` (finite horizon `N`): stopped energy bound.
Here `e t` is already stopped on `J t` (so `e t ω = 0` for `ω ∉ J t`), and satisfies
the conditional bias, variance, range, and centered-range bounds `(B t, V t, M t, U t)`. -/
theorem energy_budget_finite (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    (N : ℕ) (P : ℕ → Ω → ℝ) (hP : Adapted 𝓕 P) (hP_nn : ∀ t ω, 0 ≤ P t ω)
    (J : ℕ → Set Ω) (hJ_meas : ∀ t, MeasurableSet[𝓕 t] (J t))
    (hJ_mono : ∀ t, J (t + 1) ⊆ J t) (ℰ : Set Ω)
    (e w : ℕ → Ω → E)
    (he_meas : ∀ t < N, StronglyMeasurable[𝓕 (t + 1)] (e t))
    (he_int : ∀ t < N, Integrable (e t) ν)
    (he_sq_int : ∀ t < N, Integrable (fun ω => ‖e t ω‖ ^ 2) ν)
    (he_supp : ∀ t < N, ∀ ω, ω ∉ J t → e t ω = 0)
    (hw_meas : ∀ t < N, StronglyMeasurable[𝓕 t] (w t))
    (a s B V M U : ℕ → ℝ)
    (ha : ∀ t < N, 0 ≤ a t) (hs : ∀ t < N, 0 ≤ s t)
    (hB : ∀ t < N, 0 ≤ B t) (hV : ∀ t < N, 0 ≤ V t)
    (hM : ∀ t < N, 0 ≤ M t) (hU : ∀ t < N, 0 ≤ U t)
    (hw_bound : ∀ t < N, ∀ ω ∈ J t, ‖w t ω‖ ≤ s t * Real.sqrt (P t ω))
    (hrec : ∀ m < N, ∀ ω ∈ ℰ ∩ J m,
      P (m + 1) ω ≤ P 0 ω +
        ∑ t ∈ Finset.range (m + 1), (a t * ‖e t ω‖ ^ 2 + ⟪e t ω, w t ω⟫_ℝ))
    (hBias : ∀ t < N, ∀ᵐ ω ∂ν, ‖ν[e t | 𝓕 t] ω‖ ≤ B t)
    (hVar : ∀ t < N, ν[fun ω => ‖e t ω‖ ^ 2 | 𝓕 t] ≤ᵐ[ν] fun _ => V t)
    (hRange : ∀ t < N, ∀ᵐ ω ∂ν, ‖e t ω‖ ≤ M t)
    (hCentRange : ∀ t < N, ∀ᵐ ω ∂ν, ‖e t ω - ν[e t | 𝓕 t] ω‖ ≤ U t)
    (p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ)
    (hp₀ : 0 ≤ p₀) (hA_bud : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀)
    (hB₀ : 0 ≤ B₀) (hV₀ : 0 ≤ V₀) (hJ₀ : 0 ≤ J₀) (hq : 0 < q)
    (hA_sum : ∑ t ∈ Finset.range N, a t * V t ≤ A_bud)
    (hK_sup : ∀ t < N, a t * (M t) ^ 2 ≤ K₀)
    (hB_sum : ∑ t ∈ Finset.range N, s t * B t ≤ B₀)
    (hV_sum : ∑ t ∈ Finset.range N, (s t) ^ 2 * V t ≤ V₀)
    (hJ_sup : ∀ t < N, s t * U t ≤ J₀) :
    ν {ω ∈ ℰ | P 0 ω ≤ p₀ ∧ ∃ m < N, ω ∈ J m ∧
        energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q < P (m + 1) ω} ≤
      ENNReal.ofReal (Real.exp (-q)) := by
  letI : MeasurableSpace Ω := m₀
  let H := energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q
  have hH_nn : 0 ≤ H := energyThreshold_nonneg p₀ A_bud K₀ B₀ V₀ J₀ q
  let I₀ : ℕ → Set Ω := fun t => preStopSet P p₀ H t
  have hI₀_meas : ∀ t, MeasurableSet[𝓕 t] (I₀ t) :=
    fun t => preStopSet_measurable 𝓕 P hP p₀ H t
  have hI₀_meas0 : ∀ t, MeasurableSet (I₀ t) :=
    fun t => 𝓕.le t _ (hI₀_meas t)
  let I : ℕ → Set Ω := fun t => J t ∩ I₀ t
  have hI_meas : ∀ t, MeasurableSet[𝓕 t] (I t) :=
    fun t => (hJ_meas t).inter (hI₀_meas t)
  let eI : ℕ → Ω → E := fun t => if t < N then (I₀ t).indicator (e t) else 0
  let wI : ℕ → Ω → E := fun t => if t < N then (I t).indicator (w t) else 0
  let Y : ℕ → Ω → ℝ := fun t ω => ‖eI t ω‖ ^ 2
  let mY : ℕ → Ω → ℝ := fun t => ν[Y t | 𝓕 t]
  let bI : ℕ → Ω → E := fun t => ν[eI t | 𝓕 t]
  let uI : ℕ → Ω → E := fun t ω => eI t ω - bI t ω
  let aN : ℕ → ℝ := fun t => if t < N then a t else 0
  let sN : ℕ → ℝ := fun t => if t < N then s t else 0
  let BN : ℕ → ℝ := fun t => if t < N then B t else 0
  let VN : ℕ → ℝ := fun t => if t < N then V t else 0
  let MN : ℕ → ℝ := fun t => if t < N then M t else 0
  let UN : ℕ → ℝ := fun t => if t < N then U t else 0
  let D_inc : ℕ → Ω → ℝ := fun t ω => aN t * (Y t ω - mY t ω)
  let H_inc : ℕ → Ω → ℝ := fun t ω => ⟪wI t ω, uI t ω⟫_ℝ
  let X_inc : ℕ → Ω → ℝ := fun t ω => D_inc t ω + H_inc t ω
  have heI_meas : ∀ t, StronglyMeasurable[𝓕 (t + 1)] (eI t) := by
    intro t
    dsimp [eI]
    split_ifs with ht
    · exact (he_meas t ht).indicator (𝓕.mono (Nat.le_succ t) _ (hI₀_meas t))
    · exact stronglyMeasurable_zero
  have hwI_meas : ∀ t, StronglyMeasurable[𝓕 t] (wI t) := by
    intro t
    dsimp [wI]
    split_ifs with ht
    · exact (hw_meas t ht).indicator (hI_meas t)
    · exact stronglyMeasurable_zero
  have hwI_bound : ∀ t ω, ‖wI t ω‖ ≤ sN t * Real.sqrt H := by
    intro t ω
    dsimp [wI, sN]
    split_ifs with ht
    · by_cases hω : ω ∈ I t
      · simp only [Set.indicator_of_mem hω]
        have h1 := hw_bound t ht ω hω.1
        have h2 : P t ω ≤ H := hω.2.2 t le_rfl
        exact h1.trans (mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt h2) (hs t ht))
      · simp only [Set.indicator_of_not_mem hω, norm_zero]
        exact mul_nonneg (hs t ht) (Real.sqrt_nonneg H)
    · simp
  have heI_int : ∀ t, Integrable (eI t) ν := by
    intro t
    dsimp [eI]
    split_ifs with ht
    · exact (he_int t ht).indicator (hI₀_meas0 t)
    · exact integrable_zero Ω E ν
  have hY_int : ∀ t, Integrable (Y t) ν := by
    intro t
    dsimp [Y, eI]
    split_ifs with ht
    · have heq : (fun ω => ‖(I₀ t).indicator (e t) ω‖ ^ 2) =
          (I₀ t).indicator (fun ω => ‖e t ω‖ ^ 2) := by
        funext ω
        by_cases hω : ω ∈ I₀ t <;> simp [hω]
      rw [heq]
      exact (he_sq_int t ht).indicator (hI₀_meas0 t)
    · convert integrable_zero Ω ℝ ν
      simp
  have hbI_eq : ∀ t < N, bI t =ᵐ[ν] (I₀ t).indicator (ν[e t | 𝓕 t]) := by
    intro t ht
    dsimp [bI, eI]
    rw [if_pos ht]
    exact condExp_indicator (he_int t ht) (hI₀_meas t)
  have hmY_eq : ∀ t < N, mY t =ᵐ[ν] (I₀ t).indicator (ν[fun ω => ‖e t ω‖ ^ 2 | 𝓕 t]) := by
    intro t ht
    dsimp [mY, Y, eI]
    rw [if_pos ht]
    have heq : (fun ω => ‖(I₀ t).indicator (e t) ω‖ ^ 2) =
        (I₀ t).indicator (fun ω => ‖e t ω‖ ^ 2) := by
      funext ω
      by_cases hω : ω ∈ I₀ t <;> simp [hω]
    rw [heq]
    exact condExp_indicator (he_sq_int t ht) (hI₀_meas t)
  have hbI_bound : ∀ t < N, ∀ᵐ ω ∂ν, ‖bI t ω‖ ≤ B t ∧ (ω ∉ I₀ t → bI t ω = 0) := by
    intro t ht
    filter_upwards [hbI_eq t ht, hBias t ht] with ω heq hb
    rw [heq]
    refine ⟨ ?_, fun hnot => by simp [hnot] ⟩
    by_cases hω : ω ∈ I₀ t
    · simpa [hω] using hb
    · simp [hω, hB t ht]
  have hmY_bound : ∀ t < N, ∀ᵐ ω ∂ν, mY t ω ≤ V t ∧ (ω ∉ I₀ t → mY t ω = 0) := by
    intro t ht
    filter_upwards [hmY_eq t ht, hVar t ht] with ω heq hv
    rw [heq]
    refine ⟨ ?_, fun hnot => by simp [hnot] ⟩
    by_cases hω : ω ∈ I₀ t
    · simpa [hω] using hv
    · simp [hω, hV t ht]
  have hY_props : ∀ t < N,
      (ν[D_inc t | 𝓕 t] =ᵐ[ν] 0) ∧
      (∀ᵐ ω ∂ν, |D_inc t ω| ≤ aN t * (MN t) ^ 2) ∧
      (ν[fun ω => (D_inc t ω) ^ 2 | 𝓕 t] ≤ᵐ[ν] fun _ => (aN t * MN t) ^ 2 * VN t) := by
    intro t ht
    have hYb : ∀ᵐ ω ∂ν, 0 ≤ Y t ω ∧ Y t ω ≤ (M t) ^ 2 := by
      filter_upwards [hRange t ht] with ω hr
      refine ⟨ sq_nonneg _, ?_ ⟩
      dsimp [Y, eI]
      rw [if_pos ht]
      by_cases hω : ω ∈ I₀ t
      · simp only [Set.indicator_of_mem hω]
        exact pow_le_pow_left₀ (norm_nonneg _) hr 2
      · simp [hω, sq_nonneg]
    have hYm : ν[Y t | 𝓕 t] ≤ᵐ[ν] fun _ => V t :=
      (hmY_bound t ht).mono (fun ω hω => hω.1)
    have hY_meas : @Measurable Ω ℝ m₀ _ (Y t) :=
      (((heI_meas t).mono (𝓕.le (t + 1))).norm.pow 2).measurable
    obtain ⟨ hiY, hm0, hbD, hvD ⟩ := centered_nonnegative_nonneg ν (𝓕 t) (𝓕.le t)
      (Y t) hY_meas ((M t) ^ 2) (V t) (sq_nonneg _) (hV t ht) hYb hYm
    have ha_pos : 0 ≤ a t := ha t ht
    refine ⟨ ?_, ?_, ?_ ⟩
    · have hs_ce := condExp_smul (a t) (fun ω => Y t ω - mY t ω) (𝓕 t) (μ := ν)
      filter_upwards [hs_ce, hm0] with ω hsω hm0ω
      dsimp [D_inc, aN]
      rw [if_pos ht]
      change ν[fun a_1 => a t * (Y t a_1 - mY t a_1) | 𝓕 t] ω =
        a t * ν[fun a_1 => Y t a_1 - mY t a_1 | 𝓕 t] ω at hsω
      rw [hsω, hm0ω, Pi.zero_apply, mul_zero]
    · filter_upwards [hbD] with ω hbω
      dsimp [D_inc, aN, MN]
      rw [if_pos ht, if_pos ht, abs_mul, abs_of_nonneg ha_pos]
      exact mul_le_mul_of_nonneg_left hbω ha_pos
    · have heq : (fun ω => (D_inc t ω) ^ 2) =
          (fun ω => (a t) ^ 2 * (Y t ω - mY t ω) ^ 2) := by
        funext ω; dsimp [D_inc, aN]; rw [if_pos ht]; ring
      rw [heq]
      have hs_ce := condExp_smul ((a t) ^ 2) (fun ω => (Y t ω - mY t ω) ^ 2) (𝓕 t) (μ := ν)
      filter_upwards [hs_ce, hvD] with ω hsω hvω
      change ν[fun a_1 => (a t) ^ 2 * (Y t a_1 - mY t a_1) ^ 2 | 𝓕 t] ω =
        (a t) ^ 2 * ν[fun a_1 => (Y t a_1 - mY t a_1) ^ 2 | 𝓕 t] ω at hsω
      rw [hsω]
      dsimp [aN, MN, VN]
      rw [if_pos ht, if_pos ht, if_pos ht]
      calc
        (a t) ^ 2 * ν[fun a_1 => (Y t a_1 - mY t a_1) ^ 2 | 𝓕 t] ω
          ≤ (a t) ^ 2 * ((M t) ^ 2 * V t) := mul_le_mul_of_nonneg_left hvω (sq_nonneg _)
        _ = (a t * M t) ^ 2 * V t := by ring
  have hH_props : ∀ t < N,
      (ν[H_inc t | 𝓕 t] =ᵐ[ν] 0) ∧
      (∀ᵐ ω ∂ν, |H_inc t ω| ≤ sN t * Real.sqrt H * UN t) ∧
      (ν[fun ω => (H_inc t ω) ^ 2 | 𝓕 t] ≤ᵐ[ν] fun _ => (sN t * Real.sqrt H) ^ 2 * VN t) := by
    intro t ht
    have huI_int : Integrable (uI t) ν := (heI_int t).sub integrable_condExp
    have huI_sq_int : Integrable (fun ω => ‖uI t ω‖ ^ 2) ν := by
      have hL2 := (memLp_two_iff_integrable_sq_norm (heI_int t).1).mpr (hY_int t)
      exact (hL2.sub (hL2.condExp (m := 𝓕 t))).integrable_norm_pow (by norm_num)
    have huI_mean : ν[uI t | 𝓕 t] =ᵐ[ν] 0 :=
      centered_condExp_zero ν (𝓕 t) (𝓕.le t) (eI t) (heI_int t)
    have huI_var : ν[fun ω => ‖uI t ω‖ ^ 2 | 𝓕 t] ≤ᵐ[ν] fun _ => V t := by
      have hred := conditional_centered_second_le ν (𝓕 t) (𝓕.le t) (eI t) (heI_int t) (hY_int t)
      exact hred.trans ((hmY_bound t ht).mono (fun ω hω => hω.1))
    have huI_range : ∀ᵐ ω ∂ν, ‖uI t ω‖ ≤ U t := by
      filter_upwards [hbI_eq t ht, hCentRange t ht] with ω heq hc
      dsimp [uI, eI]
      rw [if_pos ht, heq]
      by_cases hω : ω ∈ I₀ t
      · simpa [hω] using hc
      · simp [hω, hU t ht]
    have hw_b : ∀ᵐ ω ∂ν, ‖wI t ω‖ ≤ s t * Real.sqrt H := by
      apply Eventually.of_forall
      intro ω
      simpa [sN, ht] using hwI_bound t ω
    have hm0 := inner_condExp_zero ν (𝓕 t) (𝓕.le t) (uI t) (wI t) huI_int (hwI_meas t)
      (s t * Real.sqrt H) hw_b huI_mean
    have hvar := (conditional_inner_variance ν (𝓕 t) (𝓕.le t) (uI t) (wI t) huI_int huI_sq_int
      (hwI_meas t) (s t * Real.sqrt H) (V t) (mul_nonneg (hs t ht) (Real.sqrt_nonneg H))
      hw_b huI_var).2
    refine ⟨ hm0, ?_, ?_ ⟩
    · filter_upwards [huI_range, hw_b] with ω huω hwω
      dsimp [H_inc, sN, UN]
      rw [if_pos ht, if_pos ht, ← Real.norm_eq_abs]
      exact (norm_inner_le_norm (wI t ω) (uI t ω)).trans
        (mul_le_mul hwω huω (norm_nonneg _) (mul_nonneg (hs t ht) (Real.sqrt_nonneg H)))
    · filter_upwards [hvar] with ω hvω
      simpa [H_inc, sN, VN, ht] using hvω
  have hX_meas : ∀ t, StronglyMeasurable[𝓕 (t + 1)] (X_inc t) := by
    intro t
    have hYm : StronglyMeasurable[𝓕 (t + 1)] (Y t) := ((heI_meas t).norm.pow 2)
    have hmYm : StronglyMeasurable[𝓕 (t + 1)] (mY t) :=
      (stronglyMeasurable_condExp (m := 𝓕 t)).mono (𝓕.mono (Nat.le_succ t))
    have hDm : StronglyMeasurable[𝓕 (t + 1)] (D_inc t) := (hYm.sub hmYm).const_mul (aN t)
    have huIm : StronglyMeasurable[𝓕 (t + 1)] (uI t) :=
      (heI_meas t).sub ((stronglyMeasurable_condExp (m := 𝓕 t)).mono (𝓕.mono (Nat.le_succ t)))
    have hHm : StronglyMeasurable[𝓕 (t + 1)] (H_inc t) :=
      ((hwI_meas t).mono (𝓕.mono (Nat.le_succ t))).inner huIm
    exact hDm.add hHm
  let b_tot := K₀ + Real.sqrt H * J₀
  let v_tot := (Real.sqrt (K₀ * A_bud) + Real.sqrt (H * V₀)) ^ 2
  have hb_tot_nn : 0 ≤ b_tot := by positivity
  have hv_tot_nn : 0 ≤ v_tot := sq_nonneg _
  have hX_props : ∀ t < N,
      Integrable (X_inc t) ν ∧ Integrable (fun ω => (X_inc t ω) ^ 2) ν ∧
      (ν[X_inc t | 𝓕 t] =ᵐ[ν] 0) ∧
      (∀ᵐ ω ∂ν, |X_inc t ω| ≤ b_tot) ∧
      (ν[fun ω => (X_inc t ω) ^ 2 | 𝓕 t] ≤ᵐ[ν]
        fun _ => (a t * M t + s t * Real.sqrt H) ^ 2 * V t) := by
    intro t ht
    have hD_meas0 : @Measurable Ω ℝ m₀ _ (D_inc t) := by
      have hYm : StronglyMeasurable[𝓕 (t + 1)] (Y t) := ((heI_meas t).norm.pow 2)
      have hmYm : StronglyMeasurable[𝓕 (t + 1)] (mY t) :=
        (stronglyMeasurable_condExp (m := 𝓕 t)).mono (𝓕.mono (Nat.le_succ t))
      exact (((hYm.sub hmYm).const_mul (aN t)).mono (𝓕.le (t + 1))).measurable
    have hH_meas0 : @Measurable Ω ℝ m₀ _ (H_inc t) := by
      have huIm : StronglyMeasurable[𝓕 (t + 1)] (uI t) :=
        (heI_meas t).sub ((stronglyMeasurable_condExp (m := 𝓕 t)).mono (𝓕.mono (Nat.le_succ t)))
      exact ((((hwI_meas t).mono (𝓕.mono (Nat.le_succ t))).inner huIm).mono (𝓕.le (t + 1))).measurable
    have hDb := (hY_props t ht).2.1
    have hHb := (hH_props t ht).2.1
    have hX_b : ∀ᵐ ω ∂ν, |X_inc t ω| ≤ b_tot := by
      filter_upwards [hDb, hHb] with ω hdω hhω
      dsimp [aN, MN, sN, UN] at hdω hhω
      rw [if_pos ht, if_pos ht] at hdω hhω
      have h1 : a t * (M t) ^ 2 ≤ K₀ := hK_sup t ht
      have h2 : s t * Real.sqrt H * U t ≤ Real.sqrt H * J₀ := by
        calc
          s t * Real.sqrt H * U t = Real.sqrt H * (s t * U t) := by ring
          _ ≤ Real.sqrt H * J₀ := mul_le_mul_of_nonneg_left (hJ_sup t ht) (Real.sqrt_nonneg H)
      exact (abs_add (D_inc t ω) (H_inc t ω)).trans ((add_le_add hdω hhω).trans (add_le_add h1 h2))
    have hX_int : Integrable (X_inc t) ν :=
      integrable_of_abs_bound ν (X_inc t)
        (((hX_meas t).mono (𝓕.le (t + 1))).measurable) b_tot hX_b
    have hX2_int : Integrable (fun ω => (X_inc t ω) ^ 2) ν := by
      apply integrable_of_abs_bound ν _
        ((((hX_meas t).mono (𝓕.le (t + 1))).measurable).pow_const 2) (b_tot ^ 2)
      filter_upwards [hX_b] with ω hω
      rw [abs_of_nonneg (sq_nonneg _)]
      simpa only [sq_abs] using (sq_le_sq₀ (abs_nonneg _) hb_tot_nn).mpr hω
    have hD_int : Integrable (D_inc t) ν :=
      integrable_of_abs_bound ν (D_inc t) hD_meas0 (aN t * (MN t) ^ 2) hDb
    have hH_int : Integrable (H_inc t) ν :=
      integrable_of_abs_bound ν (H_inc t) hH_meas0 (sN t * Real.sqrt H * UN t) hHb
    have hX_mean : ν[X_inc t | 𝓕 t] =ᵐ[ν] 0 := by
      have ha_ce := condExp_add hD_int hH_int (𝓕 t)
      filter_upwards [ha_ce, (hY_props t ht).1, (hH_props t ht).1] with ω haω hd0 hh0
      change ν[fun a_1 => D_inc t a_1 + H_inc t a_1 | 𝓕 t] ω =
        ν[D_inc t | 𝓕 t] ω + ν[H_inc t | 𝓕 t] ω at haω
      change ν[X_inc t | 𝓕 t] ω = 0
      rw [haω, hd0, hh0]
      simp
    have hX_second : ν[fun ω => (X_inc t ω) ^ 2 | 𝓕 t] ≤ᵐ[ν]
        fun _ => (a t * M t + s t * Real.sqrt H) ^ 2 * V t := by
      have hm2 := conditional_mixed_second_nonneg ν (𝓕 t) (D_inc t) (H_inc t) hD_meas0 hH_meas0
        (aN t * MN t) (sN t * Real.sqrt H) (VN t)
        (aN t * (MN t) ^ 2) (sN t * Real.sqrt H * UN t)
        (by dsimp [aN, MN]; rw [if_pos ht, if_pos ht]; exact mul_nonneg (ha t ht) (hM t ht))
        (by dsimp [sN]; rw [if_pos ht]; exact mul_nonneg (hs t ht) (Real.sqrt_nonneg H))
        (by dsimp [VN]; rw [if_pos ht]; exact hV t ht)
        (fun hd0 => by
          dsimp [aN, MN] at hd0 ⊢
          rw [if_pos ht, if_pos ht] at hd0 ⊢
          rcases mul_eq_zero.mp hd0 with ha0 | hM0
          · simp [ha0]
          · simp [hM0])
        (fun hh0 => by simp [hh0])
        hDb hHb (hY_props t ht).2.2 (hH_props t ht).2.2
      filter_upwards [hm2] with ω hm2ω
      simpa [X_inc, aN, MN, sN, VN, ht] using hm2ω
    exact ⟨ hX_int, hX2_int, hX_mean, hX_b, hX_second ⟩
  have hX_zero_ge : ∀ t, ¬ t < N → X_inc t = 0 := by
    intro t ht
    funext ω
    dsimp [X_inc, D_inc, H_inc, aN, wI]
    rw [if_neg ht, if_neg ht]
    simp
  let X_shift := shiftSeq X_inc
  have hX_shift_ad : Adapted 𝓕 X_shift := shiftSeq_adapted 𝓕 X_inc hX_meas
  have hX_shift_b : ∀ i, ∀ᵐ ω ∂ν, |X_shift (i + 1) ω| ≤ b_tot := by
    intro i
    by_cases hi : i < N
    · exact (hX_props i hi).2.2.2.1
    · apply Eventually.of_forall
      intro ω
      change |X_inc i ω| ≤ b_tot
      rw [hX_zero_ge i hi]
      simpa using hb_tot_nn
  have hX_shift_mean : ∀ i, ν[X_shift (i + 1) | 𝓕 i] =ᵐ[ν] 0 := by
    intro i
    by_cases hi : i < N
    · exact (hX_props i hi).2.2.1
    · change ν[X_inc i | 𝓕 i] =ᵐ[ν] 0
      rw [hX_zero_ge i hi]
      exact EventuallyEq.of_eq condExp_zero
  have h_sum_var : ∀ n ≤ N, ∀ᵐ ω ∂ν,
      LeanKit.Probability.Freedman.predictableQuadVar ν 𝓕 X_shift n ω ≤ v_tot := by
    intro n hn
    have hall : ∀ᵐ ω ∂ν, ∀ i < N,
        ν[fun a_1 => (X_shift (i + 1) a_1) ^ 2 | 𝓕 i] ω ≤
          (a i * M i + s i * Real.sqrt H) ^ 2 * V i := by
      rw [ae_all_iff]
      intro i
      by_cases hi : i < N
      · filter_upwards [(hX_props i hi).2.2.2.2] with ω hω _
        exact hω
      · exact Eventually.of_forall (fun _ hlt => (hi hlt).elim)
    filter_upwards [hall] with ω hω
    unfold LeanKit.Probability.Freedman.predictableQuadVar
    have hsub : Finset.range n ⊆ Finset.range N := Finset.range_mono hn
    have hle1 : (∑ i ∈ Finset.range n, ν[fun a_1 => (X_shift (i + 1) a_1) ^ 2 | 𝓕 i] ω) ≤
        ∑ i ∈ Finset.range n, (a i * M i + s i * Real.sqrt H) ^ 2 * V i := by
      apply Finset.sum_le_sum
      intro i hi
      exact hω i (lt_of_lt_of_le (Finset.mem_range.mp hi) hn)
    have hle2 : (∑ i ∈ Finset.range n, (a i * M i + s i * Real.sqrt H) ^ 2 * V i) ≤
        ∑ i ∈ Finset.range N, (a i * M i + s i * Real.sqrt H) ^ 2 * V i := by
      apply Finset.sum_le_sum_of_subset_of_nonneg hsub
      intro i hi _
      exact mul_nonneg (sq_nonneg _) (hV i (Finset.mem_range.mp hi))
    exact (hle1.trans hle2).trans (deterministic_variance_sum_le a s M V N A_bud K₀ V₀ H
      ha hs hM hV hA_bud hK₀ hV₀ hH_nn hA_sum hK_sup hV_sum)
  have hfreedman := LeanKit.Probability.Freedman.freedman_lemma14_finite ν 𝓕 X_shift hX_shift_ad
    b_tot v_tot q hb_tot_nn hv_tot_nn hq hX_shift_b hX_shift_mean N h_sum_var
  have hbI_all : ∀ᵐ ω ∂ν, ∀ t < N, ‖bI t ω‖ ≤ B t ∧ (ω ∉ I₀ t → bI t ω = 0) := by
    rw [ae_all_iff]
    intro t
    by_cases ht : t < N
    · filter_upwards [hbI_bound t ht] with ω hω _
      exact hω
    · exact Eventually.of_forall (fun _ hlt => (ht hlt).elim)
  have hmY_all : ∀ᵐ ω ∂ν, ∀ t < N, mY t ω ≤ V t ∧ (ω ∉ I₀ t → mY t ω = 0) := by
    rw [ae_all_iff]
    intro t
    by_cases ht : t < N
    · filter_upwards [hmY_bound t ht] with ω hω _
      exact hω
    · exact Eventually.of_forall (fun _ hlt => (ht hlt).elim)
  refine (measure_mono_ae ?_).trans hfreedman
  filter_upwards [hbI_all, hmY_all] with ω hbω hmω
  rintro ⟨ hωℰ, hP0, m, hmN, hωJm, hPm_gt ⟩
  -- Take the smallest `m < N` such that `ω ∈ J m` and `H < P (m + 1) ω`
  classical
  have hex : ∃ m, m < N ∧ ω ∈ J m ∧ H < P (m + 1) ω := ⟨ m, hmN, hωJm, hPm_gt ⟩
  let m₀_idx := Nat.find hex
  have hm₀_spec : m₀_idx < N ∧ ω ∈ J m₀_idx ∧ H < P (m₀_idx + 1) ω := Nat.find_spec hex
  have hm₀_lt : m₀_idx < N := hm₀_spec.1
  have hω_Jm₀ : ω ∈ J m₀_idx := hm₀_spec.2.1
  have hPm₀_gt : H < P (m₀_idx + 1) ω := hm₀_spec.2.2
  have hJ_down : ∀ t ≤ m₀_idx, ω ∈ J t := by
    intro t ht
    obtain ⟨ d, hd ⟩ := Nat.exists_eq_add_of_le ht
    have hω_td : ω ∈ J (t + d) := by simpa only [← hd] using hω_Jm₀
    clear ht hd hm₀_lt hPm₀_gt
    induction d with
    | zero => simpa using hω_td
    | succ d ih =>
      exact ih (hJ_mono (t + d) hω_td)
  have hI₀_up : ∀ t ≤ m₀_idx, ω ∈ I₀ t := by
    intro t ht
    refine ⟨ hP0, ?_ ⟩
    intro j hj
    rcases j with _ | j
    · exact hP0.trans (p0_le_energyThreshold hp₀ hA_bud hK₀ hB₀ hV₀ hJ₀ hq.le)
    · have hj_lt : j < Nat.find hex := by omega
      have hnot := Nat.find_min hex hj_lt
      by_contra hgt
      push_neg at hgt
      exact hnot ⟨ by omega, hJ_down j (by omega), hgt ⟩
  have hI_up : ∀ t ≤ m₀_idx, ω ∈ I t := fun t ht => ⟨ hJ_down t ht, hI₀_up t ht ⟩
  -- Show that at step `m₀_idx + 1 ≤ N`, `partialSum X_shift (m₀_idx + 1) ω > 2 √(v_tot q) + 2 b_tot q`
  refine ⟨ m₀_idx + 1, by omega, ?_ ⟩
  have hrec_m₀ := hrec m₀_idx hm₀_lt ω ⟨ hωℰ, hω_Jm₀ ⟩
  have hsum_decomp :
      (∑ t ∈ Finset.range (m₀_idx + 1), (a t * ‖e t ω‖ ^ 2 + ⟪e t ω, w t ω⟫_ℝ)) =
        (∑ t ∈ Finset.range (m₀_idx + 1), a t * mY t ω) +
        (∑ t ∈ Finset.range (m₀_idx + 1), ⟪bI t ω, wI t ω⟫_ℝ) +
        LeanKit.Probability.MartingaleConcentration.partialSum X_shift (m₀_idx + 1) ω := by
    unfold LeanKit.Probability.MartingaleConcentration.partialSum
    rw [← Finset.sum_add_distrib, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro t ht
    have ht_le : t ≤ m₀_idx := by have := Finset.mem_range.mp ht; omega
    have ht_lt : t < N := by omega
    have hωIt : ω ∈ I t := hI_up t ht_le
    have hωI₀t : ω ∈ I₀ t := hI₀_up t ht_le
    have heI_eq : eI t ω = e t ω := by
      dsimp [eI]; rw [if_pos ht_lt, Set.indicator_of_mem hωI₀t]
    have hwI_eq : wI t ω = w t ω := by
      dsimp [wI]; rw [if_pos ht_lt, Set.indicator_of_mem hωIt]
    dsimp [X_shift, shiftSeq, X_inc, D_inc, H_inc, uI, Y, aN]
    rw [if_pos ht_lt, heI_eq, hwI_eq, inner_sub_right, real_inner_comm (w t ω) (e t ω),
      real_inner_comm (w t ω) (bI t ω)]
    ring
  have hmean_sq_le : (∑ t ∈ Finset.range (m₀_idx + 1), a t * mY t ω) ≤ A_bud := by
    have hsub : Finset.range (m₀_idx + 1) ⊆ Finset.range N :=
      Finset.range_mono (by omega)
    calc
      (∑ t ∈ Finset.range (m₀_idx + 1), a t * mY t ω)
        ≤ ∑ t ∈ Finset.range (m₀_idx + 1), a t * V t := by
          apply Finset.sum_le_sum
          intro t ht
          have ht_lt : t < N := by have := Finset.mem_range.mp ht; omega
          exact mul_le_mul_of_nonneg_left (hmω t ht_lt).1 (ha t ht_lt)
      _ ≤ ∑ t ∈ Finset.range N, a t * V t := by
          apply Finset.sum_le_sum_of_subset_of_nonneg hsub
          intro t ht _
          have ht_lt := Finset.mem_range.mp ht
          exact mul_nonneg (ha t ht_lt) (hV t ht_lt)
      _ ≤ A_bud := hA_sum
  have hbias_lin_le : (∑ t ∈ Finset.range (m₀_idx + 1), ⟪bI t ω, wI t ω⟫_ℝ) ≤
      Real.sqrt H * B₀ := by
    have hsub : Finset.range (m₀_idx + 1) ⊆ Finset.range N :=
      Finset.range_mono (by omega)
    calc
      (∑ t ∈ Finset.range (m₀_idx + 1), ⟪bI t ω, wI t ω⟫_ℝ)
        ≤ ∑ t ∈ Finset.range (m₀_idx + 1), Real.sqrt H * (s t * B t) := by
          apply Finset.sum_le_sum
          intro t ht
          have ht_lt : t < N := by have := Finset.mem_range.mp ht; omega
          have h1 := real_inner_le_norm (bI t ω) (wI t ω)
          have h2 : ‖bI t ω‖ ≤ B t := (hbω t ht_lt).1
          have h3 : ‖wI t ω‖ ≤ s t * Real.sqrt H := by simpa [sN, ht_lt] using hwI_bound t ω
          have h4 := mul_le_mul h2 h3 (norm_nonneg _) (hB t ht_lt)
          linarith
      _ = Real.sqrt H * ∑ t ∈ Finset.range (m₀_idx + 1), s t * B t :=
          (Finset.mul_sum _ _ _).symm
      _ ≤ Real.sqrt H * ∑ t ∈ Finset.range N, s t * B t := by
          apply mul_le_mul_of_nonneg_left _ (Real.sqrt_nonneg H)
          apply Finset.sum_le_sum_of_subset_of_nonneg hsub
          intro t ht _
          have ht_lt := Finset.mem_range.mp ht
          exact mul_nonneg (hs t ht_lt) (hB t ht_lt)
      _ ≤ Real.sqrt H * B₀ := mul_le_mul_of_nonneg_left hB_sum (Real.sqrt_nonneg H)
  have h_closure :
      (p₀ + A_bud + 2 * Real.sqrt (K₀ * A_bud * q) + 2 * K₀ * q) +
      Real.sqrt H * B₀ + Real.sqrt H * (2 * Real.sqrt (V₀ * q) + 2 * J₀ * q) ≤ H := by
    have hc := energy_closure_ineq hp₀ hA_bud hK₀ hB₀ hV₀ hJ₀ hq.le
    unfold energyC energyD at hc
    change (p₀ + A_bud + 2 * Real.sqrt (K₀ * A_bud * q) + 2 * K₀ * q) +
      Real.sqrt H * (B₀ + 2 * Real.sqrt (V₀ * q) + 2 * J₀ * q) ≤ H at hc
    linarith [show Real.sqrt H * (B₀ + 2 * Real.sqrt (V₀ * q) + 2 * J₀ * q) =
      Real.sqrt H * B₀ + Real.sqrt H * (2 * Real.sqrt (V₀ * q) + 2 * J₀ * q) by ring]
  have h_thresh_id : 2 * Real.sqrt (v_tot * q) + 2 * b_tot * q =
      (2 * Real.sqrt (K₀ * A_bud * q) + 2 * K₀ * q) +
      Real.sqrt H * (2 * Real.sqrt (V₀ * q) + 2 * J₀ * q) := by
    dsimp [v_tot, b_tot]
    have hsqrt_v : Real.sqrt ((Real.sqrt (K₀ * A_bud) + Real.sqrt (H * V₀)) ^ 2 * q) =
        (Real.sqrt (K₀ * A_bud) + Real.sqrt (H * V₀)) * Real.sqrt q := by
      rw [Real.sqrt_mul (sq_nonneg _), Real.sqrt_sq (by positivity)]
    have hsqrt_KA : Real.sqrt (K₀ * A_bud * q) = Real.sqrt (K₀ * A_bud) * Real.sqrt q :=
      Real.sqrt_mul (mul_nonneg hK₀ hA_bud) q
    have hsqrt_HV : Real.sqrt (H * V₀) * Real.sqrt q = Real.sqrt H * Real.sqrt (V₀ * q) := by
      rw [Real.sqrt_mul hH_nn V₀, Real.sqrt_mul hV₀ q]
      ring
    rw [hsqrt_v, hsqrt_KA]
    linarith [hsqrt_HV]
  linarith

/-- Infinite-horizon version of `lem:energy-budget` (`N = ∞`), obtained by
monotone union continuity (`LeanKit.Probability.TimeUniform.measure_iUnion_le_of_monotone`). -/
theorem energy_budget_infinite (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    (P : ℕ → Ω → ℝ) (hP : Adapted 𝓕 P) (hP_nn : ∀ t ω, 0 ≤ P t ω)
    (J : ℕ → Set Ω) (hJ_meas : ∀ t, MeasurableSet[𝓕 t] (J t))
    (hJ_mono : ∀ t, J (t + 1) ⊆ J t) (ℰ : Set Ω)
    (e w : ℕ → Ω → E)
    (he_meas : ∀ t, StronglyMeasurable[𝓕 (t + 1)] (e t))
    (he_int : ∀ t, Integrable (e t) ν)
    (he_sq_int : ∀ t, Integrable (fun ω => ‖e t ω‖ ^ 2) ν)
    (he_supp : ∀ t ω, ω ∉ J t → e t ω = 0)
    (hw_meas : ∀ t, StronglyMeasurable[𝓕 t] (w t))
    (a s B V M U : ℕ → ℝ)
    (ha : ∀ t, 0 ≤ a t) (hs : ∀ t, 0 ≤ s t)
    (hB : ∀ t, 0 ≤ B t) (hV : ∀ t, 0 ≤ V t)
    (hM : ∀ t, 0 ≤ M t) (hU : ∀ t, 0 ≤ U t)
    (hw_bound : ∀ t, ∀ ω ∈ J t, ‖w t ω‖ ≤ s t * Real.sqrt (P t ω))
    (hrec : ∀ m, ∀ ω ∈ ℰ ∩ J m,
      P (m + 1) ω ≤ P 0 ω +
        ∑ t ∈ Finset.range (m + 1), (a t * ‖e t ω‖ ^ 2 + ⟪e t ω, w t ω⟫_ℝ))
    (hBias : ∀ t, ∀ᵐ ω ∂ν, ‖ν[e t | 𝓕 t] ω‖ ≤ B t)
    (hVar : ∀ t, ν[fun ω => ‖e t ω‖ ^ 2 | 𝓕 t] ≤ᵐ[ν] fun _ => V t)
    (hRange : ∀ t, ∀ᵐ ω ∂ν, ‖e t ω‖ ≤ M t)
    (hCentRange : ∀ t, ∀ᵐ ω ∂ν, ‖e t ω - ν[e t | 𝓕 t] ω‖ ≤ U t)
    (p₀ A_bud K₀ B₀ V₀ J₀ q : ℝ)
    (hp₀ : 0 ≤ p₀) (hA_bud : 0 ≤ A_bud) (hK₀ : 0 ≤ K₀)
    (hB₀ : 0 ≤ B₀) (hV₀ : 0 ≤ V₀) (hJ₀ : 0 ≤ J₀) (hq : 0 < q)
    (hA_sum : ∀ N, ∑ t ∈ Finset.range N, a t * V t ≤ A_bud)
    (hK_sup : ∀ t, a t * (M t) ^ 2 ≤ K₀)
    (hB_sum : ∀ N, ∑ t ∈ Finset.range N, s t * B t ≤ B₀)
    (hV_sum : ∀ N, ∑ t ∈ Finset.range N, (s t) ^ 2 * V t ≤ V₀)
    (hJ_sup : ∀ t, s t * U t ≤ J₀) :
    ν {ω ∈ ℰ | P 0 ω ≤ p₀ ∧ ∃ m : ℕ, ω ∈ J m ∧
        energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q < P (m + 1) ω} ≤
      ENNReal.ofReal (Real.exp (-q)) := by
  let E_fin : ℕ → Set Ω := fun N =>
    {ω ∈ ℰ | P 0 ω ≤ p₀ ∧ ∃ m < N, ω ∈ J m ∧
      energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q < P (m + 1) ω}
  have hmono : Monotone E_fin := by
    intro N₁ N₂ hle ω hω
    rcases hω with ⟨ hℰ, hp0, m, hm, hJm, hgt ⟩
    exact ⟨ hℰ, hp0, m, lt_of_lt_of_le hm hle, hJm, hgt ⟩
  have hunion : {ω ∈ ℰ | P 0 ω ≤ p₀ ∧ ∃ m : ℕ, ω ∈ J m ∧
      energyThreshold p₀ A_bud K₀ B₀ V₀ J₀ q < P (m + 1) ω} = ⋃ N : ℕ, E_fin N := by
    ext ω
    simp only [mem_setOf_eq, mem_iUnion, E_fin]
    constructor
    · rintro ⟨ hℰ, hp0, m, hJm, hgt ⟩
      exact ⟨ m + 1, hℰ, hp0, m, Nat.lt_succ_self m, hJm, hgt ⟩
    · rintro ⟨ N, hℰ, hp0, m, _, hJm, hgt ⟩
      exact ⟨ hℰ, hp0, m, hJm, hgt ⟩
  rw [hunion]
  apply LeanKit.Probability.TimeUniform.measure_iUnion_le_of_monotone ν hmono
  intro N
  exact energy_budget_finite ν 𝓕 N P hP hP_nn J hJ_meas hJ_mono ℰ e w
    (fun t _ => he_meas t) (fun t _ => he_int t) (fun t _ => he_sq_int t)
    (fun t _ => he_supp t) (fun t _ => hw_meas t)
    a s B V M U (fun t _ => ha t) (fun t _ => hs t) (fun t _ => hB t)
    (fun t _ => hV t) (fun t _ => hM t) (fun t _ => hU t)
    (fun t _ => hw_bound t) (fun m _ => hrec m)
    (fun t _ => hBias t) (fun t _ => hVar t) (fun t _ => hRange t) (fun t _ => hCentRange t)
    p₀ A_bud K₀ B₀ V₀ J₀ q hp₀ hA_bud hK₀ hB₀ hV₀ hJ₀ hq
    (hA_sum N) (fun t _ => hK_sup t) (hB_sum N) (hV_sum N) (fun t _ => hJ_sup t)

end
end ClippedSGD.EnergyBudget


==> anc/lean/ClippedSGD/FiniteHorizonPathwise.lean <==
import ClippedSGD.LinearSchedule
import ClippedSGD.Radius

open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.FiniteHorizonPathwise
open Potential LinearSchedule
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

def energy (η : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (m : ℕ) : ℝ :=
  tailSum (step η T) T 1*distanceEnergy xstar x (inverseTail (step η T) T) m

def objective (f : E → ℝ) (η : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (m : ℕ) : ℝ :=
  tailSum (step η T) T 1*objectivePotential (fun t => f (x t)-f xstar)
    (inverseTail (step η T) T) (step η T) (tailSum (step η T) T) m

lemma energy_nonneg (η : ℝ) (hη : 0 < η) (T : ℕ) (hT : 0 < T)
    (xstar : E) (x : ℕ → E) (m : ℕ) (hm : m ≤ T) : 0 ≤ energy η T xstar x m := by
  have hpos := fun i hi => tailSum_pos (step η T) T i hT hi
    (fun j hj hjT => step_pos η hη T j hj hjT)
  have hs := hpos 1 (by omega)
  have hm' := hpos m hm
  dsimp [energy, distanceEnergy, inverseTail]
  positivity

lemma objective_nonneg (f : E → ℝ) (η : ℝ) (hη : 0 < η) (T : ℕ) (hT : 0 < T)
    (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x : ℕ → E) (m : ℕ) (hm : m ≤ T) :
    0 ≤ objective f η T xstar x m := by
  have hsteps := fun j hj hjT => step_pos η hη T j hj hjT
  have hs1 := tailSum_pos (step η T) T 1 hT (by omega) hsteps
  apply mul_nonneg hs1.le
  apply objectivePotential_nonneg _ _ _ _ m (fun t => sub_nonneg.mpr (hmin _))
    (inverseTail_pos _ T m hT hm hsteps).le
  · rcases Nat.eq_zero_or_pos m with rfl | hmp
    · rw [step_zero]
    · exact (hsteps m hmp hm).le
  · exact tailSum_nonneg _ T _ (fun j hj hjT => (hsteps j hj hjT).le)
  · exact fun t ht => inverseTail_mono _ T t hT (by omega) (step_zero η T) hsteps

lemma initial_energy (η : ℝ) (hη : 0 < η) (T : ℕ) (hT : 0 < T)
    (xstar : E) (x : ℕ → E) : energy η T xstar x 0=‖x 1-xstar‖^2/2 := by
  have hs := tailSum_pos (step η T) T 1 hT (by omega)
    (fun j hj hjT => step_pos η hη T j hj hjT)
  simp only [energy, distanceEnergy, comparator, inverseTail, tailSum_zero, zero_add,
    norm_sub_rev xstar (x 1)]
  field_simp
  <;> ring

/-- The pathwise potential bound for the linearly decaying step sizes, with the comparator
direction `noiseDirection`. -/
theorem scaled_potential {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L η : ℝ) (hL : 0 < L) (hη : 0 < η)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (hstep : η ≤ 1/(2*L)) (T m : ℕ) (hT : 0 < T) (hm : m ≤ T)
    (xstar : E) (x e : ℕ → E)
    (hupdate : ∀ t < T, x (t+2)=x (t+1)-step η T (t+1) • (gradient f (x (t+1))+e (t+1))) :
    objective f η T xstar x m+energy η T xstar x m ≤
      ‖x 1-xstar‖^2/2+∑t∈Finset.range m,
        (2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1)*‖e (t+1)‖^2+
          ⟪e (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ) := by
  have hsteps := fun j hj hjT => step_pos η hη T j hj hjT
  have hs1 := tailSum_pos (step η T) T 1 hT (by omega) hsteps
  have hh := stepsize_partial_sum_potential hconv hdiff L hL hlip xstar x e (step η T) T m hT hm
    (step_zero η T) hsteps (fun j hj hjT => (step_le η hη.le T j hj hjT).trans hstep) hupdate
  have hh' := mul_le_mul_of_nonneg_left hh hs1.le
  rw [mul_add, mul_add, Finset.mul_sum] at hh'
  have hz := initial_energy η hη T hT xstar x
  change tailSum (step η T) T 1*distanceEnergy xstar x (inverseTail (step η T) T) 0=_ at hz
  rw [hz] at hh'
  change objective f η T xstar x m+energy η T xstar x m ≤ _ at hh'
  convert hh' using 1
  congr 1
  apply Finset.sum_congr rfl
  intro t ht
  simp only [noiseDirection, Nat.add_sub_cancel, real_inner_smul_right, inverseTail]
  ring

lemma terminal_objective (f : E → ℝ) (η : ℝ) (hη : 0 < η) (T : ℕ) (hT : 0 < T)
    (xstar : E) (x : ℕ → E) :
    objective f η T xstar x T=η*(T+1 : ℝ)/2*(f (x (T+1))-f xstar) := by
  unfold objective
  rw [stepsize_terminal_output _ _ T hT (step_zero η T)
    (fun j hj hjT => step_pos η hη T j hj hjT), initial_tail η T hT]

def radiusDirection (f : E → ℝ) (η : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (t : ℕ) : E :=
  x t-xstar-step η T t • gradient f (x t)

end
end ClippedSGD.FiniteHorizonPathwise


==> anc/lean/ClippedSGD/FrozenReference.lean <==
import ClippedSGD.AnytimeLowerRule

/-! The reference trajectory: the run on the endpoint instance, stopped after it first
exceeds one half. -/
noncomputable section
set_option autoImplicit false
open Set MeasureTheory
namespace ClippedSGD.AnytimeLower

/-- Stops a path after the first time it exceeds the boundary. -/
def freezePath (X : ℕ → ℝ) (c : ℝ) : ℕ → ℝ
  | 0 => X 0
  | n+1 => if c < freezePath X c n then freezePath X c n else X (n+1)

lemma freezePath_spec (X : ℕ → ℝ) (c : ℝ) (hmono : Monotone X) (n : ℕ) :
    freezePath X c n ≤ X n ∧ (freezePath X c n ≤ c → freezePath X c n=X n) := by
  induction n with
  | zero => exact ⟨le_rfl,fun _ => rfl⟩
  | succ n ih =>
    by_cases hc : c < freezePath X c n
    · simp only [freezePath,if_pos hc]
      exact ⟨ih.1.trans (hmono (by omega)),fun h => (not_lt_of_ge h hc).elim⟩
    · simp [freezePath,hc]

lemma freezePath_no_move (X : ℕ → ℝ) (c : ℝ) (hmono : Monotone X)
    (n : ℕ) (hn : X (n+1)=X n) : freezePath X c (n+1)=freezePath X c n := by
  by_cases hc : c < freezePath X c n
  · simp [freezePath,hc]
  · rw [freezePath,if_neg hc,hn,(freezePath_spec X c hmono n).2 (le_of_not_gt hc)]

lemma freezePath_crossing (X : ℕ → ℝ) (c z : ℝ) (hmono : Monotone X)
    (n : ℕ) (hz : z<c) (hn : freezePath X c n≤z) :
    freezePath X c n=X n ∧ freezePath X c (n+1)=X (n+1) := by
  have hnc : freezePath X c n≤c := hn.trans hz.le
  exact ⟨(freezePath_spec X c hmono n).2 hnc,by rw [freezePath,if_neg (not_lt_of_ge hnc)]⟩

lemma freezePath_le_boundary_iff (X : ℕ → ℝ) (c : ℝ) (hmono : Monotone X) (n : ℕ) :
    freezePath X c n≤c ↔ X n≤c := by
  constructor
  · intro h; rwa [(freezePath_spec X c hmono n).2 h] at h
  · intro h; exact (freezePath_spec X c hmono n).1.trans h

lemma freezePath_measurable {Ω : Type*} [MeasurableSpace Ω]
    (X : ℕ → Ω → ℝ) (hX : ∀n,Measurable (X n)) (c : ℝ) (n : ℕ) :
    Measurable (fun ω => freezePath (fun t => X t ω) c n) := by
  induction n with
  | zero => exact hX 0
  | succ n ih =>
    exact Measurable.ite (measurableSet_lt measurable_const ih) ih (hX (n+1))

/-- The run on the endpoint instance (minimizer `1`), stopped after it first exceeds one
half. -/
def frozenReference {S : Type*} (R : Rule S) (μ A : ℝ)
    (bits : ℕ → Bool) (seed : S) : ℕ → ℝ :=
  freezePath (position R (actualOracle μ 1 A bits) seed) (1/2)

/-- The stopped run on the endpoint instance equals the stopped run on flat gradients. -/
theorem frozenReference_eq_flat {S : Type*} (R : Rule S) (hR : Nonnegative R)
    (μ A : ℝ) (hμ : μ≤1/2) (hA : 0≤A) (bits : ℕ → Bool) (seed : S) :
    frozenReference R μ A bits seed=freezePath (position R (referenceOracle A bits) seed) (1/2) := by
  funext n
  induction n with
  | zero => rfl
  | succ n ih =>
    change freezePath (position R (actualOracle μ 1 A bits) seed) (1/2) (n+1)=_
    change freezePath (position R (actualOracle μ 1 A bits) seed) (1/2) n=_ at ih
    simp only [freezePath,ih]
    by_cases hc : 1/2<freezePath (position R (referenceOracle A bits) seed) (1/2) n
    · rw [if_pos hc,if_pos hc]
    · simp only [if_neg hc]
      have hm := reference_monotone hR hA bits seed
      have hn := (freezePath_spec _ (1/2) hm n).2 (le_of_not_gt hc)
      have hb : position R (referenceOracle A bits) seed n≤1/2 := by
        rw [←hn]; exact le_of_not_gt hc
      exact flat_coupling R μ 1 A bits seed (n+1) (by
        intro j hj
        have hh := (hm (show j≤n by omega)).trans hb
        linarith) (n+1) le_rfl

lemma frozenReference_measurable {S Ω : Type*} [MeasurableSpace S] [MeasurableSpace Ω]
    (R : Rule S) (hR : ∀t,Measurable (R t)) (μ A : ℝ)
    (bits : Ω → ℕ → Bool) (hbits : Measurable bits)
    (seed : Ω → S) (hs : Measurable seed) (t : ℕ) :
    Measurable (fun ω => frozenReference R μ A (bits ω) (seed ω) t) :=
  freezePath_measurable _ (fun n => position_measurable R hR _
    (actualOracle_measurable μ 1 A bits hbits) seed hs n) _ t

end ClippedSGD.AnytimeLower


==> anc/lean/ClippedSGD/GlobalClipping.lean <==
import ClippedSGD.ClippingConditional
import ClippedSGD.PredictableInner

/-! Global decomposition of a clipped stochastic gradient (`lem:global-clipping`):
without any bound on the true gradient `μ`, writes `clip Λ g = A • μ + ε + u` where
`A = E[clipFactor Λ g | m] ∈ [0, 1]`, `‖ε‖ ≤ σ^p Λ^(1-p)`, `‖u‖ ≤ 2 Λ`, and
`E[‖u‖^2 | m] ≤ (2 Λ)^(2-p) σ^p`. -/
open Set MeasureTheory ProbabilityTheory
open scoped InnerProductSpace
namespace ClippedSGD.GlobalClipping
open Clipping ClippingConditional PredictableInner
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- Scalar clipping factor `α(v) = min(1, Λ / ‖v‖)` (with `α(0) = 1`). -/
def scalarFactor (Λ r : ℝ) : ℝ := if r ≤ Λ then 1 else Λ / r

/-- Vector clipping factor `α(v) = scalarFactor Λ ‖v‖`. -/
def clipFactor (Λ : ℝ) (v : E) : ℝ := scalarFactor Λ ‖v‖

lemma clip_eq_clipFactor_smul (Λ : ℝ) (v : E) :
    clip Λ v = clipFactor Λ v • v := by
  unfold clip clipFactor scalarFactor
  split_ifs with h
  · simp
  · rfl

lemma scalarFactor_bounds (Λ r : ℝ) (hΛ : 0 ≤ Λ) (hr : 0 ≤ r) :
    0 ≤ scalarFactor Λ r ∧ scalarFactor Λ r ≤ 1 := by
  unfold scalarFactor
  split_ifs with h
  · exact ⟨ zero_le_one, le_rfl ⟩
  · have hrpos : 0 < r := lt_of_le_of_lt hΛ (lt_of_not_ge h)
    exact ⟨ div_nonneg hΛ hr, (div_le_one hrpos).mpr (le_of_not_ge h) ⟩

lemma clipFactor_bounds (Λ : ℝ) (hΛ : 0 ≤ Λ) (v : E) :
    0 ≤ clipFactor Λ v ∧ clipFactor Λ v ≤ 1 :=
  scalarFactor_bounds Λ ‖v‖ hΛ (norm_nonneg v)

lemma scalarFactor_sub_le (Λ r s : ℝ) (hΛ : 0 < Λ) (hr : 0 ≤ r) (hs : 0 ≤ s) :
    |scalarFactor Λ r - scalarFactor Λ s| ≤ |r - s| / Λ ∧
      |scalarFactor Λ r - scalarFactor Λ s| ≤ 1 := by
  have hb1 := scalarFactor_bounds Λ r hΛ.le hr
  have hb2 := scalarFactor_bounds Λ s hΛ.le hs
  refine ⟨ ?_, abs_sub_le_iff.mpr ⟨ by linarith, by linarith ⟩ ⟩
  unfold scalarFactor
  split_ifs with hrΛ hsΛ hsΛ
  · simp [div_nonneg (abs_nonneg _) hΛ.le]
  · have hspos : 0 < s := lt_of_lt_of_le hΛ (le_of_not_ge hsΛ)
    have hdiff : 1 - Λ / s = (s - Λ) / s := by field_simp
    rw [hdiff, abs_of_nonneg (div_nonneg (by linarith) hspos.le),
      abs_of_nonpos (by linarith : r - s ≤ 0)]
    have h1 : (s - Λ) / s ≤ (s - Λ) / Λ :=
      div_le_div_of_nonneg_left (by linarith) hΛ (le_of_not_ge hsΛ)
    have h2 : (s - Λ) / Λ ≤ -(r - s) / Λ :=
      div_le_div_of_nonneg_right (by linarith) hΛ.le
    exact h1.trans h2
  · have hrpos : 0 < r := lt_of_lt_of_le hΛ (le_of_not_ge hrΛ)
    have hdiff : Λ / r - 1 = -((r - Λ) / r) := by field_simp
    rw [hdiff, abs_neg, abs_of_nonneg (div_nonneg (by linarith) hrpos.le),
      abs_of_nonneg (by linarith : 0 ≤ r - s)]
    have h1 : (r - Λ) / r ≤ (r - Λ) / Λ :=
      div_le_div_of_nonneg_left (by linarith) hΛ (le_of_not_ge hrΛ)
    have h2 : (r - Λ) / Λ ≤ (r - s) / Λ :=
      div_le_div_of_nonneg_right (by linarith) hΛ.le
    exact h1.trans h2
  · have hrpos : 0 < r := lt_of_lt_of_le hΛ (le_of_not_ge hrΛ)
    have hspos : 0 < s := lt_of_lt_of_le hΛ (le_of_not_ge hsΛ)
    have hdiff : Λ / r - Λ / s = Λ * (s - r) / (r * s) := by field_simp; ring
    rw [hdiff, abs_div, abs_mul, abs_of_pos hΛ, abs_of_pos (mul_pos hrpos hspos), abs_sub_comm]
    have hden : Λ * Λ ≤ r * s := mul_le_mul (le_of_not_ge hrΛ) (le_of_not_ge hsΛ) hΛ.le hrpos.le
    calc
      Λ * |r - s| / (r * s) ≤ Λ * |r - s| / (Λ * Λ) :=
        div_le_div_of_nonneg_left (mul_nonneg hΛ.le (abs_nonneg _)) (mul_pos hΛ hΛ) hden
      _ = |r - s| / Λ := by field_simp; ring

lemma clipFactor_sub_le (Λ : ℝ) (hΛ : 0 < Λ) (u v : E) :
    |clipFactor Λ u - clipFactor Λ v| ≤ min (‖u - v‖ / Λ) 1 := by
  have hs := scalarFactor_sub_le Λ ‖u‖ ‖v‖ hΛ (norm_nonneg u) (norm_nonneg v)
  refine le_min ?_ hs.2
  exact hs.1.trans (div_le_div_of_nonneg_right (abs_norm_sub_norm_le u v) hΛ.le)

/-- Pointwise bias inequality `‖(α(g) - α(μ)) (g - μ)‖ ≤ Λ^(1-p) ‖g - μ‖^p` for `1 ≤ p ≤ 2`. -/
lemma global_bias_pointwise (Λ p : ℝ) (hΛ : 0 < Λ) (hp1 : 1 ≤ p) (hp2 : p ≤ 2) (g μ : E) :
    ‖(clipFactor Λ g - clipFactor Λ μ) • (g - μ)‖ ≤ Λ ^ (1 - p) * ‖g - μ‖ ^ p := by
  rw [norm_smul, Real.norm_eq_abs]
  have hlip := clipFactor_sub_le Λ hΛ g μ
  by_cases hz : ‖g - μ‖ = 0
  · rw [hz, mul_zero]
    positivity
  · have hx : 0 < ‖g - μ‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    by_cases hxΛ : ‖g - μ‖ ≤ Λ
    · have h1 : |clipFactor Λ g - clipFactor Λ μ| ≤ ‖g - μ‖ / Λ :=
        hlip.trans (min_le_left _ _)
      have h2 : |clipFactor Λ g - clipFactor Λ μ| * ‖g - μ‖ ≤ Λ ^ (-1 : ℝ) * ‖g - μ‖ ^ 2 := by
        rw [Real.rpow_neg_one]
        calc
          |clipFactor Λ g - clipFactor Λ μ| * ‖g - μ‖ ≤ (‖g - μ‖ / Λ) * ‖g - μ‖ :=
            mul_le_mul_of_nonneg_right h1 hx.le
          _ = Λ⁻¹ * ‖g - μ‖ ^ 2 := by ring
      have h3 : ‖g - μ‖ ^ 2 = ‖g - μ‖ ^ (2 - p) * ‖g - μ‖ ^ p := by
        rw [← Real.rpow_two, ← Real.rpow_add hx]
        ring_nf
      have h4 : ‖g - μ‖ ^ (2 - p) ≤ Λ ^ (2 - p) :=
        Real.rpow_le_rpow hx.le hxΛ (by linarith)
      calc
        |clipFactor Λ g - clipFactor Λ μ| * ‖g - μ‖
          ≤ Λ ^ (-1 : ℝ) * (‖g - μ‖ ^ (2 - p) * ‖g - μ‖ ^ p) := by
            rw [← h3]
            exact h2
        _ ≤ Λ ^ (-1 : ℝ) * (Λ ^ (2 - p) * ‖g - μ‖ ^ p) := by
            gcongr
        _ = (Λ ^ (-1 : ℝ) * Λ ^ (2 - p)) * ‖g - μ‖ ^ p := by ring
        _ = Λ ^ (1 - p) * ‖g - μ‖ ^ p := by
            rw [← Real.rpow_add hΛ]
            ring_nf
    · have hΛx : Λ < ‖g - μ‖ := lt_of_not_ge hxΛ
      have h1 : |clipFactor Λ g - clipFactor Λ μ| ≤ 1 := hlip.trans (min_le_right _ _)
      have h2 : ‖g - μ‖ ^ (1 - p) ≤ Λ ^ (1 - p) :=
        Real.rpow_le_rpow_of_nonpos hΛ hΛx.le (by linarith)
      calc
        |clipFactor Λ g - clipFactor Λ μ| * ‖g - μ‖ ≤ 1 * ‖g - μ‖ :=
          mul_le_mul_of_nonneg_right h1 hx.le
        _ = ‖g - μ‖ ^ (1 - p) * ‖g - μ‖ ^ p := by
          rw [one_mul, ← Real.rpow_add hx]
          simp
        _ ≤ Λ ^ (1 - p) * ‖g - μ‖ ^ p :=
          mul_le_mul_of_nonneg_right h2 (Real.rpow_nonneg hx.le p)

/-- Nonexpansiveness of `clip Λ` on the whole space `E`. -/
lemma clip_nonexpansive (Λ : ℝ) (hΛ : 0 ≤ Λ) (u v : E) :
    ‖clip Λ u - clip Λ v‖ ≤ ‖u - v‖ := by
  by_cases hv : ‖v‖ ≤ Λ
  · rw [clip_eq_self Λ v hv]
    exact error_contracts Λ hΛ u v hv
  · by_cases hu : ‖u‖ ≤ Λ
    · rw [clip_eq_self Λ u hu, norm_sub_rev u (clip Λ v), norm_sub_rev u v]
      exact error_contracts Λ hΛ v u hu
    · have huΛ : Λ < ‖u‖ := lt_of_not_ge hu
      have hvΛ : Λ < ‖v‖ := lt_of_not_ge hv
      have hu0 : 0 < ‖u‖ := lt_of_le_of_lt hΛ huΛ
      have hv0 : 0 < ‖v‖ := lt_of_le_of_lt hΛ hvΛ
      have hcu : 0 ≤ Λ / ‖u‖ := div_nonneg hΛ hu0.le
      have hcv : 0 ≤ Λ / ‖v‖ := div_nonneg hΛ hv0.le
      have hcs : ⟪u, v⟫_ℝ ≤ ‖u‖ * ‖v‖ := real_inner_le_norm u v
      have hprod : Λ ^ 2 ≤ ‖u‖ * ‖v‖ := by nlinarith
      have hsq : ‖clip Λ u - clip Λ v‖ ^ 2 ≤ ‖u - v‖ ^ 2 := by
        rw [clip, if_neg hu, clip, if_neg hv, norm_sub_sq_real, norm_sub_sq_real,
          norm_smul, norm_smul, Real.norm_eq_abs, Real.norm_eq_abs,
          abs_of_nonneg hcu, abs_of_nonneg hcv,
          div_mul_cancel₀ _ hu0.ne', div_mul_cancel₀ _ hv0.ne',
          real_inner_smul_left, real_inner_smul_right]
        have h1 : 2 * Λ ^ 2 - 2 * ((Λ / ‖u‖) * ((Λ / ‖v‖) * ⟪u, v⟫_ℝ)) =
            (2 * Λ ^ 2 / (‖u‖ * ‖v‖)) * (‖u‖ * ‖v‖ - ⟪u, v⟫_ℝ) := by
          field_simp
          ring
        have h2 : 2 * Λ ^ 2 / (‖u‖ * ‖v‖) ≤ 2 := by
          rw [div_le_iff₀ (mul_pos hu0 hv0)]
          nlinarith
        have h3 : (2 * Λ ^ 2 / (‖u‖ * ‖v‖)) * (‖u‖ * ‖v‖ - ⟪u, v⟫_ℝ) ≤
            2 * (‖u‖ * ‖v‖ - ⟪u, v⟫_ℝ) :=
          mul_le_mul_of_nonneg_right h2 (by linarith)
        nlinarith [sq_nonneg (‖u‖ - ‖v‖)]
      nlinarith [norm_nonneg (clip Λ u - clip Λ v), norm_nonneg (u - v)]

lemma global_variance_pointwise (Λ p : ℝ) (hΛ : 0 < Λ) (hp0 : 0 ≤ p) (hp2 : p ≤ 2) (g μ : E) :
    ‖clip Λ g - clip Λ μ‖ ^ 2 ≤ (2 * Λ) ^ (2 - p) * ‖g - μ‖ ^ p := by
  have h1 : ‖clip Λ g - clip Λ μ‖ ≤ 2 * Λ := by
    have h := (norm_sub_le (clip Λ g) (clip Λ μ)).trans
      (add_le_add (norm_clip Λ hΛ.le g) (norm_clip Λ hΛ.le μ))
    linarith
  have h2 : ‖clip Λ g - clip Λ μ‖ ≤ ‖g - μ‖ := clip_nonexpansive Λ hΛ.le g μ
  by_cases hz : ‖clip Λ g - clip Λ μ‖ = 0
  · rw [hz, zero_pow (by norm_num : (2 : ℕ) ≠ 0)]
    positivity
  · have hpos : 0 < ‖clip Λ g - clip Λ μ‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    calc
      ‖clip Λ g - clip Λ μ‖ ^ 2 =
          ‖clip Λ g - clip Λ μ‖ ^ (2 - p) * ‖clip Λ g - clip Λ μ‖ ^ p := by
        rw [← Real.rpow_add hpos]
        norm_num
      _ ≤ (2 * Λ) ^ (2 - p) * ‖g - μ‖ ^ p := mul_le_mul
        (Real.rpow_le_rpow (norm_nonneg _) h1 (by linarith))
        (Real.rpow_le_rpow (norm_nonneg _) h2 hp0)
        (Real.rpow_nonneg (norm_nonneg _) _) (by positivity)

variable [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]

lemma measurable_scalarFactor (Λ : ℝ) : Measurable (scalarFactor Λ) := by
  unfold scalarFactor
  exact Measurable.ite (measurableSet_Iic) measurable_const (measurable_const.div measurable_id)

lemma measurable_clipFactor (Λ : ℝ) : Measurable (clipFactor (E := E) Λ) :=
  (measurable_scalarFactor Λ).comp measurable_norm

variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]
  (m : MeasurableSpace Ω) (hm : m ≤ m₀)
include hm

/-- Pull an `m`-measurable vector out of a scalar-vector conditional expectation. -/
theorem condExp_smul_predictable_vec (φ : Ω → ℝ) (a : Ω → E)
    (hφ : Integrable φ ν) (ha : StronglyMeasurable[m] a)
    (hi : Integrable (fun ω => φ ω • a ω) ν) :
    ν[fun ω => φ ω • a ω | m] =ᵐ[ν] fun ω => ν[φ | m] ω • a ω := by
  letI : MeasurableSpace Ω := m₀
  have hX : @Measurable Ω Ω m₀ m id := measurable_id.mono le_rfl hm
  let κ : @Kernel Ω ℝ m _ := @condDistrib Ω Ω ℝ _ _ _ m₀ m φ id ν _
  letI : MeasurableSpace (Ω × ℝ) := m.prod inferInstance
  let joint : @Measure (Ω × ℝ) (m.prod inferInstance) :=
    @Measure.map Ω (Ω × ℝ) m₀ (m.prod inferInstance) (fun ω => (ω, φ ω)) ν
  have hXa : @AEMeasurable Ω Ω m m₀ id ν := @Measurable.aemeasurable Ω Ω m₀ m id ν hX
  have hjoint : AEMeasurable (fun ω => (ω, φ ω)) ν :=
    @AEMeasurable.prodMk Ω Ω ℝ m₀ m _ ν id φ hXa hφ.1.aemeasurable
  have hsnd : @StronglyMeasurable (Ω × ℝ) ℝ _ (m.prod inferInstance) Prod.snd :=
    stronglyMeasurable_id.comp_measurable measurable_snd
  have hmap : Integrable (fun q : Ω × ℝ => q.2) joint :=
    (integrable_map_measure hsnd.aestronglyMeasurable hjoint).mpr hφ
  have hik : ∀ᵐ ω ∂ν, Integrable (fun y : ℝ => y) (κ ω) :=
    hmap.condDistrib_ae (mβ := m) hXa hφ.1.aemeasurable
  have hb := condExp_ae_eq_integral_condDistrib' (X := id) hX hφ
  have hfun : @StronglyMeasurable (Ω × ℝ) E _ (m.prod inferInstance)
      (fun q => q.2 • a q.1) := hsnd.smul (ha.comp_measurable measurable_fst)
  have hc := condExp_prod_ae_eq_integral_condDistrib hX hφ.1.aemeasurable hfun hi
  simp only [MeasurableSpace.comap_id, id_eq] at hb hc
  filter_upwards [hik, hb, hc] with ω hikω hbω hcω
  rw [hcω, hbω]
  exact integral_smul_const (fun y : ℝ => y) (a ω)

/-- Pull an `m`-measurable scalar out of a scalar-vector conditional expectation. -/
theorem condExp_predictable_scalar_smul (ψ : Ω → ℝ) (e : Ω → E)
    (he : Integrable e ν) (hψ : StronglyMeasurable[m] ψ)
    (hi : Integrable (fun ω => ψ ω • e ω) ν) :
    ν[fun ω => ψ ω • e ω | m] =ᵐ[ν] fun ω => ψ ω • ν[e | m] ω := by
  letI : MeasurableSpace Ω := m₀
  have hX : @Measurable Ω Ω m₀ m id := measurable_id.mono le_rfl hm
  let κ : @Kernel Ω E m _ := @condDistrib Ω Ω E _ _ _ m₀ m e id ν _
  letI : MeasurableSpace (Ω × E) := m.prod inferInstance
  let joint : @Measure (Ω × E) (m.prod inferInstance) :=
    @Measure.map Ω (Ω × E) m₀ (m.prod inferInstance) (fun ω => (ω, e ω)) ν
  have hXa : @AEMeasurable Ω Ω m m₀ id ν := @Measurable.aemeasurable Ω Ω m₀ m id ν hX
  have hjoint : AEMeasurable (fun ω => (ω, e ω)) ν :=
    @AEMeasurable.prodMk Ω Ω E m₀ m _ ν id e hXa he.1.aemeasurable
  have hsnd : @StronglyMeasurable (Ω × E) E _ (m.prod inferInstance) Prod.snd :=
    stronglyMeasurable_id.comp_measurable measurable_snd
  have hmap : Integrable (fun q : Ω × E => q.2) joint :=
    (integrable_map_measure hsnd.aestronglyMeasurable hjoint).mpr he
  have hik : ∀ᵐ ω ∂ν, Integrable (fun y : E => y) (κ ω) :=
    hmap.condDistrib_ae (mβ := m) hXa he.1.aemeasurable
  have hb := condExp_ae_eq_integral_condDistrib' (X := id) hX he
  have hfun : @StronglyMeasurable (Ω × E) E _ (m.prod inferInstance)
      (fun q => ψ q.1 • q.2) := (hψ.comp_measurable measurable_fst).smul hsnd
  have hc := condExp_prod_ae_eq_integral_condDistrib hX he.1.aemeasurable hfun hi
  simp only [MeasurableSpace.comap_id, id_eq] at hb hc
  filter_upwards [hik, hb, hc] with ω hikω hbω hcω
  rw [hcω, hbω]
  exact integral_smul (ψ ω) (fun y : E => y)

/-- Conditional variance reduction against an `m`-measurable reference vector `c`:
`E[‖X - E[X|m]‖^2 | m] ≤ E[‖X - c‖^2 | m]`. -/
theorem conditional_variance_le_of_predictable (X c : Ω → E)
    (hX : Integrable X ν) (hc : Integrable c ν) (hcm : StronglyMeasurable[m] c)
    (hXc2 : Integrable (fun ω => ‖X ω - c ω‖ ^ 2) ν) :
    ν[fun ω => ‖X ω - ν[X | m] ω‖ ^ 2 | m] ≤ᵐ[ν]
      ν[fun ω => ‖X ω - c ω‖ ^ 2 | m] := by
  letI : MeasurableSpace Ω := m₀
  have hsub : Integrable (fun ω => X ω - c ω) ν := hX.sub hc
  have hce := condExp_sub hX hc m
  rw [condExp_of_stronglyMeasurable hm hcm hc] at hce
  have hred := conditional_centered_second_le ν m hm (fun ω => X ω - c ω) hsub hXc2
  have heq : (fun ω => ‖(X ω - c ω) - ν[fun a => X a - c a | m] ω‖ ^ 2) =ᵐ[ν]
      (fun ω => ‖X ω - ν[X | m] ω‖ ^ 2) := by
    filter_upwards [hce] with ω hω
    change ν[fun a => X a - c a | m] ω = ν[X | m] ω - c ω at hω
    rw [hω]
    congr 2
    abel
  exact (condExp_congr_ae heq).symm.trans_le hred

/-- `lem:global-clipping`: global decomposition of `clip Λ g` conditionally on `m`. -/
theorem global_clipping_estimates (Λ p σ : ℝ) (hΛ : 0 < Λ) (hp1 : 1 ≤ p) (hp2 : p ≤ 2)
    (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ)
    (hμi : Integrable μ ν)
    (hpm : Integrable (fun ω => ‖g ω - μ ω‖ ^ p) ν)
    (hmean : ν[fun ω => g ω - μ ω | m] =ᵐ[ν] 0)
    (hmoment : ν[fun ω => ‖g ω - μ ω‖ ^ p | m] ≤ᵐ[ν] fun _ => σ ^ p) :
    let αg : Ω → ℝ := fun ω => clipFactor Λ (g ω)
    let C : Ω → E := fun ω => clip Λ (g ω)
    let A : Ω → ℝ := ν[αg | m]
    let ε : Ω → E := fun ω => ν[C | m] ω - A ω • μ ω
    let u : Ω → E := fun ω => C ω - ν[C | m] ω
    Integrable C ν ∧
      (∀ᵐ ω ∂ν, 0 ≤ A ω ∧ A ω ≤ 1) ∧
      (∀ᵐ ω ∂ν, ‖ε ω‖ ≤ σ ^ p * Λ ^ (1 - p)) ∧
      (∀ᵐ ω ∂ν, ‖u ω‖ ≤ 2 * Λ) ∧
      (ν[fun ω => ‖u ω‖ ^ 2 | m] ≤ᵐ[ν] fun _ => (2 * Λ) ^ (2 - p) * σ ^ p) := by
  letI : MeasurableSpace Ω := m₀
  let αg : Ω → ℝ := fun ω => clipFactor Λ (g ω)
  let αμ : Ω → ℝ := fun ω => clipFactor Λ (μ ω)
  let C : Ω → E := fun ω => clip Λ (g ω)
  let A : Ω → ℝ := ν[αg | m]
  let ε : Ω → E := fun ω => ν[C | m] ω - A ω • μ ω
  let u : Ω → E := fun ω => C ω - ν[C | m] ω
  let ξ : Ω → E := fun ω => g ω - μ ω
  have hCi : Integrable C ν := integrable_clip ν Λ hΛ.le g hg
  have hαgm : Measurable αg := (measurable_clipFactor Λ).comp hg
  have hαgi : Integrable αg ν := by
    apply Integrable.mono' (integrable_const 1) hαgm.aestronglyMeasurable
    apply Filter.Eventually.of_forall
    intro ω
    have hb := clipFactor_bounds Λ hΛ.le (g ω)
    rw [Real.norm_eq_abs, abs_of_nonneg hb.1]
    exact hb.2
  have hA_bounds : ∀ᵐ ω ∂ν, 0 ≤ A ω ∧ A ω ≤ 1 := by
    have h0 : 0 ≤ᵐ[ν] A := condExp_nonneg (Filter.Eventually.of_forall
      (fun ω => (clipFactor_bounds Λ hΛ.le (g ω)).1))
    have h1 : A ≤ᵐ[ν] fun _ => (1 : ℝ) := by
      have hm1 := condExp_mono (m := m) hαgi (integrable_const 1)
        (Filter.Eventually.of_forall (fun ω => (clipFactor_bounds Λ hΛ.le (g ω)).2))
      rwa [condExp_const hm] at hm1
    filter_upwards [h0, h1] with ω h0ω h1ω
    exact ⟨ h0ω, h1ω ⟩
  have hξi : Integrable ξ ν := by
    apply Integrable.mono' ((integrable_const (1 : ℝ)).add hpm)
      (hg.aestronglyMeasurable.sub (hμ.mono hm).aestronglyMeasurable)
    exact Filter.Eventually.of_forall (fun ω => norm_le_one_add_rpow _ p (norm_nonneg _) hp1)
  have hαgμi : Integrable (fun ω => αg ω • μ ω) ν := by
    apply Integrable.mono' hμi.norm (hαgm.aestronglyMeasurable.smul (hμ.mono hm).aestronglyMeasurable)
    apply Filter.Eventually.of_forall
    intro ω
    have hb := clipFactor_bounds Λ hΛ.le (g ω)
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hb.1]
    exact mul_le_of_le_one_left (norm_nonneg _) hb.2
  have hαgξi : Integrable (fun ω => αg ω • ξ ω) ν := by
    apply Integrable.mono' hξi.norm
      (hαgm.aestronglyMeasurable.smul (hg.aestronglyMeasurable.sub (hμ.mono hm).aestronglyMeasurable))
    apply Filter.Eventually.of_forall
    intro ω
    have hb := clipFactor_bounds Λ hΛ.le (g ω)
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hb.1]
    exact mul_le_of_le_one_left (norm_nonneg _) hb.2
  have hαμm : StronglyMeasurable[m] αμ :=
    ((measurable_clipFactor Λ).comp hμ.measurable).stronglyMeasurable
  have hαμξi : Integrable (fun ω => αμ ω • ξ ω) ν := by
    apply Integrable.mono' hξi.norm
      ((hαμm.mono hm).aestronglyMeasurable.smul (hg.aestronglyMeasurable.sub (hμ.mono hm).aestronglyMeasurable))
    apply Filter.Eventually.of_forall
    intro ω
    have hb := clipFactor_bounds Λ hΛ.le (μ ω)
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg hb.1]
    exact mul_le_of_le_one_left (norm_nonneg _) hb.2
  have hC_decomp : C = fun ω => αg ω • μ ω + αg ω • ξ ω := by
    funext ω
    dsimp [C, αg, ξ]
    rw [clip_eq_clipFactor_smul, smul_sub, add_sub_cancel]
  have hce_decomp : ν[C | m] =ᵐ[ν] fun ω => A ω • μ ω + ν[fun a => (αg a - αμ a) • ξ a | m] ω := by
    have h1 : ν[C | m] =ᵐ[ν] ν[fun ω => αg ω • μ ω | m] + ν[fun ω => αg ω • ξ ω | m] := by
      rw [hC_decomp]
      exact condExp_add hαgμi hαgξi m
    have h2 := condExp_smul_predictable_vec ν m hm αg μ hαgi hμ hαgμi
    have h3 := condExp_predictable_scalar_smul ν m hm αμ ξ hξi hαμm hαμξi
    have h4 : ν[fun ω => αμ ω • ξ ω | m] =ᵐ[ν] 0 := by
      filter_upwards [h3, hmean] with ω h3ω hmω
      change ν[fun a => αμ a • ξ a | m] ω = αμ ω • ν[ξ | m] ω at h3ω
      rw [h3ω, hmω, Pi.zero_apply, smul_zero]
    have h5 := condExp_sub hαgξi hαμξi m
    have hdiff_eq : (fun ω => αg ω • ξ ω - αμ ω • ξ ω) = (fun ω => (αg ω - αμ ω) • ξ ω) := by
      funext ω
      rw [sub_smul]
    filter_upwards [h1, h2, h4, h5] with ω h1ω h2ω h4ω h5ω
    change ν[C | m] ω = ν[fun a => αg a • μ a | m] ω + ν[fun a => αg a • ξ a | m] ω at h1ω
    change ν[fun a => (αg a • ξ a) - (αμ a • ξ a) | m] ω =
      ν[fun a => αg a • ξ a | m] ω - ν[fun a => αμ a • ξ a | m] ω at h5ω
    rw [hdiff_eq] at h5ω
    rw [h1ω, h2ω, h5ω, h4ω, Pi.zero_apply, sub_zero]
  have hε_bound : ∀ᵐ ω ∂ν, ‖ε ω‖ ≤ σ ^ p * Λ ^ (1 - p) := by
    have hdiffi : Integrable (fun ω => (αg ω - αμ ω) • ξ ω) ν := by
      convert hαgξi.sub hαμξi using 1
      ext ω
      simp [sub_smul]
    have hnorm := norm_condExp_le ν m hm (fun ω => (αg ω - αμ ω) • ξ ω) hdiffi
    have hmono := condExp_mono (m := m) hdiffi.norm (hpm.const_mul (Λ ^ (1 - p)))
      (Filter.Eventually.of_forall (fun ω => global_bias_pointwise Λ p hΛ hp1 hp2 (g ω) (μ ω)))
    have hscale := condExp_smul (Λ ^ (1 - p)) (fun ω => ‖g ω - μ ω‖ ^ p) m (μ := ν)
    filter_upwards [hce_decomp, hnorm, hmono, hscale, hmoment] with ω hce hn hmo hs hmom
    have hεω : ε ω = ν[fun a => (αg a - αμ a) • ξ a | m] ω := by
      dsimp [ε]
      rw [hce, add_sub_cancel_left]
    rw [hεω]
    apply hn.trans (hmo.trans _)
    change ν[fun a => Λ ^ (1 - p) * ‖g a - μ a‖ ^ p | m] ω =
      Λ ^ (1 - p) * ν[fun a => ‖g a - μ a‖ ^ p | m] ω at hs
    rw [hs, mul_comm (σ ^ p)]
    exact mul_le_mul_of_nonneg_left hmom (Real.rpow_nonneg hΛ.le _)
  have hu_range : ∀ᵐ ω ∂ν, ‖u ω‖ ≤ 2 * Λ := by
    have hb := condExp_norm_bound ν m hm C hCi Λ
      (Filter.Eventually.of_forall (fun ω => norm_clip Λ hΛ.le (g ω)))
    filter_upwards [hb] with ω hbω
    have h := (norm_sub_le (C ω) (ν[C | m] ω)).trans
      (add_le_add (norm_clip Λ hΛ.le (g ω)) hbω)
    linarith
  have hu_var : ν[fun ω => ‖u ω‖ ^ 2 | m] ≤ᵐ[ν] fun _ => (2 * Λ) ^ (2 - p) * σ ^ p := by
    let Cμ : Ω → E := fun ω => clip Λ (μ ω)
    have hCμm : StronglyMeasurable[m] Cμ :=
      ((measurable_clip Λ).comp hμ.measurable).stronglyMeasurable
    have hCμi : Integrable Cμ ν := integrable_clip ν Λ hΛ.le μ (hμ.mono hm).measurable
    have hCCμ2 : Integrable (fun ω => ‖C ω - Cμ ω‖ ^ 2) ν := by
      apply Integrable.mono' (integrable_const ((2 * Λ) ^ 2))
        ((((measurable_clip Λ).comp hg).sub ((hCμm.mono hm).measurable)).norm.pow_const 2).aestronglyMeasurable
      apply Filter.Eventually.of_forall
      intro ω
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h : ‖C ω - Cμ ω‖ ≤ 2 * Λ := by
        have h' := (norm_sub_le (C ω) (Cμ ω)).trans
          (add_le_add (norm_clip Λ hΛ.le (g ω)) (norm_clip Λ hΛ.le (μ ω)))
        linarith
      exact pow_le_pow_left₀ (norm_nonneg _) h 2
    have hred := conditional_variance_le_of_predictable ν m hm C Cμ hCi hCμi hCμm hCCμ2
    have hmono := condExp_mono (m := m) hCCμ2 (hpm.const_mul ((2 * Λ) ^ (2 - p)))
      (Filter.Eventually.of_forall
        (fun ω => global_variance_pointwise Λ p hΛ (by linarith) hp2 (g ω) (μ ω)))
    have hscale := condExp_smul ((2 * Λ) ^ (2 - p)) (fun ω => ‖g ω - μ ω‖ ^ p) m (μ := ν)
    filter_upwards [hred, hmono, hscale, hmoment] with ω hr hmo hs hmom
    apply hr.trans (hmo.trans _)
    change ν[fun a => (2 * Λ) ^ (2 - p) * ‖g a - μ a‖ ^ p | m] ω =
      (2 * Λ) ^ (2 - p) * ν[fun a => ‖g a - μ a‖ ^ p | m] ω at hs
    rw [hs]
    exact mul_le_mul_of_nonneg_left hmom (by positivity)
  exact ⟨ hCi, hA_bounds, hε_bound, hu_range, hu_var ⟩

/-- Last part of `lem:global-clipping`: when `σ ≤ 1` and `Λ ≥ 4`,
`d = C - A • μ = ε + u` satisfies `‖d‖ ≤ 3 Λ`, `‖E[d|m]‖ ≤ 2 Λ^(1-p)`,
`‖d - E[d|m]‖ ≤ 2 Λ`, and `E[‖d‖^2|m] ≤ 4 Λ^(2-p)`. -/
theorem global_clipping_normalized (Λ p σ : ℝ) (hΛ4 : 4 ≤ Λ) (hσ0 : 0 ≤ σ) (hσ1 : σ ≤ 1)
    (hp1 : 1 ≤ p) (hp2 : p ≤ 2)
    (g μ : Ω → E) (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ)
    (hμi : Integrable μ ν)
    (hpm : Integrable (fun ω => ‖g ω - μ ω‖ ^ p) ν)
    (hmean : ν[fun ω => g ω - μ ω | m] =ᵐ[ν] 0)
    (hmoment : ν[fun ω => ‖g ω - μ ω‖ ^ p | m] ≤ᵐ[ν] fun _ => σ ^ p) :
    let αg : Ω → ℝ := fun ω => clipFactor Λ (g ω)
    let C : Ω → E := fun ω => clip Λ (g ω)
    let A : Ω → ℝ := ν[αg | m]
    let d : Ω → E := fun ω => C ω - A ω • μ ω
    Integrable d ν ∧ Integrable (fun ω => ‖d ω‖ ^ 2) ν ∧
      (∀ᵐ ω ∂ν, 0 ≤ A ω ∧ A ω ≤ 1) ∧
      (∀ᵐ ω ∂ν, ‖ν[d | m] ω‖ ≤ 2 * Λ ^ (1 - p)) ∧
      (ν[fun ω => ‖d ω‖ ^ 2 | m] ≤ᵐ[ν] fun _ => 4 * Λ ^ (2 - p)) ∧
      (∀ᵐ ω ∂ν, ‖d ω‖ ≤ 3 * Λ) ∧
      (∀ᵐ ω ∂ν, ‖d ω - ν[d | m] ω‖ ≤ 2 * Λ) := by
  letI : MeasurableSpace Ω := m₀
  have hΛ : 0 < Λ := by linarith
  have hΛ1 : 1 ≤ Λ := by linarith
  obtain ⟨ hCi, hA, hε, hu_range, hu_var ⟩ :=
    global_clipping_estimates ν m hm Λ p σ hΛ hp1 hp2 g μ hg hμ hμi hpm hmean hmoment
  let αg : Ω → ℝ := fun ω => clipFactor Λ (g ω)
  let C : Ω → E := fun ω => clip Λ (g ω)
  let A : Ω → ℝ := ν[αg | m]
  let ε : Ω → E := fun ω => ν[C | m] ω - A ω • μ ω
  let u : Ω → E := fun ω => C ω - ν[C | m] ω
  let d : Ω → E := fun ω => C ω - A ω • μ ω
  have hσp : σ ^ p ≤ 1 := Real.rpow_le_one hσ0 hσ1 (by linarith)
  have hΛ1p_le_one : Λ ^ (1 - p) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos hΛ1 (by linarith)
  have hΛ1p_le_Λ : Λ ^ (1 - p) ≤ Λ :=
    hΛ1p_le_one.trans hΛ1
  have h2_2p : (2 : ℝ) ^ (2 - p) ≤ 2 := by
    have h := Real.rpow_le_self_of_one_le (by norm_num : (1 : ℝ) ≤ 2) (by linarith : 2 - p ≤ 1)
    linarith
  have h2Λ_2p : (2 * Λ) ^ (2 - p) * σ ^ p ≤ 2 * Λ ^ (2 - p) := by
    rw [Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 2) hΛ.le]
    calc
      (2 : ℝ) ^ (2 - p) * Λ ^ (2 - p) * σ ^ p
        ≤ (2 : ℝ) ^ (2 - p) * Λ ^ (2 - p) * 1 :=
          mul_le_mul_of_nonneg_left hσp (by positivity)
      _ = (2 : ℝ) ^ (2 - p) * Λ ^ (2 - p) := mul_one _
      _ ≤ 2 * Λ ^ (2 - p) := mul_le_mul_of_nonneg_right h2_2p (by positivity)
  have hε_le_1p : ∀ᵐ ω ∂ν, ‖ε ω‖ ≤ Λ ^ (1 - p) := by
    filter_upwards [hε] with ω hω
    calc
      ‖ε ω‖ ≤ σ ^ p * Λ ^ (1 - p) := hω
      _ ≤ 1 * Λ ^ (1 - p) := mul_le_mul_of_nonneg_right hσp (by positivity)
      _ = Λ ^ (1 - p) := one_mul _
  have hd_eq : d = fun ω => ε ω + u ω := by
    funext ω
    dsimp [d, ε, u]
    abel
  have hd_range : ∀ᵐ ω ∂ν, ‖d ω‖ ≤ 3 * Λ := by
    filter_upwards [hε_le_1p, hu_range] with ω hεω huω
    have h : d ω = ε ω + u ω := by dsimp [d, ε, u]; abel
    rw [h]
    have htri := (norm_add_le (ε ω) (u ω)).trans (add_le_add hεω huω)
    linarith [hΛ1p_le_Λ]
  have hAm : StronglyMeasurable[m] A := stronglyMeasurable_condExp
  have hAμm : StronglyMeasurable[m] (fun ω => A ω • μ ω) := hAm.smul hμ
  have hdm : AEStronglyMeasurable d ν :=
    ((measurable_clip Λ).comp hg).aestronglyMeasurable.sub (hAμm.mono hm).aestronglyMeasurable
  have hdi : Integrable d ν := Integrable.mono' (integrable_const (3 * Λ)) hdm hd_range
  have hd2i : Integrable (fun ω => ‖d ω‖ ^ 2) ν := by
    apply Integrable.mono' (integrable_const ((3 * Λ) ^ 2)) (hdm.norm.pow 2)
    filter_upwards [hd_range] with ω hω
    rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
    exact pow_le_pow_left₀ (norm_nonneg _) hω 2
  have hAμi : Integrable (fun ω => A ω • μ ω) ν := by
    convert hCi.sub hdi using 1
    funext ω
    dsimp [d]
    abel
  have hcd : ν[d | m] =ᵐ[ν] ε := by
    have hs := condExp_sub hCi hAμi m
    rw [condExp_of_stronglyMeasurable hm hAμm hAμi] at hs
    exact hs
  have hcd_bound : ∀ᵐ ω ∂ν, ‖ν[d | m] ω‖ ≤ 2 * Λ ^ (1 - p) := by
    filter_upwards [hcd, hε_le_1p] with ω hcdω hεω
    rw [hcdω]
    have : 0 ≤ Λ ^ (1 - p) := Real.rpow_nonneg hΛ.le _
    linarith
  have hd_center : ∀ᵐ ω ∂ν, ‖d ω - ν[d | m] ω‖ ≤ 2 * Λ := by
    filter_upwards [hcd, hu_range] with ω hcdω huω
    have heq : d ω - ν[d | m] ω = u ω := by
      rw [hcdω]
      dsimp [d, ε, u]
      abel
    rw [heq]
    exact huω
  have hd_second : ν[fun ω => ‖d ω‖ ^ 2 | m] ≤ᵐ[ν] fun _ => 4 * Λ ^ (2 - p) := by
    have hcenter := conditional_centering_identity ν m hm d hdi hd2i
    have hu_eq : (fun ω => ‖d ω - ν[d | m] ω‖ ^ 2) =ᵐ[ν] (fun ω => ‖u ω‖ ^ 2) := by
      filter_upwards [hcd] with ω hcdω
      have heq : d ω - ν[d | m] ω = u ω := by
        rw [hcdω]
        dsimp [d, ε, u]
        abel
      rw [heq]
    have hce_u := condExp_congr_ae (m := m) hu_eq
    filter_upwards [hcenter, hce_u, hu_var, hcd, hε_le_1p] with ω hcω hcuω huvω hcdω hεω
    have h1 : ν[fun a => ‖d a‖ ^ 2 | m] ω =
        ν[fun a => ‖u a‖ ^ 2 | m] ω + ‖ε ω‖ ^ 2 := by
      linarith [hcω, hcuω, show ‖ν[d | m] ω‖ ^ 2 = ‖ε ω‖ ^ 2 by rw [hcdω]]
    have h2 : ν[fun a => ‖u a‖ ^ 2 | m] ω ≤ 2 * Λ ^ (2 - p) := huvω.trans h2Λ_2p
    have h3 : ‖ε ω‖ ^ 2 ≤ 1 := by
      have := hεω.trans hΛ1p_le_one
      nlinarith [norm_nonneg (ε ω)]
    have h4 : (1 : ℝ) ≤ Λ ^ (2 - p) :=
      Real.one_le_rpow hΛ1 (by linarith)
    linarith
  exact ⟨ hdi, hd2i, hA, hcd_bound, hd_second, hd_range, hd_center ⟩

end
end ClippedSGD.GlobalClipping


==> anc/lean/ClippedSGD/HingeGeometry.lean <==
import ClippedSGD
import Mathlib.Analysis.Calculus.FDeriv.Extend
import Mathlib.Topology.MetricSpace.Lipschitz

/-! The one-dimensional squared-hinge losses of the lower-bound instances, with their
derivatives, convexity, smoothness, and minimizers. -/

noncomputable section
open Set Filter
open scoped Topology
namespace ClippedSGD.HingeGeometry

def hinge (x : ℝ) : ℝ := (max x 0)^2 / 2

lemma hinge_of_nonpos {x : ℝ} (hx : x ≤ 0) : hinge x = 0 := by
  simp [hinge, max_eq_right hx]

lemma hinge_of_nonneg {x : ℝ} (hx : 0 ≤ x) : hinge x = x^2/2 := by
  simp [hinge, max_eq_left hx]

lemma hinge_continuous : Continuous hinge := by
  exact ((continuous_id.max continuous_const).pow 2).div_const 2

theorem hinge_hasDerivAt (x : ℝ) : HasDerivAt hinge (max x 0) x := by
  refine hasDerivAt_of_hasDerivAt_of_ne' (f := hinge) (g := fun y : ℝ => max y 0)
    (x := (0 : ℝ)) ?_ ?_ ?_ x
  · intro y hy
    change HasDerivAt hinge (max y 0) y
    rcases lt_or_gt_of_ne hy with hn | hp
    · rw [max_eq_right hn.le]
      apply (hasDerivAt_const y (0 : ℝ)).congr_of_eventuallyEq
      filter_upwards [Iio_mem_nhds hn] with z hz
      exact hinge_of_nonpos hz.le
    · rw [max_eq_left hp.le]
      have hd : HasDerivAt (fun z : ℝ => z^2/2) y y := by
        convert ((hasDerivAt_id y).pow 2).div_const 2 using 1 <;> dsimp <;> ring
      apply hd.congr_of_eventuallyEq
      filter_upwards [Ioi_mem_nhds hp] with z hz
      exact hinge_of_nonneg hz.le
  · exact hinge_continuous.continuousAt
  · exact (continuous_id.max continuous_const).continuousAt

lemma positive_part_lipschitz (x y : ℝ) : |max x 0-max y 0| ≤ |x-y| := by
  simpa using abs_max_sub_max_le_max x 0 y 0

def sampleLoss (μ y b x : ℝ) : ℝ := hinge (x-y+μ)-b*x
def sampleGrad (μ y b x : ℝ) : ℝ := max (x-y+μ) 0-b
def populationLoss (μ y x : ℝ) : ℝ := sampleLoss μ y μ x
def populationGrad (μ y x : ℝ) : ℝ := sampleGrad μ y μ x

theorem sampleLoss_hasDerivAt (μ y b x : ℝ) :
    HasDerivAt (sampleLoss μ y b) (sampleGrad μ y b x) x := by
  have hd := (hinge_hasDerivAt (x-y+μ)).comp x
    (((hasDerivAt_id x).sub_const y).add_const μ)
  convert hd.sub ((hasDerivAt_id x).const_mul b) using 1 <;>
    simp [sampleLoss,sampleGrad,Function.comp_def]

theorem sampleLoss_deriv (μ y b x : ℝ) :
    deriv (sampleLoss μ y b) x = sampleGrad μ y b x :=
  (sampleLoss_hasDerivAt μ y b x).deriv

theorem sampleLoss_convex (μ y b : ℝ) : ConvexOn ℝ univ (sampleLoss μ y b) := by
  apply Monotone.convexOn_univ_of_deriv
    (fun x => (sampleLoss_hasDerivAt μ y b x).differentiableAt)
  intro x z hxz
  simp only [sampleLoss_deriv,sampleGrad]
  exact sub_le_sub_right (max_le_max (by linarith) le_rfl) b

theorem sampleGrad_lipschitz (μ y b x z : ℝ) :
    |sampleGrad μ y b x-sampleGrad μ y b z| ≤ |x-z| := by
  have h := positive_part_lipschitz (x-y+μ) (z-y+μ)
  have he : (x-y+μ)-(z-y+μ)=x-z := by ring
  simpa only [sampleGrad,sub_sub_sub_cancel_right,he] using h

lemma sample_gap_nonneg_branch (μ y b x : ℝ) (hb : 0 ≤ b) (hx : y-μ ≤ x) :
    sampleLoss μ y b x-sampleLoss μ y b (y-μ+b) = (x-(y-μ+b))^2/2 := by
  have hxb : 0 ≤ x-y+μ := by linarith
  have he : (y-μ+b)-y+μ=b := by ring
  simp only [sampleLoss,he,hinge_of_nonneg hxb,hinge_of_nonneg hb]
  ring

lemma sample_gap_flat_branch (μ y b x : ℝ) (hb : 0 ≤ b) (hx : x ≤ y-μ) :
    sampleLoss μ y b x-sampleLoss μ y b (y-μ+b) = b*(y-μ-x)+b^2/2 := by
  have hxb : x-y+μ ≤ 0 := by linarith
  have he : (y-μ+b)-y+μ=b := by ring
  simp only [sampleLoss,he,hinge_of_nonpos hxb,hinge_of_nonneg hb]
  ring

theorem sample_minimizer (μ y b : ℝ) (hb : 0 ≤ b) (x : ℝ) :
    sampleLoss μ y b (y-μ+b) ≤ sampleLoss μ y b x := by
  apply sub_nonneg.mp
  by_cases hx : y-μ ≤ x
  · rw [sample_gap_nonneg_branch μ y b x hb hx]
    positivity
  · rw [sample_gap_flat_branch μ y b x hb (le_of_not_ge hx)]
    have hs : 0 ≤ y-μ-x := by linarith
    positivity

theorem sample_attains_minimum (μ y b : ℝ) (hb : 0 ≤ b) :
    ∃ z, ∀ x, sampleLoss μ y b z ≤ sampleLoss μ y b x :=
  ⟨y-μ+b,sample_minimizer μ y b hb⟩

theorem populationLoss_hasDerivAt (μ y x : ℝ) :
    HasDerivAt (populationLoss μ y) (populationGrad μ y x) x :=
  sampleLoss_hasDerivAt μ y μ x

theorem population_minimizer (μ y : ℝ) (hμ : 0 ≤ μ) (x : ℝ) :
    populationLoss μ y y ≤ populationLoss μ y x := by
  simpa [populationLoss] using sample_minimizer μ y μ hμ x

theorem population_gap_quadratic (μ y x : ℝ) (hμ : 0 ≤ μ) (hx : y-μ ≤ x) :
    populationLoss μ y x-populationLoss μ y y=(x-y)^2/2 := by
  simpa [populationLoss] using sample_gap_nonneg_branch μ y μ x hμ hx

theorem population_gap_flat (μ y x : ℝ) (hμ : 0 ≤ μ) (hx : x ≤ y-μ) :
    populationLoss μ y x-populationLoss μ y y=μ*(y-x)-μ^2/2 := by
  have h := sample_gap_flat_branch μ y μ x hμ hx
  simp only [sub_add_cancel,populationLoss] at h ⊢
  linarith

theorem gap_before_half (μ x : ℝ) (hμ : 0 ≤ μ) (hμhalf : μ ≤ 1/2) (hx : x ≤ 1/2) :
    μ/4 ≤ populationLoss μ 1 x-populationLoss μ 1 1 := by
  rw [population_gap_flat μ 1 x hμ (by linarith)]
  nlinarith [mul_nonneg hμ (show 0 ≤ 1/2-x by linarith),
    mul_nonneg hμ (show 0 ≤ 1/2-μ by linarith)]

theorem sample_flat_gradient (μ y b x : ℝ) (hx : x ≤ y-μ) :
    sampleGrad μ y b x = -b := by
  simp [sampleGrad,max_eq_right (show x-y+μ ≤ 0 by linarith)]

theorem centered_noise (μ y b x : ℝ) :
    sampleGrad μ y b x-populationGrad μ y x=μ-b := by
  simp only [sampleGrad,populationGrad]
  ring

end ClippedSGD.HingeGeometry


==> anc/lean/ClippedSGD/KnownHorizonMain.lean <==
import ClippedSGD.MixedLocalization

/-! The known-horizon last-iterate bound for Algorithm 1. -/

open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators InnerProductSpace ENNReal
namespace ClippedSGD.KnownHorizonMain
open Clipping UpperNoise UpperConcentration UpperParameters UpperRun Potential LinearSchedule FiniteHorizonPathwise Localization MixedEvents MixedLocalization
noncomputable section
variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] {m₀ : MeasurableSpace Ω}

/-- Algorithm 1 with its horizon- and confidence-dependent parameters. -/
def run (x₁ : E) (L R σ p δ : ℝ) (T : ℕ) (g : ℕ → Ω → E) : ℕ → Ω → E :=
  let ℓ := Real.log (6/δ)
  let Λ := threshold L R σ p ℓ T
  iterate x₁ (R/(128*Λ*ℓ)) Λ T g

/-- The known-horizon bound, with the oracle condition stated for the centered noise
`g (t+1) - gradient f (x (t+1))`. -/
theorem known_horizon_upper_centered (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L R σ p δ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (T : ℕ) (hT : 0 < T) (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y)
    (hinitial : ‖x₁-xstar‖ ≤ R) (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t < T, Integrable (fun ω => ‖g (t+1) ω-gradient f (run x₁ L R σ p δ T g (t+1) ω)‖^p) ν)
    (hmean : ∀ t < T, ν[fun ω => g (t+1) ω-gradient f (run x₁ L R σ p δ T g (t+1) ω)|𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t < T, ν[fun ω => ‖g (t+1) ω-gradient f (run x₁ L R σ p δ T g (t+1) ω)‖^p|𝓕 t] ≤ᵐ[ν] fun _ => σ^p) :
    ENNReal.ofReal (1-δ) ≤ ν {ω |
      f (run x₁ L R σ p δ T g (T+1) ω)-f xstar ≤
        min (1024*L*R^2*Real.log (6/δ)/T+256*σ*R*(Real.log (6/δ)/T)^((p-1)/p)) (13*L*R^2/20) ∧
      ∀ t, 1 ≤ t → t ≤ T+1 → ‖run x₁ L R σ p δ T g t ω-xstar‖^2 < 13/10*R^2} := by
  let ℓ := Real.log (6/δ)
  let Λ := threshold L R σ p ℓ T
  let η := R/(128*Λ*ℓ)
  let x := run x₁ L R σ p δ T g
  let B := biasBudget Λ σ p
  have hℓ : 1 ≤ ℓ := (confidence_log δ hδ hδ1).1
  have hℓ0 : 0 < ℓ := by linarith
  have hΛ : 0 < Λ := threshold_pos L R σ p ℓ hL hR T
  have hη : 0 < η := (scale_budgets R Λ ℓ hR hΛ hℓ).1
  have hguard : 4*L*R ≤ Λ := le_max_left _ _
  have hstep : η ≤ 1/(2*L) := step_valid L R σ p ℓ hL hR hℓ T
  have hbud := clipping_budgets L R σ p ℓ hL hR hσ (by linarith) hℓ0 T hT
  have hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1)) :=
    iterate_adapted 𝓕 x₁ η Λ T g (fun t => (hg t).measurable)
  have he := stopped_estimates ν 𝓕 hdiff L η R Λ σ p hL hΛ hσ hp.le hp2 hguard hlip T xstar hmin x g hx hg hpm hmean hmoment
  have hbAll : ∀ᵐ ω ∂ν, ∀ t, ‖bias ν 𝓕 f η R Λ T xstar x g t ω‖ ≤ B :=
    ae_all_iff.mpr (fun t => (he t).bias_bound)
  let V := varianceBudget Λ σ p
  have hmAll : ∀ᵐ ω ∂ν, ∀ t, squareMean ν 𝓕 f η R Λ T xstar x g t ω ≤ V :=
    ae_all_iff.mpr (fun t => (he t).second_bound)
  have hzAll : ∀ᵐ ω ∂ν, ∀ t, ω ∉ stoppingSet η R T xstar x t →
      squareMean ν 𝓕 f η R Λ T xstar x g t ω=0 :=
    ae_all_iff.mpr (fun t => squareMean_zero_outside ν 𝓕 f η R Λ T xstar x g hx t (he t).square_integrable)
  have hg' := mixed_tail ν 𝓕 hdiff L R Λ σ p ℓ hL hR hΛ hσ hp.le hp2 hℓ hguard hlip
    T hbud.2.2.2 xstar hmin x g hx hg hpm hmean hmoment
    (radiusCoefficient η T) (globalDirection f η R T xstar x) (η^2) (4*R*η)
    (by positivity) (by positivity) (radiusCoefficient_bounds η hη T)
    (globalDirection_predictable 𝓕 L hL.le hlip η R T xstar x hx)
    (globalDirection_bound hconv hdiff L η R hL hη hR.le hlip hstep T xstar hmin x)
  have hh := mixed_tail ν 𝓕 hdiff L R Λ σ p ℓ hL hR hΛ hσ hp.le hp2 hℓ hguard hlip
    T hbud.2.2.2 xstar hmin x g hx hg hpm hmean hmoment
    (potentialCoefficient η T) (stopDirection η R T xstar x) (4*η^2) (3*R*η)
    (by positivity) (by positivity) (potentialCoefficient_bounds η hη T)
    (stopDirection_predictable 𝓕 η R T xstar x hx)
    (stopDirection_bound η R hη hR.le T xstar x)
  let G := {ω | ∃ m ≤ T, 7*Λ*(2*Λ*η^2+4*R*η)*ℓ <
    partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g (radiusCoefficient η T)
      (globalDirection f η R T xstar x)) m ω}
  let H := {ω | ∃ m ≤ T, 7*Λ*(8*Λ*η^2+3*R*η)*ℓ <
    partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g (potentialCoefficient η T)
      (stopDirection η R T xstar x)) m ω}
  let bad := G ∪ H
  have hbad : ν bad ≤ ENNReal.ofReal δ := by
    have hh' : ν H ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
      have he : 2*Λ*(4*η^2)=8*Λ*η^2 := by ring
      simpa only [H,he] using hh
    have hunion : ν bad ≤ ν G+ν H := measure_union_le G H
    have hsum := add_le_add hg' hh'
    have heq : ENNReal.ofReal (Real.exp (-ℓ))+ENNReal.ofReal (Real.exp (-ℓ))=
        ENNReal.ofReal (2*Real.exp (-ℓ)) := by
      rw [← ENNReal.ofReal_add (Real.exp_nonneg _) (Real.exp_nonneg _)]
      congr 1
      ring
    rw [heq] at hsum
    have hprob : 2*Real.exp (-ℓ) ≤ δ := by
      have hp := (confidence_log δ hδ hδ1).2
      change 3*Real.exp (-ℓ) ≤ δ at hp
      linarith [Real.exp_nonneg (-ℓ)]
    exact (hunion.trans hsum).trans (ENNReal.ofReal_le_ofReal hprob)
  have hgood : ENNReal.ofReal (1-δ) ≤ ν badᶜ := by
    rw [ENNReal.ofReal_sub 1 hδ.le, ENNReal.ofReal_one]
    apply tsub_le_iff_right.mpr
    have hh : (1 : ℝ≥0∞) ≤ ν bad+ν badᶜ := by
      simpa only [union_compl_self, measure_univ] using (measure_union_le bad badᶜ : ν (bad∪badᶜ) ≤ ν bad+ν badᶜ)
    exact hh.trans ((add_le_add_right hbad (ν badᶜ)).trans_eq (add_comm _ _))
  apply hgood.trans
  apply measure_mono_ae
  filter_upwards [hbAll,hmAll,hzAll] with ω hbω hmω hzω
  intro hω
  have hG : ∀ m ≤ T, partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g
      (radiusCoefficient η T) (globalDirection f η R T xstar x)) m ω ≤
      7*Λ*(2*Λ*η^2+4*R*η)*ℓ := by
    intro m hm
    exact le_of_not_gt (fun h => hω (Or.inl ⟨m,hm,h⟩))
  have hH : ∀ m ≤ T, partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g
      (potentialCoefficient η T) (stopDirection η R T xstar x)) m ω ≤
      7*Λ*(8*Λ*η^2+3*R*η)*ℓ := by
    intro m hm
    exact le_of_not_gt (fun h => hω (Or.inr ⟨m,hm,h⟩))
  let e : ℕ → E := fun i => clip Λ (g i ω)-gradient f (x i ω)
  let b : ℕ → E := fun i => bias ν 𝓕 f η R Λ T xstar x g (i-1) ω
  have hinit : ‖x 1 ω-xstar‖ ≤ R := hinitial
  have hupdate : ∀ t < T, x (t+2) ω=x (t+1) ω-step η T (t+1) • (gradient f (x (t+1) ω)+e (t+1)) :=
    fun t _ => iterate_inexact f x₁ η Λ T g t ω
  let M : ℕ → ℝ := fun i => squareMean ν 𝓕 f η R Λ T xstar x g (i-1) ω
  have hgsum : ∀ m ≤ T, (∑t∈Finset.range m, stopped η R T xstar (fun i => x i ω)
      (fun i => (step η T i)^2*(‖e i‖^2-M i)-
        2*step η T i*⟪e i-b i,radiusDirection f η T xstar (fun j => x j ω) i⟫_ℝ) (t+1)) ≤
      7*Λ*(2*Λ*η^2+4*R*η)*ℓ := by
    intro m hm
    simpa only [global_mixed_sum_identity ν 𝓕 f η R Λ T m hm xstar x g ω
      (fun t _ => hzω t)] using hG m hm
  have hhsum : ∀ m ≤ T, (∑t∈Finset.range m, stopped η R T xstar (fun i => x i ω)
      (fun i => potentialCoefficient η T (i-1)*(‖e i‖^2-M i)+
        ⟪e i-b i,noiseDirection η T xstar (fun j => x j ω) i⟫_ℝ) (t+1)) ≤
      7*Λ*(8*Λ*η^2+3*R*η)*ℓ := by
    intro m hm
    simpa only [local_mixed_sum_identity ν 𝓕 f η R Λ T m hm xstar x g ω
      (fun t _ => hzω t)] using hH m hm
  have hclosed := closure_from_mixed_events hconv hdiff L R Λ ℓ B V hL hR hΛ hℓ
    hbud.1 hbud.2.1 hlip hstep T hT hbud.2.2.1 hbud.2.2.2
    xstar hmin (fun i => x i ω) e b M hinit hupdate
    (fun t _ _ => by simpa only [b, Nat.add_sub_cancel] using hbω t)
    (fun t _ => by simpa only [M,Nat.add_sub_cancel] using hmω t) hgsum hhsum
  have hterminal := hclosed T le_rfl
  refine ⟨terminal_rate_of_localized hdiff L R σ p ℓ hL hR hσ (by linarith) hℓ hlip T hT xstar hmin
    (fun i => x i ω) hterminal.2 hterminal.1, ?_⟩
  intro t ht htT
  have hidx : t-1+1=t := by omega
  simpa only [hidx] using (hclosed (t-1) (by omega)).1

/-- The known-horizon bound: with probability at least `1 - δ`, the last iterate satisfies
the rate bound, and every iterate satisfies `‖x t - xstar‖² < 13 R²/10`. -/
theorem known_horizon_upper (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L R σ p δ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : 0 < δ) (hδ1 : δ < 1)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (T : ℕ) (hT : 0 < T) (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y)
    (hinitial : ‖x₁-xstar‖ ≤ R) (g : ℕ → Ω → E) (hg : Adapted 𝓕 g)
    (hpm : ∀ t < T, Integrable (fun ω => ‖g (t+1) ω-gradient f (run x₁ L R σ p δ T g (t+1) ω)‖^p) ν)
    (hmean : ∀ t < T, ν[g (t+1)|𝓕 t] =ᵐ[ν] fun ω => gradient f (run x₁ L R σ p δ T g (t+1) ω))
    (hmoment : ∀ t < T, ν[fun ω => ‖g (t+1) ω-gradient f (run x₁ L R σ p δ T g (t+1) ω)‖^p|𝓕 t] ≤ᵐ[ν] fun _ => σ^p) :
    ENNReal.ofReal (1-δ) ≤ ν {ω |
      f (run x₁ L R σ p δ T g (T+1) ω)-f xstar ≤
        min (1024*L*R^2*Real.log (6/δ)/T+256*σ*R*(Real.log (6/δ)/T)^((p-1)/p)) (13*L*R^2/20) ∧
      ∀ t, 1 ≤ t → t ≤ T+1 → ‖run x₁ L R σ p δ T g t ω-xstar‖^2 < 13/10*R^2} := by
  apply known_horizon_upper_centered ν 𝓕 hconv hdiff L R σ p δ hL hR hσ hp hp2 hδ hδ1
    hlip T hT x₁ xstar hmin hinitial g hg hpm _ hmoment
  intro t ht
  let ℓ := Real.log (6/δ)
  let Λ := threshold L R σ p ℓ T
  let η := R/(128*Λ*ℓ)
  have hℓ : 1 ≤ ℓ := (confidence_log δ hδ hδ1).1
  have hΛ : 0 < Λ := threshold_pos L R σ p ℓ hL hR T
  have hη : 0 < η := (scale_budgets R Λ ℓ hR hΛ hℓ).1
  have hμ := gradient_predictable L hL.le hlip 𝓕 x₁ η Λ T g (fun i => (hg i).measurable) t
  have hμi := iterate_gradient_integrable ν 𝓕 hdiff L η R Λ hL hη hΛ.le hlip T x₁ xstar hmin
    hinitial g hg t ht.le
  exact raw_unbiased_to_centered ν (𝓕 t) (𝓕.le t) (g (t+1))
    (fun ω => gradient f (run x₁ L R σ p δ T g (t+1) ω))
    (((hg (t+1)).mono (𝓕.le (t+1))).measurable) hμ hμi p hp.le (hpm t ht) (hmean t ht)

end
end ClippedSGD.KnownHorizonMain


==> anc/lean/ClippedSGD/LinearSchedule.lean <==
import ClippedSGD.Potential
import Mathlib.Analysis.SpecialFunctions.Sqrt

open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.LinearSchedule
open Potential
noncomputable section

def step (η : ℝ) (T t : ℕ) : ℝ := if t=0 then 0 else η*(T+1-t : ℕ)/T

lemma step_zero (η : ℝ) (T : ℕ) : step η T 0=0 := by simp [step]

lemma step_pos (η : ℝ) (hη : 0 < η) (T t : ℕ) (ht0 : 1 ≤ t) (ht : t ≤ T) :
    0 < step η T t := by
  have hT : 0 < T := by omega
  have hk : 0 < T+1-t := by omega
  simp only [step, if_neg (by omega : t ≠ 0)]
  positivity

lemma step_le (η : ℝ) (hη : 0 ≤ η) (T t : ℕ) (ht0 : 1 ≤ t) (ht : t ≤ T) :
    step η T t ≤ η := by
  have hT : (0 : ℝ) < T := by exact_mod_cast (show 0 < T by omega)
  simp only [step, if_neg (by omega : t ≠ 0)]
  apply (div_le_iff₀ hT).mpr
  exact mul_le_mul_of_nonneg_left (by exact_mod_cast (show T+1-t ≤ T by omega)) hη

lemma linear_tail_by_length (η : ℝ) (T k : ℕ) (hT : 0 < T) (hk : k ≤ T) :
    tailSum (step η T) T (T+1-k) = η*(k : ℝ)*(k+1 : ℝ)/(2*T) := by
  induction k with
  | zero => simp [tailSum_terminal]
  | succ k ih =>
    have hk' : k ≤ T := by omega
    have ht : T+1-(k+1) ≤ T := by omega
    have hpos : T+1-(k+1) ≠ 0 := by omega
    rw [tailSum_rec _ T _ (step_zero η T) ht]
    have hnext : T+1-(k+1)+1=T+1-k := by omega
    rw [hnext, ih hk']
    simp only [step, if_neg hpos]
    have hlen : T+1-(T+1-(k+1))=k+1 := by omega
    rw [hlen]
    push_cast
    field_simp
    <;> ring

lemma linear_tail (η : ℝ) (T t : ℕ) (hT : 0 < T) (ht0 : 1 ≤ t) (ht : t ≤ T+1) :
    tailSum (step η T) T t = η*(T+1-t : ℕ)*(T+2-t : ℕ)/(2*T) := by
  have hk : T+1-t ≤ T := by omega
  have h := linear_tail_by_length η T (T+1-t) hT hk
  have hidx : T+1-(T+1-t)=t := by omega
  have hlen : T+1-t+1=T+2-t := by omega
  rw [hidx] at h
  convert h using 1
  rw [← hlen]
  push_cast
  ring

lemma initial_tail (η : ℝ) (T : ℕ) (hT : 0 < T) :
    tailSum (step η T) T 1=η*(T+1 : ℝ)/2 := by
  rw [linear_tail η T 1 hT le_rfl (by omega)]
  simp only [Nat.add_sub_cancel]
  have he : T+2-1=T+1 := by omega
  rw [he]
  push_cast
  field_simp
  <;> ring

lemma error_coefficient_exact (η : ℝ) (hη : 0 < η) (T t : ℕ)
    (ht0 : 1 ≤ t) (ht : t ≤ T) :
    2*tailSum (step η T) T 1*(step η T t)^2/tailSum (step η T) T t =
      2*η^2*((T+1 : ℝ)/T)*((T+1-t : ℕ)/(T+2-t : ℕ) : ℝ) := by
  have hT : 0 < T := by omega
  have hTr : (0 : ℝ) < T := by exact_mod_cast hT
  have hk : (0 : ℝ) < (T+1-t : ℕ) := by exact_mod_cast (show 0 < T+1-t by omega)
  have hk1 : (0 : ℝ) < (T+2-t : ℕ) := by exact_mod_cast (show 0 < T+2-t by omega)
  rw [initial_tail η T hT, linear_tail η T t hT ht0 (by omega)]
  simp only [step, if_neg (by omega : t ≠ 0)]
  field_simp
  <;> ring

lemma error_coefficient_bound (η : ℝ) (hη : 0 < η) (T t : ℕ)
    (ht0 : 1 ≤ t) (ht : t ≤ T) :
    2*tailSum (step η T) T 1*(step η T t)^2/tailSum (step η T) T t ≤ 4*η^2 := by
  rw [error_coefficient_exact η hη T t ht0 ht]
  have hTr : (0 : ℝ) < T := by exact_mod_cast (show 0 < T by omega)
  have hT1 : (1 : ℝ) ≤ T := by exact_mod_cast (show 1 ≤ T by omega)
  have hrT : (T+1 : ℝ)/T ≤ 2 := (div_le_iff₀ hTr).mpr (by linarith)
  have hk1 : (0 : ℝ) < (T+2-t : ℕ) := by exact_mod_cast (show 0 < T+2-t by omega)
  have hrk : ((T+1-t : ℕ)/(T+2-t : ℕ) : ℝ) ≤ 1 := by
    apply (div_le_one hk1).mpr
    exact_mod_cast (show T+1-t ≤ T+2-t by omega)
  calc
    _ ≤ 2*η^2*2*1 := mul_le_mul
      (mul_le_mul_of_nonneg_left hrT (by positivity)) hrk (by positivity) (by positivity)
    _ = _ := by ring

lemma distance_coefficient_exact (η : ℝ) (hη : 0 < η) (T t : ℕ)
    (ht0 : 2 ≤ t) (ht : t ≤ T) :
    tailSum (step η T) T 1*(step η T t)^2/tailSum (step η T) T (t-1) =
      η^2*((T+1 : ℝ)/T)*((T+1-t : ℕ) : ℝ)^2/
        (((T+2-t : ℕ) : ℝ)*((T+3-t : ℕ) : ℝ)) := by
  have hT : 0 < T := by omega
  have hTr : (0 : ℝ) < T := by exact_mod_cast hT
  have hk1 : (0 : ℝ) < (T+2-t : ℕ) := by exact_mod_cast (show 0 < T+2-t by omega)
  have hk2 : (0 : ℝ) < (T+3-t : ℕ) := by exact_mod_cast (show 0 < T+3-t by omega)
  rw [initial_tail η T hT, linear_tail η T (t-1) hT (by omega) (by omega)]
  simp only [step, if_neg (by omega : t ≠ 0)]
  rw [show T+1-(t-1)=T+2-t by omega, show T+2-(t-1)=T+3-t by omega]
  field_simp
  <;> ring

lemma distance_coefficient_bound (η : ℝ) (hη : 0 < η) (T t : ℕ)
    (ht0 : 1 ≤ t) (ht : t ≤ T) :
    tailSum (step η T) T 1*(step η T t)^2/tailSum (step η T) T (t-1) ≤ 2*η^2 := by
  have hT : 0 < T := by omega
  have hTr : (0 : ℝ) < T := by exact_mod_cast hT
  have hT1 : (1 : ℝ) ≤ T := by exact_mod_cast hT
  rcases eq_or_lt_of_le ht0 with ht1 | ht2
  · have hteq : t=1 := ht1.symm
    subst t
    rw [Nat.sub_self, tailSum_zero, initial_tail η T hT]
    have hs : step η T 1=η := by simp [step, hTr.ne']
    rw [hs]
    have he : η*(T+1 : ℝ)/2*η^2/(η*(T+1 : ℝ)/2)=η^2 := by field_simp
    rw [he]
    nlinarith [sq_nonneg η]
  · rw [distance_coefficient_exact η hη T t ht2 ht]
    have hrT : (T+1 : ℝ)/T ≤ 2 := (div_le_iff₀ hTr).mpr (by linarith)
    have hk1 : (0 : ℝ) < (T+2-t : ℕ) := by exact_mod_cast (show 0 < T+2-t by omega)
    have hk2 : (0 : ℝ) < (T+3-t : ℕ) := by exact_mod_cast (show 0 < T+3-t by omega)
    have hk : ((T+1-t : ℕ) : ℝ)^2 ≤ ((T+2-t : ℕ) : ℝ)*((T+3-t : ℕ) : ℝ) := by
      have h1 : ((T+1-t : ℕ) : ℝ) ≤ (T+2-t : ℕ) := by exact_mod_cast (show T+1-t ≤ T+2-t by omega)
      have h2 : ((T+1-t : ℕ) : ℝ) ≤ (T+3-t : ℕ) := by exact_mod_cast (show T+1-t ≤ T+3-t by omega)
      nlinarith [(show (0 : ℝ) ≤ (T+1-t : ℕ) from Nat.cast_nonneg _)]
    apply (div_le_iff₀ (mul_pos hk1 hk2)).mpr
    have hh := mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hrT (sq_nonneg η))
      (sq_nonneg (((T+1-t : ℕ) : ℝ)))
    have hh2 := mul_le_mul_of_nonneg_left hk (show 0 ≤ 2*η^2 by positivity)
    nlinarith only [hh, hh2]

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

def noiseDirection (η : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (t : ℕ) : E :=
  (tailSum (step η T) T 1*step η T t*inverseTail (step η T) T (t-1)) •
    (comparator xstar x (inverseTail (step η T) T) (t-1)-x t)

/-- The comparator direction has norm at most `3Rη` when the energy at the preceding
state is bounded. -/
theorem noiseDirection_bound (η R : ℝ) (hη : 0 < η) (hR : 0 ≤ R) (T t : ℕ)
    (ht0 : 1 ≤ t) (ht : t ≤ T) (xstar : E) (x : ℕ → E)
    (henergy : tailSum (step η T) T 1*
      distanceEnergy xstar x (inverseTail (step η T) T) (t-1) ≤ 2*R^2) :
    ‖noiseDirection η T xstar x t‖ ≤ 3*R*η := by
  have hT : 0 < T := by omega
  have hs := fun i hi => tailSum_pos (step η T) T i hT hi
    (fun j hj hjT => step_pos η hη T j hj hjT)
  have hs1 := hs 1 (by omega)
  have hsp := hs (t-1) (by omega)
  have hcoef := distance_coefficient_bound η hη T t ht0 ht
  have he0 : 0 ≤ tailSum (step η T) T 1*
      distanceEnergy xstar x (inverseTail (step η T) T) (t-1) := by
    dsimp [distanceEnergy, inverseTail]
    positivity
  have hnormsq : ‖noiseDirection η T xstar x t‖^2 =
      2*(tailSum (step η T) T 1*(step η T t)^2/tailSum (step η T) T (t-1))*
        (tailSum (step η T) T 1*
          distanceEnergy xstar x (inverseTail (step η T) T) (t-1)) := by
    have hidx : t-1+1=t := by omega
    simp only [noiseDirection, norm_smul, Real.norm_eq_abs, mul_pow, sq_abs,
      distanceEnergy, inverseTail, hidx]
    field_simp
    <;> ring
  have hmul := mul_le_mul hcoef henergy he0 (by positivity : 0 ≤ 2*η^2)
  have hfinal : ‖noiseDirection η T xstar x t‖^2 ≤ 8*R^2*η^2 := by
    rw [hnormsq]
    nlinarith only [hmul]
  have hp : 0 ≤ R*η := mul_nonneg hR hη.le
  nlinarith [norm_nonneg (noiseDirection η T xstar x t), sq_nonneg (R*η)]

end
end ClippedSGD.LinearSchedule


==> anc/lean/ClippedSGD/Localization.lean <==
import ClippedSGD.FiniteHorizonPathwise

open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.Localization
open Potential LinearSchedule FiniteHorizonPathwise
noncomputable section

lemma scale_budgets (R Λ ℓ : ℝ) (hR : 0 < R) (hΛ : 0 < Λ) (hℓ : 1 ≤ ℓ) :
    let η := R/(128*Λ*ℓ)
    0 < η ∧ η*Λ*ℓ=R/128 ∧ η^2*(8*Λ^2*ℓ) ≤ R^2/2048 := by
  have hl : 0 < ℓ := by linarith
  dsimp only
  refine ⟨by positivity, ?_, ?_⟩
  · field_simp
    <;> ring
  · have hh : R^2/(2048*ℓ) ≤ R^2/2048 := by
      apply div_le_div_of_nonneg_left (sq_nonneg _) (by norm_num : (0 : ℝ)<2048)
      nlinarith
    convert hh using 1
    field_simp
    <;> ring

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- The localization condition at time `t`, which involves only the states before
time `t`. -/
def active (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (t : ℕ) : Prop :=
  ∀ j < t, ‖x (j+1)-xstar‖ ≤ 2*R ∧ energy η T xstar x j ≤ 2*R^2

instance active_decidable (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (t : ℕ) :
    Decidable (active η R T xstar x t) := Classical.propDecidable _

def stopped {F : Type*} [Zero F] (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E) (v : ℕ → F) (t : ℕ) : F :=
  if active η R T xstar x t then v t else 0

lemma stopped_prefix_eq {F : Type*} [Zero F] (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → E)
    (v : ℕ → F) (m : ℕ) (ha : active η R T xstar x m) (t : ℕ) (ht : t ≤ m) :
    stopped η R T xstar x v t=v t := by
  apply if_pos
  exact fun j hj => ha j (by omega)

end
end ClippedSGD.Localization


==> anc/lean/ClippedSGD/MixedEvents.lean <==
import ClippedSGD.MixedNoise

open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.MixedEvents
open UpperNoise UpperConcentration UpperParameters UpperRun
  Potential LinearSchedule FiniteHorizonPathwise Localization MixedNoise
noncomputable section
variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] {m₀ : MeasurableSpace Ω}

def shifted (q : ℕ → Ω → ℝ) : ℕ → Ω → ℝ
  | 0 => 0
  | t+1 => q t

lemma shifted_adapted (𝓕 : Filtration ℕ m₀) (q : ℕ → Ω → ℝ)
    (hq : ∀ t, StronglyMeasurable[𝓕 (t+1)] (q t)) : Adapted 𝓕 (shifted q) := by
  intro t
  cases t with
  | zero => exact stronglyMeasurable_zero
  | succ t => exact hq t

lemma threshold_comparison (A Λ V ℓ : ℝ) (hA : 0 < A) (hΛ : 0 < Λ) (T : ℕ)
    (hv : (T : ℝ)*V ≤ 2*Λ^2*ℓ) :
    (T : ℝ)*(A^2*V)/(2*Λ*A)+(2*Λ*A)*ℓ ≤ 3*Λ*A*ℓ := by
  have hh := mul_le_mul_of_nonneg_right hv (sq_nonneg A)
  have hd : (T : ℝ)*(A^2*V)/(2*Λ*A) ≤ Λ*A*ℓ := by
    apply (div_le_iff₀ (by positivity : 0 < 2*Λ*A)).mpr
    nlinarith only [hh]
  nlinarith only [hd]

def squareMean (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ)
    (T : ℕ) (xstar : E) (x g : ℕ → Ω → E) (t : ℕ) : Ω → ℝ :=
  ν[fun ω => ‖stopError f η R Λ T xstar x g t ω‖^2|𝓕 t]

def radiusCoefficient (η : ℝ) (T t : ℕ) : ℝ := if t<T then (step η T (t+1))^2 else 0

def potentialCoefficient (η : ℝ) (T t : ℕ) : ℝ :=
  if t<T then 2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1) else 0

def mixedProcess (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ)
    (T : ℕ) (xstar : E) (x g : ℕ → Ω → E) (α : ℕ → ℝ) (a : ℕ → Ω → E) : ℕ → Ω → ℝ :=
  shifted (fun t ω => α t*(‖stopError f η R Λ T xstar x g t ω‖^2-
    squareMean ν 𝓕 f η R Λ T xstar x g t ω)+
      ⟪a t ω,centered ν 𝓕 f η R Λ T xstar x g t ω⟫_ℝ)

lemma radiusCoefficient_bounds (η : ℝ) (hη : 0 < η) (T t : ℕ) :
    0 ≤ radiusCoefficient η T t ∧ radiusCoefficient η T t ≤ η^2 := by
  by_cases ht : t<T
  · have hp := step_pos η hη T (t+1) (by omega) (by omega)
    have hl := step_le η hη.le T (t+1) (by omega) (by omega)
    simp only [radiusCoefficient,if_pos ht]
    exact ⟨sq_nonneg _, (sq_le_sq₀ hp.le hη.le).mpr hl⟩
  · simp [radiusCoefficient,ht,sq_nonneg]

lemma potentialCoefficient_bounds (η : ℝ) (hη : 0 < η) (T t : ℕ) :
    0 ≤ potentialCoefficient η T t ∧ potentialCoefficient η T t ≤ 4*η^2 := by
  by_cases ht : t<T
  · have hp := tailSum_pos (step η T) T (t+1) (by omega) (by omega)
      (fun j hj hjT => step_pos η hη T j hj hjT)
    have h1 := tailSum_pos (step η T) T 1 (by omega) (by omega)
      (fun j hj hjT => step_pos η hη T j hj hjT)
    simp only [potentialCoefficient,if_pos ht]
    exact ⟨by positivity,error_coefficient_bound η hη T (t+1) (by omega) (by omega)⟩
  · simp [potentialCoefficient,ht,sq_nonneg]

/-- A maximal inequality for the mixed martingale of the stopped oracle errors. -/
theorem mixed_tail (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (L R Λ σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (hΛ : 0 < Λ) (hσ : 0 ≤ σ)
    (hp : 1 ≤ p) (hp2 : p ≤ 2) (hℓ : 1 ≤ ℓ) (hguard : 4*L*R ≤ Λ)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (T : ℕ) (hbudget : (T : ℝ)*varianceBudget Λ σ p ≤ 2*Λ^2*ℓ)
    (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x g : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (hg : Adapted 𝓕 g)
    (hpm : ∀ t < T, Integrable (fun ω => ‖g (t+1) ω-gradient f (x (t+1) ω)‖^p) ν)
    (hmean : ∀ t < T, ν[fun ω => g (t+1) ω-gradient f (x (t+1) ω)|𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t < T, ν[fun ω => ‖g (t+1) ω-gradient f (x (t+1) ω)‖^p|𝓕 t] ≤ᵐ[ν] fun _ => σ^p)
    (α : ℕ → ℝ) (a : ℕ → Ω → E) (αmax A : ℝ) (hαmax : 0 < αmax) (hA : 0 < A)
    (hα : ∀ t, 0 ≤ α t ∧ α t ≤ αmax)
    (ha : ∀ t, StronglyMeasurable[𝓕 t] (a t)) (hab : ∀ t ω, ‖a t ω‖ ≤ A) :
    let η := R/(128*Λ*ℓ)
    ν {ω | ∃ m ≤ T, 7*Λ*(2*Λ*αmax+A)*ℓ <
      partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g α a) m ω} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  let η := R/(128*Λ*ℓ)
  let V := varianceBudget Λ σ p
  let B := biasBudget Λ σ p
  have hV : 0 ≤ V := by dsimp [V,varianceBudget]; positivity
  have he := stopped_estimates ν 𝓕 hdiff L η R Λ σ p hL hΛ hσ hp hp2 hguard hlip T xstar hmin x g hx hg hpm hmean hmoment
  have heu := centered_measurable ν 𝓕 L hL.le hlip η R Λ T xstar x g hx hg
  have heY := fun t => (stopError_measurable 𝓕 L hL.le hlip η R Λ T xstar x g hx hg t).norm.pow 2
  have heH := fun t => scalar_increment_properties ν 𝓕 f η R Λ B V A hA.le T
    xstar x g t (he t) (heu t) (a t) (ha t) (hab t)
  have hmix := fun t => mixed_increment_properties ν (𝓕 t) (𝓕.le t)
    (fun ω => ‖stopError f η R Λ T xstar x g t ω‖^2)
    (fun ω => ⟪a t ω,centered ν 𝓕 f η R Λ T xstar x g t ω⟫_ℝ)
    ((heY t).mono (𝓕.le _)).measurable ((heH t).1.mono (𝓕.le _)).measurable
    Λ V (α t) αmax A hΛ hV (hα t).1 hαmax (hα t).2 hA
    (by
      filter_upwards [(he t).range_bound] with ω hω
      exact ⟨sq_nonneg _,by nlinarith [norm_nonneg (stopError f η R Λ T xstar x g t ω)]⟩)
    (he t).second_bound (heH t).2.1 (heH t).2.2.1 (heH t).2.2.2
  have hmad : Adapted 𝓕 (mixedProcess ν 𝓕 f η R Λ T xstar x g α a) :=
    shifted_adapted 𝓕 _ (fun t =>
      (((heY t).sub ((stronglyMeasurable_condExp (m := 𝓕 t)).mono (𝓕.mono (by omega)))).const_mul (α t)).add (heH t).1)
  have ht := bounded_martingale_maximal ν 𝓕 _ hmad
    (2*Λ*(2*Λ*αmax+A)) ((2*Λ*αmax+A)^2*V) ℓ (by positivity) (by positivity)
    (fun t => by simpa only [mixedProcess,shifted,squareMean] using
      (hmix t).2.1.mono (fun ω hω => hω.trans_eq (by ring)))
    (fun t => (hmix t).1) (fun t => (hmix t).2.2) T
  have hc := threshold_comparison (2*Λ*αmax+A) Λ V ℓ (by positivity) hΛ T hbudget
  have h7 : 3*Λ*(2*Λ*αmax+A)*ℓ ≤ 7*Λ*(2*Λ*αmax+A)*ℓ := by
    have hℓ0 : 0 ≤ ℓ := by linarith
    nlinarith only [mul_nonneg (mul_nonneg hΛ.le (by positivity : 0 ≤ 2*Λ*αmax+A)) hℓ0]
  exact (measure_mono (by
    rintro ω ⟨m,hm,hh⟩
    exact ⟨m,hm,(hc.trans h7).trans_lt hh⟩)).trans ht


/-- The conditional mean of the stopped square vanishes off the predictable stopping
set. -/
lemma squareMean_zero_outside (ν : Measure Ω) (𝓕 : Filtration ℕ m₀)
    (f : E → ℝ) (η R Λ : ℝ) (T : ℕ) (xstar : E) (x g : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (t : ℕ)
    (hi : Integrable (fun ω => ‖stopError f η R Λ T xstar x g t ω‖^2) ν) :
    ∀ᵐ ω ∂ν, ω ∉ stoppingSet η R T xstar x t →
      squareMean ν 𝓕 f η R Λ T xstar x g t ω=0 := by
  let Y : Ω → ℝ := fun ω => ‖stopError f η R Λ T xstar x g t ω‖^2
  have he : (stoppingSet η R T xstar x t).indicator Y=Y := by
    funext ω
    by_cases hs : ω ∈ stoppingSet η R T xstar x t
    · simp [hs]
    · simp [Y,stopError,hs]
  have hh := condExp_indicator hi (stoppingSet_measurable 𝓕 xstar x hx η R T t)
  change ν[(stoppingSet η R T xstar x t).indicator Y|𝓕 t] =ᵐ[ν]
    (stoppingSet η R T xstar x t).indicator (ν[Y|𝓕 t]) at hh
  rw [he] at hh
  filter_upwards [hh] with ω hω
  intro hs
  simpa only [Set.indicator_of_not_mem hs] using hω

lemma global_mixed_sum_identity (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ)
    (T m : ℕ) (hm : m ≤ T) (xstar : E) (x g : ℕ → Ω → E) (ω : Ω)
    (hz : ∀t<T, ω ∉ stoppingSet η R T xstar x t → squareMean ν 𝓕 f η R Λ T xstar x g t ω=0) :
    partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g (radiusCoefficient η T)
      (globalDirection f η R T xstar x)) m ω=
      ∑t∈Finset.range m, stopped η R T xstar (fun i => x i ω)
        (fun i => (step η T i)^2*(‖Clipping.clip Λ (g i ω)-gradient f (x i ω)‖^2-
            squareMean ν 𝓕 f η R Λ T xstar x g (i-1) ω)-
          2*step η T i*⟪Clipping.clip Λ (g i ω)-gradient f (x i ω)-bias ν 𝓕 f η R Λ T xstar x g (i-1) ω,
          radiusDirection f η T xstar (fun j => x j ω) i⟫_ℝ) (t+1) := by
  unfold partialSum
  apply Finset.sum_congr rfl
  intro t ht
  have htT : t<T := by have := Finset.mem_range.mp ht; omega
  by_cases ha : active η R T xstar (fun i => x i ω) (t+1)
  · simp only [mixedProcess,shifted,radiusCoefficient,if_pos htT,globalDirection,stopRadius,
      centered,stopError,stoppingSet,Set.indicator_apply,Set.mem_setOf_eq,if_pos ha,
      stopped,Nat.add_sub_cancel,real_inner_smul_left]
    rw [real_inner_comm]
    ring
  · have hs : ω ∉ stoppingSet η R T xstar x t := by simpa [stoppingSet,htT] using ha
    simp [mixedProcess,shifted,radiusCoefficient,globalDirection,stopRadius,centered,stopError,
      stoppingSet,htT,stopped,ha,hz t htT hs]

lemma local_mixed_sum_identity (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ)
    (T m : ℕ) (hm : m ≤ T) (xstar : E) (x g : ℕ → Ω → E) (ω : Ω)
    (hz : ∀t<T, ω ∉ stoppingSet η R T xstar x t → squareMean ν 𝓕 f η R Λ T xstar x g t ω=0) :
    partialSum (mixedProcess ν 𝓕 f η R Λ T xstar x g (potentialCoefficient η T)
      (stopDirection η R T xstar x)) m ω=
      ∑t∈Finset.range m, stopped η R T xstar (fun i => x i ω)
        (fun i => potentialCoefficient η T (i-1)*(‖Clipping.clip Λ (g i ω)-gradient f (x i ω)‖^2-
            squareMean ν 𝓕 f η R Λ T xstar x g (i-1) ω)+
          ⟪Clipping.clip Λ (g i ω)-gradient f (x i ω)-bias ν 𝓕 f η R Λ T xstar x g (i-1) ω,
          noiseDirection η T xstar (fun j => x j ω) i⟫_ℝ) (t+1) := by
  unfold partialSum
  apply Finset.sum_congr rfl
  intro t ht
  have htT : t<T := by have := Finset.mem_range.mp ht; omega
  by_cases ha : active η R T xstar (fun i => x i ω) (t+1)
  · simp only [mixedProcess,shifted,stopDirection,centered,stopError,stoppingSet,
      if_pos htT,Set.indicator_apply,Set.mem_setOf_eq,if_pos ha,stopped,Nat.add_sub_cancel]
    rw [real_inner_comm]
  · have hs : ω ∉ stoppingSet η R T xstar x t := by simpa [stoppingSet,htT] using ha
    simp [mixedProcess,shifted,stopDirection,centered,stopError,stoppingSet,htT,stopped,ha,hz t htT hs]

end
end ClippedSGD.MixedEvents


==> anc/lean/ClippedSGD/MixedLocalization.lean <==
import ClippedSGD.MixedEvents
import ClippedSGD.MixedPathwise
open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.MixedLocalization
open Potential LinearSchedule FiniteHorizonPathwise Localization MixedEvents MixedPathwise
noncomputable section

lemma radius_mixed_arithmetic (R Λ ℓ B V : ℝ) (hR : 0 < R) (hΛ : 0 < Λ) (hℓ : 1 ≤ ℓ)
    (T : ℕ) (hbudget : (T : ℝ)*B ≤ 2*Λ*ℓ) (hvariance : (T : ℝ)*V ≤ 2*Λ^2*ℓ) :
    let η := R/(128*Λ*ℓ)
    R^2+7*Λ*(2*Λ*η^2+4*R*η)*ℓ+4*R*η*T*B+η^2*T*V < 13/10*R^2 := by
  obtain ⟨hη,hid,hq⟩ := scale_budgets R Λ ℓ hR hΛ hℓ
  dsimp only at *
  have hb := mul_le_mul_of_nonneg_left hbudget (show 0 ≤ 4*R*(R/(128*Λ*ℓ)) by positivity)
  have hv := mul_le_mul_of_nonneg_left hvariance (sq_nonneg (R/(128*Λ*ℓ)))
  have hi := congrArg (fun a : ℝ => R*a) hid
  dsimp only at hi
  nlinarith only [hb,hv,hq,hi,sq_pos_of_pos hR]

lemma potential_mixed_arithmetic (R Λ ℓ B V : ℝ) (hR : 0 < R) (hΛ : 0 < Λ) (hℓ : 1 ≤ ℓ)
    (T : ℕ) (hbudget : (T : ℝ)*B ≤ 2*Λ*ℓ) (hvariance : (T : ℝ)*V ≤ 2*Λ^2*ℓ) :
    let η := R/(128*Λ*ℓ)
    R^2/2+7*Λ*(8*Λ*η^2+3*R*η)*ℓ+3*R*η*T*B+4*η^2*T*V < 18/25*R^2 := by
  obtain ⟨hη,hid,hq⟩ := scale_budgets R Λ ℓ hR hΛ hℓ
  dsimp only at *
  have hb := mul_le_mul_of_nonneg_left hbudget (show 0 ≤ 3*R*(R/(128*Λ*ℓ)) by positivity)
  have hv := mul_le_mul_of_nonneg_left hvariance (show 0 ≤ 4*(R/(128*Λ*ℓ))^2 by positivity)
  have hi := congrArg (fun a : ℝ => R*a) hid
  dsimp only at hi
  nlinarith only [hb,hv,hq,hi,sq_pos_of_pos hR]

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- First-exit argument: if the two stopped martingale sums stay below their thresholds,
every iterate stays in the localization region. -/
theorem closure_from_mixed_events {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L R Λ ℓ B V : ℝ) (hL : 0 < L) (hR : 0 < R)
    (hΛ : 0 < Λ) (hℓ : 1 ≤ ℓ) (hB : 0 ≤ B) (hV : 0 ≤ V)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (hstep : R/(128*Λ*ℓ) ≤ 1/(2*L)) (T : ℕ) (hT : 0 < T)
    (hbudget : (T : ℝ)*B ≤ 2*Λ*ℓ) (hvariance : (T : ℝ)*V ≤ 2*Λ^2*ℓ)
    (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x e b : ℕ → E) (M : ℕ → ℝ)
    (hinitial : ‖x 1-xstar‖ ≤ R)
    (hupdate : ∀ t < T, x (t+2)=x (t+1)-step (R/(128*Λ*ℓ)) T (t+1) • (gradient f (x (t+1))+e (t+1)))
    (hbias : ∀ t < T, active (R/(128*Λ*ℓ)) R T xstar x (t+1) → ‖b (t+1)‖ ≤ B)
    (hmean : ∀ t < T, M (t+1) ≤ V)
    (hG : ∀ m ≤ T, (∑t∈Finset.range m, stopped (R/(128*Λ*ℓ)) R T xstar x
      (fun i => (step (R/(128*Λ*ℓ)) T i)^2*(‖e i‖^2-M i)-2*step (R/(128*Λ*ℓ)) T i*⟪e i-b i,radiusDirection f (R/(128*Λ*ℓ)) T xstar x i⟫_ℝ) (t+1)) ≤ 7*Λ*(2*Λ*(R/(128*Λ*ℓ))^2+4*R*(R/(128*Λ*ℓ)))*ℓ)
    (hH : ∀ m ≤ T, (∑t∈Finset.range m, stopped (R/(128*Λ*ℓ)) R T xstar x
      (fun i => potentialCoefficient (R/(128*Λ*ℓ)) T (i-1)*(‖e i‖^2-M i)+⟪e i-b i,noiseDirection (R/(128*Λ*ℓ)) T xstar x i⟫_ℝ) (t+1)) ≤ 7*Λ*(8*Λ*(R/(128*Λ*ℓ))^2+3*R*(R/(128*Λ*ℓ)))*ℓ) :
    ∀ m ≤ T, ‖x (m+1)-xstar‖^2 < 13/10*R^2 ∧
      objective f (R/(128*Λ*ℓ)) T xstar x m+energy (R/(128*Λ*ℓ)) T xstar x m < 18/25*R^2 := by
  let η := R/(128*Λ*ℓ)
  have hη : 0 < η := (scale_budgets R Λ ℓ hR hΛ hℓ).1
  have hinit : ‖x 1-xstar‖^2 ≤ R^2 := by nlinarith [norm_nonneg (x 1-xstar)]
  have active_result (m : ℕ) (hm : m ≤ T) (ha : active η R T xstar x m) :
      ‖x (m+1)-xstar‖^2 < 13/10*R^2 ∧
        objective f η T xstar x m+energy η T xstar x m < 18/25*R^2 := by
    have hb : ∀ t < m, ‖b (t+1)‖ ≤ B := by
      intro t ht
      apply hbias t (by omega)
      exact fun j hj => ha j (by omega)
    have hg := hG m hm
    have hh := hH m hm
    have heqG : (∑t∈Finset.range m, stopped η R T xstar x
        (fun i => (step η T i)^2*(‖e i‖^2-M i)-2*step η T i*⟪e i-b i,radiusDirection f η T xstar x i⟫_ℝ) (t+1))=
        ∑t∈Finset.range m, ((step η T (t+1))^2*(‖e (t+1)‖^2-M (t+1))-2*step η T (t+1)*⟪e (t+1)-b (t+1),radiusDirection f η T xstar x (t+1)⟫_ℝ) := by
      apply Finset.sum_congr rfl
      intro t ht
      simpa only [Nat.add_sub_cancel] using stopped_prefix_eq η R T xstar x _ m ha (t+1) (by have := Finset.mem_range.mp ht; omega)
    have heqH : (∑t∈Finset.range m, stopped η R T xstar x
        (fun i => potentialCoefficient η T (i-1)*(‖e i‖^2-M i)+⟪e i-b i,noiseDirection η T xstar x i⟫_ℝ) (t+1))=
        ∑t∈Finset.range m, (potentialCoefficient η T t*(‖e (t+1)‖^2-M (t+1))+⟪e (t+1)-b (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ) := by
      apply Finset.sum_congr rfl
      intro t ht
      simpa only [Nat.add_sub_cancel] using stopped_prefix_eq η R T xstar x _ m ha (t+1) (by have := Finset.mem_range.mp ht; omega)
    change (∑t∈Finset.range m, stopped η R T xstar x
      (fun i => (step η T i)^2*(‖e i‖^2-M i)-2*step η T i*⟪e i-b i,radiusDirection f η T xstar x i⟫_ℝ) (t+1)) ≤ _ at hg
    change (∑t∈Finset.range m, stopped η R T xstar x
      (fun i => potentialCoefficient η T (i-1)*(‖e i‖^2-M i)+⟪e i-b i,noiseDirection η T xstar x i⟫_ℝ) (t+1)) ≤ _ at hh
    rw [heqG] at hg
    rw [heqH] at hh
    have hmR : (m : ℝ) ≤ T := by exact_mod_cast hm
    have hbg := mul_le_mul_of_nonneg_right hmR (show 0 ≤ 4*R*η*B by positivity)
    have hbh := mul_le_mul_of_nonneg_right hmR (show 0 ≤ 3*R*η*B by positivity)
    have hqg := mul_le_mul_of_nonneg_right hmR (show 0 ≤ η^2*V by positivity)
    have hqh := mul_le_mul_of_nonneg_right hmR (show 0 ≤ 4*η^2*V by positivity)
    constructor
    · have hr := radius_prefix_mixed_bound hconv hdiff L η R B V hL hη hR.le hB hV hlip hstep T m hm
        xstar hmin x e b M hupdate (fun t ht => (ha t ht).1) hb (fun t ht => hmean t (by omega))
      have hc := radius_mixed_arithmetic R Λ ℓ B V hR hΛ hℓ T hbudget hvariance
      change R^2+7*Λ*(2*Λ*η^2+4*R*η)*ℓ+4*R*η*T*B+η^2*T*V<_ at hc
      nlinarith only [hr, hc, hinit, hg, hbg, hqg]
    · have hr := potential_prefix_mixed_bound hconv hdiff L η R B V hL hη hR.le hB hV hlip hstep T m hT hm
        xstar x e b M hupdate (fun t ht => (ha t ht).2) hb (fun t ht => hmean t (by omega))
      have hc := potential_mixed_arithmetic R Λ ℓ B V hR hΛ hℓ T hbudget hvariance
      change R^2/2+7*Λ*(8*Λ*η^2+3*R*η)*ℓ+3*R*η*T*B+4*η^2*T*V<_ at hc
      have heq : (∑t∈Finset.range m, (potentialCoefficient η T t*(‖e (t+1)‖^2-M (t+1))+
          ⟪e (t+1)-b (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ)) =
          ∑t∈Finset.range m, (2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1)*(‖e (t+1)‖^2-M (t+1))+
            ⟪e (t+1)-b (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ) := by
        apply Finset.sum_congr rfl
        intro t ht
        have htT : t<T := by have := Finset.mem_range.mp ht; omega
        simp only [potentialCoefficient,if_pos htT]
      rw [heq] at hh
      nlinarith only [hr, hc, hinit, hh, hbh, hqh]
  intro m hm
  induction m using Nat.strong_induction_on with
  | h m ih =>
    apply active_result m hm
    intro j hj
    have hprev := ih j hj (by omega)
    have hobj := objective_nonneg f η hη T hT xstar hmin x j (by omega)
    constructor
    · nlinarith [norm_nonneg (x (j+1)-xstar), sq_pos_of_pos hR]
    · nlinarith [sq_nonneg R]

end
end ClippedSGD.MixedLocalization


==> anc/lean/ClippedSGD/MixedNoise.lean <==
import ClippedSGD.UpperNoise

/-! Increments of the mixed martingale in the known-horizon proof: a centered stopped
square plus a linear martingale term. -/
noncomputable section
open MeasureTheory ProbabilityTheory Set Filter
open scoped InnerProductSpace
namespace ClippedSGD.MixedNoise
open UpperConcentration ClippingConditional PredictableInner
variable {Ω : Type*} {m₀ : MeasurableSpace Ω}

lemma centered_nonnegative (ν : Measure Ω) [IsProbabilityMeasure ν]
    (m : MeasurableSpace Ω) (hm : m ≤ m₀) (Y : Ω → ℝ) (hY : @Measurable Ω ℝ m₀ _ Y)
    (K V : ℝ) (hK : 0 < K) (hV : 0 ≤ V)
    (hb : ∀ᵐ ω ∂ν, 0 ≤ Y ω ∧ Y ω ≤ K)
    (hmean : ν[Y|m] ≤ᵐ[ν] fun _ => V) :
    Integrable Y ν ∧
    (ν[fun ω => Y ω-ν[Y|m] ω|m] =ᵐ[ν] 0) ∧
    (∀ᵐ ω ∂ν, |Y ω-ν[Y|m] ω| ≤ K) ∧
    (ν[fun ω => (Y ω-ν[Y|m] ω)^2|m] ≤ᵐ[ν] fun _ => K*V) := by
  letI : MeasurableSpace Ω := m₀
  have hab : ∀ᵐ ω ∂ν, |Y ω| ≤ K := hb.mono (fun ω h => by simpa only [abs_of_nonneg h.1] using h.2)
  have hi := integrable_of_abs_bound ν Y hY K hab
  have hi2 : Integrable (fun ω => (Y ω)^2) ν := by
    apply integrable_of_abs_bound ν _ (hY.pow_const 2) (K^2)
    filter_upwards [hb] with ω hω
    rw [abs_of_nonneg (sq_nonneg _)]
    exact (sq_le_sq₀ hω.1 hK.le).mpr hω.2
  have hp := condExp_nonneg (m := m) (μ := ν) (hb.mono (fun _ h => h.1))
  have hu := condExp_mono (m := m) hi (integrable_const K) (hb.mono (fun _ h => h.2))
  rw [condExp_const hm K] at hu
  have hsq : (fun ω => (Y ω)^2) ≤ᵐ[ν] fun ω => K*Y ω := by
    filter_upwards [hb] with ω hω
    nlinarith [mul_nonneg hω.1 (sub_nonneg.mpr hω.2)]
  have hm2 := condExp_mono (m := m) hi2 (hi.const_mul K) hsq
  have hscale := condExp_smul K Y m (μ := ν)
  change ν[fun ω => K*Y ω|m] =ᵐ[ν] fun ω => K*ν[Y|m] ω at hscale
  have hvariance := conditional_centered_second_le ν m hm Y hi
    (by simpa only [Real.norm_eq_abs, sq_abs] using hi2)
  simp only [Real.norm_eq_abs, sq_abs] at hvariance
  refine ⟨hi, centered_condExp_zero ν m hm Y hi, ?_, ?_⟩
  · filter_upwards [hb,hp,hu] with ω hbω hpω huω
    change 0 ≤ ν[Y|m] ω at hpω
    exact abs_le.mpr ⟨by linarith [hbω.1,hbω.2], by linarith [hbω.1,hbω.2]⟩
  · filter_upwards [hvariance,hm2,hscale,hmean] with ω hvω hmω hsω hbω
    change ν[fun ω => (Y ω)^2|m] ω ≤ ν[fun ω => K*Y ω|m] ω at hmω
    rw [hsω] at hmω
    exact hvω.trans (hmω.trans (mul_le_mul_of_nonneg_left hbω hK.le))

/-- A conditional triangle inequality for second moments, from a weighted square
inequality. -/
lemma conditional_mixed_second (ν : Measure Ω) [IsProbabilityMeasure ν]
    (m : MeasurableSpace Ω) (D H : Ω → ℝ) (hD : @Measurable Ω ℝ m₀ _ D) (hH : @Measurable Ω ℝ m₀ _ H)
    (d h V bD bH : ℝ) (hd : 0 < d) (hh : 0 < h) (hV : 0 ≤ V)
    (hDb : ∀ᵐ ω ∂ν, |D ω| ≤ bD) (hHb : ∀ᵐ ω ∂ν, |H ω| ≤ bH)
    (hD2 : ν[fun ω => (D ω)^2|m] ≤ᵐ[ν] fun _ => d^2*V)
    (hH2 : ν[fun ω => (H ω)^2|m] ≤ᵐ[ν] fun _ => h^2*V) :
    ν[fun ω => (D ω+H ω)^2|m] ≤ᵐ[ν] fun _ => (d+h)^2*V := by
  letI : MeasurableSpace Ω := m₀
  have intsq (X : Ω → ℝ) (hmX : Measurable X) (B : ℝ)
      (hB : ∀ᵐ ω ∂ν, |X ω| ≤ B) : Integrable (fun ω => (X ω)^2) ν := by
    apply integrable_of_abs_bound ν _ (hmX.pow_const 2) (B^2)
    filter_upwards [hB] with ω hω
    rw [abs_of_nonneg (sq_nonneg _)]
    simpa only [sq_abs] using (sq_le_sq₀ (abs_nonneg _) ((abs_nonneg _).trans hω)).mpr hω
  have hiD := intsq D hD bD hDb
  have hiH := intsq H hH bH hHb
  have hiX := intsq (fun ω => D ω+H ω) (hD.add hH) (bD+bH) (by
    filter_upwards [hDb,hHb] with ω hdω hhω
    exact (abs_add _ _).trans (add_le_add hdω hhω))
  have hpoint : (fun ω => (D ω+H ω)^2) ≤ᵐ[ν]
      fun ω => ((d+h)/d)*(D ω)^2+((d+h)/h)*(H ω)^2 := by
    apply Eventually.of_forall
    intro ω
    have hsq := sq_nonneg (h*D ω-d*H ω)
    apply (mul_le_mul_iff_of_pos_right (mul_pos hd hh)).mp
    field_simp
    nlinarith only [hsq]
  have hc := condExp_mono (m := m) hiX
    ((hiD.const_mul ((d+h)/d)).add (hiH.const_mul ((d+h)/h))) hpoint
  have ha := condExp_add (hiD.const_mul ((d+h)/d)) (hiH.const_mul ((d+h)/h)) m
  have hsD := condExp_smul ((d+h)/d) (fun ω => (D ω)^2) m (μ := ν)
  have hsH := condExp_smul ((d+h)/h) (fun ω => (H ω)^2) m (μ := ν)
  filter_upwards [hc,ha,hsD,hsH,hD2,hH2] with ω hcω haω hdω hhω hDω hHω
  change ν[fun ω => (D ω+H ω)^2|m] ω ≤
    ν[fun ω => ((d+h)/d)*(D ω)^2+((d+h)/h)*(H ω)^2|m] ω at hcω
  change ν[fun ω => ((d+h)/d)*(D ω)^2+((d+h)/h)*(H ω)^2|m] ω =
    ν[fun ω => ((d+h)/d)*(D ω)^2|m] ω + ν[fun ω => ((d+h)/h)*(H ω)^2|m] ω at haω
  change ν[fun ω => ((d+h)/d)*(D ω)^2|m] ω = ((d+h)/d)*ν[fun ω => (D ω)^2|m] ω at hdω
  change ν[fun ω => ((d+h)/h)*(H ω)^2|m] ω = ((d+h)/h)*ν[fun ω => (H ω)^2|m] ω at hhω
  rw [haω,hdω,hhω] at hcω
  apply hcω.trans
  have hcD := mul_le_mul_of_nonneg_left hDω (by positivity : 0 ≤ (d+h)/d)
  have hcH := mul_le_mul_of_nonneg_left hHω (by positivity : 0 ≤ (d+h)/h)
  have he : (d+h)/d*(d^2*V)+(d+h)/h*(h^2*V)=(d+h)^2*V := by field_simp; ring
  exact (add_le_add hcD hcH).trans_eq he


/-- Conditional mean, range, and conditional second moment of a centered square plus a
martingale increment; `a` and `A` bound the coefficients. -/
lemma mixed_increment_properties (ν : Measure Ω) [IsProbabilityMeasure ν]
    (m : MeasurableSpace Ω) (hm : m ≤ m₀) (Y H : Ω → ℝ)
    (hY : @Measurable Ω ℝ m₀ _ Y) (hH : @Measurable Ω ℝ m₀ _ H)
    (Λ V α a A : ℝ) (hΛ : 0 < Λ) (hV : 0 ≤ V)
    (hα : 0 ≤ α) (ha : 0 < a) (hαa : α ≤ a) (hA : 0 < A)
    (hYb : ∀ᵐ ω ∂ν, 0 ≤ Y ω ∧ Y ω ≤ 4*Λ^2)
    (hYm : ν[Y|m] ≤ᵐ[ν] fun _ => V)
    (hHm : ν[H|m] =ᵐ[ν] 0)
    (hHb : ∀ᵐ ω ∂ν, |H ω| ≤ 2*Λ*A)
    (hH2 : ν[fun ω => (H ω)^2|m] ≤ᵐ[ν] fun _ => A^2*V) :
    (ν[fun ω => α*(Y ω-ν[Y|m] ω)+H ω|m] =ᵐ[ν] 0) ∧
    (∀ᵐ ω ∂ν, |α*(Y ω-ν[Y|m] ω)+H ω| ≤ 4*Λ^2*a+2*Λ*A) ∧
    (ν[fun ω => (α*(Y ω-ν[Y|m] ω)+H ω)^2|m] ≤ᵐ[ν]
      fun _ => (2*Λ*a+A)^2*V) := by
  letI : MeasurableSpace Ω := m₀
  obtain ⟨hiY,hmD,hbD,hvD⟩ := centered_nonnegative ν m hm Y hY (4*Λ^2) V
    (by positivity) hV hYb hYm
  let D : Ω → ℝ := fun ω => α*(Y ω-ν[Y|m] ω)
  have hdmeas : Measurable D := (hY.sub ((stronglyMeasurable_condExp (m := m)).mono hm).measurable).const_mul α
  have hbscaled : ∀ᵐ ω ∂ν, |D ω| ≤ 4*Λ^2*a := by
    filter_upwards [hbD] with ω hω
    dsimp only [D]
    rw [abs_mul,abs_of_nonneg hα]
    exact (mul_le_mul_of_nonneg_left hω hα).trans (by nlinarith [sq_nonneg Λ])
  have hvscaled : ν[fun ω => (D ω)^2|m] ≤ᵐ[ν] fun _ => (2*Λ*a)^2*V := by
    have he : (fun ω => (D ω)^2)=(fun ω => α^2*(Y ω-ν[Y|m] ω)^2) := by funext ω; dsimp [D]; ring
    rw [he]
    have hs := condExp_smul (α^2) (fun ω => (Y ω-ν[Y|m] ω)^2) m (μ := ν)
    change ν[fun ω => α^2*(Y ω-ν[Y|m] ω)^2|m] =ᵐ[ν]
      fun ω => α^2*ν[fun ω => (Y ω-ν[Y|m] ω)^2|m] ω at hs
    filter_upwards [hs,hvD] with ω hsω hvω
    rw [hsω]
    have hc := mul_le_mul_of_nonneg_left hvω (sq_nonneg α)
    apply hc.trans
    have hsqa : α^2 ≤ a^2 := (sq_le_sq₀ hα ha.le).mpr hαa
    have ht := mul_le_mul_of_nonneg_right hsqa (show 0 ≤ 4*Λ^2*V by positivity)
    nlinarith only [ht]
  have hiD : Integrable D ν := (hiY.sub integrable_condExp).const_mul α
  have hiH := integrable_of_abs_bound ν H hH (2*Λ*A) hHb
  refine ⟨?_, ?_, ?_⟩
  · have hs := condExp_smul α (fun ω => Y ω-ν[Y|m] ω) m (μ := ν)
    have hh := condExp_add hiD hiH m
    filter_upwards [hs,hh,hmD,hHm] with ω hsω hhω hmω hHω
    change ν[fun ω => D ω+H ω|m] ω=ν[D|m] ω+ν[H|m] ω at hhω
    change ν[D|m] ω=α*ν[fun ω => Y ω-ν[Y|m] ω|m] ω at hsω
    change ν[fun ω => D ω+H ω|m] ω=0
    rw [hhω,hsω,hmω,hHω]
    simp
  · filter_upwards [hbscaled,hHb] with ω hdω hhω
    exact (abs_add _ _).trans (add_le_add hdω hhω)
  · exact conditional_mixed_second ν m D H hdmeas hH (2*Λ*a) A V _ _
      (by positivity) hA hV hbscaled hHb hvscaled hH2

end ClippedSGD.MixedNoise


==> anc/lean/ClippedSGD/MixedPathwise.lean <==
import ClippedSGD.FiniteHorizonPathwise
open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.MixedPathwise
open Potential LinearSchedule FiniteHorizonPathwise
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- Radius telescope for every prefix whose starting states are localized. -/
theorem radius_prefix_mixed_bound {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L η R B V : ℝ) (hL : 0 < L) (hη : 0 < η)
    (hR : 0 ≤ R) (hB : 0 ≤ B) (hV : 0 ≤ V)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (hstep : η ≤ 1/(2*L)) (T m : ℕ) (hm : m ≤ T)
    (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x e b : ℕ → E) (M : ℕ → ℝ)
    (hupdate : ∀ t < T, x (t+2)=x (t+1)-step η T (t+1) • (gradient f (x (t+1))+e (t+1)))
    (hradius : ∀ t < m, ‖x (t+1)-xstar‖ ≤ 2*R)
    (hbias : ∀ t < m, ‖b (t+1)‖ ≤ B)
    (hmean : ∀ t < m, M (t+1) ≤ V) :
    ‖x (m+1)-xstar‖^2 ≤ ‖x 1-xstar‖^2+
      (∑t∈Finset.range m, ((step η T (t+1))^2*(‖e (t+1)‖^2-M (t+1))-2*step η T (t+1)*⟪e (t+1)-b (t+1),radiusDirection f η T xstar x (t+1)⟫_ℝ))+
      4*R*η*m*B+η^2*m*V := by
  have hηL : η ≤ 1/L := hstep.trans (by apply one_div_le_one_div_of_le hL; linarith)
  induction m with
  | zero => simp
  | succ m ih =>
    have hp := ih (by omega) (fun t ht => hradius t (by omega)) (fun t ht => hbias t (by omega)) (fun t ht => hmean t (by omega))
    have hst := step_pos η hη T (m+1) (by omega) (by omega)
    have hsle := step_le η hη.le T (m+1) (by omega) (by omega)
    have ha := Radius.gradient_step_nonexpansive hconv (fun y => (hdiff y).hasGradientAt)
      L (step η T (m+1)) hL hlip hst.le (hsle.trans hηL) xstar hmin (x (m+1))
    have haR : ‖radiusDirection f η T xstar x (m+1)‖ ≤ 2*R := ha.trans (hradius m (by omega))
    have hi := real_inner_le_norm (-(b (m+1))) (radiusDirection f η T xstar x (m+1))
    rw [inner_neg_left, norm_neg] at hi
    have hiB := mul_le_mul (hbias m (by omega)) haR (norm_nonneg _) hB
    have hbterm : -2*step η T (m+1)*⟪b (m+1),radiusDirection f η T xstar x (m+1)⟫_ℝ ≤ 4*R*η*B := by
      have h1 := mul_le_mul_of_nonneg_left (hi.trans hiB) (show 0 ≤ 2*step η T (m+1) by positivity)
      have h2 := mul_le_mul_of_nonneg_right hsle (show 0 ≤ 4*R*B by positivity)
      nlinarith only [h1, h2]
    have heterm : (step η T (m+1))^2*M (m+1) ≤ η^2*V :=
      (mul_le_mul_of_nonneg_left (hmean m (by omega)) (sq_nonneg _)).trans
        (mul_le_mul_of_nonneg_right (by nlinarith) hV)
    have hs := Radius.inexact_radius_step hconv (fun y => (hdiff y).hasGradientAt)
      L (step η T (m+1)) hL hlip hst.le (hsle.trans hηL) xstar hmin (x (m+1)) (e (m+1)) (b (m+1))
    change _ ≤ ‖x (m+1)-xstar‖^2-
      2*step η T (m+1)*⟪e (m+1)-b (m+1),radiusDirection f η T xstar x (m+1)⟫_ℝ-
      2*step η T (m+1)*⟪b (m+1),radiusDirection f η T xstar x (m+1)⟫_ℝ+
      (step η T (m+1))^2*‖e (m+1)‖^2 at hs
    rw [← hupdate m (by omega)] at hs
    simp only [Finset.sum_range_succ, Nat.cast_add, Nat.cast_one]
    nlinarith only [hp, hs, hbterm, heterm]

/-- Potential telescope for every prefix whose starting states are localized. -/
theorem potential_prefix_mixed_bound {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L η R B V : ℝ) (hL : 0 < L) (hη : 0 < η)
    (hR : 0 ≤ R) (hB : 0 ≤ B) (hV : 0 ≤ V)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (hstep : η ≤ 1/(2*L)) (T m : ℕ) (hT : 0 < T) (hm : m ≤ T)
    (xstar : E) (x e b : ℕ → E) (M : ℕ → ℝ)
    (hupdate : ∀ t < T, x (t+2)=x (t+1)-step η T (t+1) • (gradient f (x (t+1))+e (t+1)))
    (henergy : ∀ t < m, energy η T xstar x t ≤ 2*R^2)
    (hbias : ∀ t < m, ‖b (t+1)‖ ≤ B)
    (hmean : ∀ t < m, M (t+1) ≤ V) :
    objective f η T xstar x m+energy η T xstar x m ≤ ‖x 1-xstar‖^2/2+
      (∑t∈Finset.range m,
        (2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1)*(‖e (t+1)‖^2-M (t+1))+
        ⟪e (t+1)-b (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ))+
      3*R*η*m*B+4*η^2*m*V := by
  have hp := scaled_potential hconv hdiff L η hL hη hlip hstep T m hT hm xstar x e hupdate
  have hsum := Finset.sum_le_sum (s := Finset.range m) (f := fun t =>
      2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1)*‖e (t+1)‖^2+
        ⟪e (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ)
      (g := fun t =>
        (2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1)*(‖e (t+1)‖^2-M (t+1))+
        ⟪e (t+1)-b (t+1),noiseDirection η T xstar x (t+1)⟫_ℝ)+3*R*η*B+4*η^2*V) (by
    intro t ht
    have htm := Finset.mem_range.mp ht
    have hcoef := error_coefficient_bound η hη T (t+1) (by omega) (by omega)
    have htpos := tailSum_pos (step η T) T (t+1) hT (by omega)
      (fun j hj hjT => step_pos η hη T j hj hjT)
    have h1pos := tailSum_pos (step η T) T 1 hT (by omega)
      (fun j hj hjT => step_pos η hη T j hj hjT)
    have hc := (mul_le_mul_of_nonneg_left (hmean t htm)
      (by positivity : 0 ≤ 2*tailSum (step η T) T 1*(step η T (t+1))^2/tailSum (step η T) T (t+1))).trans
      (mul_le_mul_of_nonneg_right hcoef hV)
    have he := henergy t htm
    have hd := noiseDirection_bound η R hη hR T (t+1) (by omega) (by omega) xstar x
      (by simpa only [Nat.add_sub_cancel] using he)
    have hi := (real_inner_le_norm (b (t+1)) (noiseDirection η T xstar x (t+1))).trans
      (mul_le_mul (hbias t htm) hd (norm_nonneg _) hB)
    dsimp only
    rw [inner_sub_left]
    nlinarith only [hc, hi])
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_range, nsmul_eq_mul,
    ← Finset.mul_sum] at hsum
  simp only [Finset.sum_add_distrib] at hp
  simp only [Finset.sum_add_distrib]
  nlinarith only [hp, hsum]

end
end ClippedSGD.MixedPathwise


==> anc/lean/ClippedSGD/MomentumAsymptotics.lean <==
import Mathlib.Analysis.PSeries
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

/-! Asymptotics of power sums at the exponent threshold of the momentum lower bound. -/
noncomputable section
open scoped BigOperators Topology
open Filter
namespace ClippedSGD.MomentumAsymptotics

lemma shifted_power_summable {s r : ℝ} (h : 1-s<r) :
    Summable (fun j : ℕ => ((j+1:ℕ):ℝ)^(-s-r)) := by
  have hh : Summable (fun j : ℕ => (j:ℝ)^(-s-r)) := Real.summable_nat_rpow.mpr (by linarith)
  exact (summable_nat_add_iff 1).mpr hh

lemma weighted_power_sum_bound {s r : ℝ} (hr : 0≤r) (hs : 1-s<r)
    (N : ℕ) (hN : 0<N) :
    (∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-s))≤
      (N:ℝ)^r*(∑'j : ℕ,((j+1:ℕ):ℝ)^(-s-r)) := by
  have hsum := shifted_power_summable hs
  calc
    _ = ∑j∈Finset.range N,((j+1:ℕ):ℝ)^r*((j+1:ℕ):ℝ)^(-s-r) := by
      apply Finset.sum_congr rfl
      intro j _
      rw [←Real.rpow_add (by positivity)]
      congr 1
      ring
    _ ≤ ∑j∈Finset.range N,(N:ℝ)^r*((j+1:ℕ):ℝ)^(-s-r) := by
      apply Finset.sum_le_sum
      intro j hj
      apply mul_le_mul_of_nonneg_right _ (Real.rpow_nonneg (by positivity) _)
      apply Real.rpow_le_rpow (by positivity) _ hr
      exact_mod_cast (show j+1≤N from Nat.succ_le_of_lt (Finset.mem_range.mp hj))
    _ = (N:ℝ)^r*(∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-s-r)) := (Finset.mul_sum _ _ _).symm
    _ ≤ _ := mul_le_mul_of_nonneg_left
      (hsum.sum_le_tsum (Finset.range N) (fun j _=>Real.rpow_nonneg (by positivity) _))
      (Real.rpow_nonneg (Nat.cast_nonneg _) _)

/-- `N^(-b) ∑_{j<N} (j+1)^(-s) → 0` when `b > 0` and `b > 1 - s`. -/
theorem weighted_power_sum_tendsto {s b : ℝ} (hb : 0<b) (hs : 1-s<b) :
    Tendsto (fun N : ℕ => (N:ℝ)^(-b)*(∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-s)))
      atTop (𝓝 0) := by
  let r := (max 0 (1-s)+b)/2
  have hmax : max 0 (1-s)<b := max_lt hb hs
  have hr : 0≤r := by dsimp [r];linarith [le_max_left (0:ℝ) (1-s)]
  have hrs : 1-s<r := by dsimp [r];linarith [le_max_right (0:ℝ) (1-s)]
  have hrb : r<b := by dsimp [r];linarith
  let C := ∑'j : ℕ,((j+1:ℕ):ℝ)^(-s-r)
  have ht : Tendsto (fun N : ℕ => (N:ℝ)^(r-b)*C) atTop (𝓝 0) := by
    have hh := (tendsto_rpow_neg_atTop (show 0<b-r by linarith)).comp
      tendsto_natCast_atTop_atTop
    have he : -(b-r)=r-b := by ring
    rw [he] at hh
    simpa using hh.mul_const C
  apply squeeze_zero' ?_ ?_ ht
  · exact Filter.Eventually.of_forall (fun N=>mul_nonneg (Real.rpow_nonneg (Nat.cast_nonneg _) _)
      (Finset.sum_nonneg (fun j _=>Real.rpow_nonneg (by positivity) _)))
  · filter_upwards [eventually_gt_atTop (0:ℕ)] with N hN
    have hh := mul_le_mul_of_nonneg_left (weighted_power_sum_bound hr hrs N hN)
      (Real.rpow_nonneg (Nat.cast_nonneg N) (-b))
    have he : (N:ℝ)^(-b)*((N:ℝ)^r*C)=(N:ℝ)^(r-b)*C := by
      rw [←mul_assoc,←Real.rpow_add (by positivity)]
      congr 2
      ring
    rwa [he] at hh

/-- `N^(-uQ) ∑_{j<N} (j+1)^(-u/2) → 0` when `u > 1/(Q + 1/2)`. -/
theorem momentum_power_sum_tendsto {u Q : ℝ} (hu : 0<u) (hQ : 0<Q)
    (hthreshold : 1/(Q+1/2)<u) :
    Tendsto (fun N : ℕ => (N:ℝ)^(-u*Q)*
      (∑j∈Finset.range N,((j+1:ℕ):ℝ)^(-u/2))) atTop (𝓝 0) := by
  have ht : 1<u*(Q+1/2) := (div_lt_iff₀ (by linarith)).mp hthreshold
  have hh := weighted_power_sum_tendsto (s:=u/2) (b:=u*Q) (mul_pos hu hQ) (by nlinarith)
  simpa only [neg_mul,neg_div] using hh

lemma power_decay (c e : ℝ) (he : e < 0) :
    Tendsto (fun N : ℕ => c*(N : ℝ)^e) atTop (𝓝 0) := by
  have h := (tendsto_rpow_neg_atTop (by linarith : 0 < -e)).comp
    tendsto_natCast_atTop_atTop
  simpa using h.const_mul c

end ClippedSGD.MomentumAsymptotics


==> anc/lean/ClippedSGD/MomentumFiniteLower.lean <==
import ClippedSGD.MomentumRun

/-! The momentum lower bound on a finite prefix, under numerical conditions on the horizon
that are verified in `MomentumHorizon`. -/

open Set MeasureTheory
open scoped BigOperators ENNReal
namespace ClippedSGD.MomentumFiniteLower
open MomentumGeometry MomentumProbability MomentumOracle MomentumRun
noncomputable section

variable {S : Type*} [MeasurableSpace S]

def successEvent (R : Rule (Space d) S) (μ A B : ℝ) (N : ℕ) (b : ℕ → ℝ) :
    Set ((Fin N → Sample d) × S) :=
  {q | ∀ t, 0 < t → t ≤ N →
    populationLoss μ (position R (legalOracle μ A B (prefixSamples q.1)) q.2 t) -
      populationLoss μ (target d) ≤ b t}

lemma successEvent_measurable (R : Rule (Space d) S) (hR : ∀ t, Measurable (R t))
    (μ A B : ℝ) (N : ℕ) (b : ℕ → ℝ) : MeasurableSet (successEvent R μ A B N b) := by
  have hc : Continuous (populationLoss μ : Space d → ℝ) :=
    (show Differentiable ℝ (populationLoss μ : Space d → ℝ) from
      fun x => (sampleLoss_hasGradientAt μ μ 0 x).differentiableAt).continuous
  simp only [successEvent, setOf_forall]
  apply MeasurableSet.iInter
  intro t
  apply MeasurableSet.iInter
  intro _
  apply MeasurableSet.iInter
  intro _
  exact measurableSet_le ((hc.measurable.comp
    (legal_position_measurable R hR μ A B N t)).sub measurable_const) measurable_const

def arrivalWeight (A H : ℝ) (N n₀ : ℕ) (b g : ℕ → ℝ) (w : ℕ → ℕ) (i : Fin N) : ℝ :=
  if n₀ ≤ i.val then
    2 * Real.sqrt (2 * b (i.val + 1)) + A * H * N * Real.exp (-(w i.val : ℝ) * g i.val)
  else 0

lemma arrivalWeight_nonneg (A H : ℝ) (hA : 0 ≤ A) (hH : 0 ≤ H)
    (N n₀ : ℕ) (b g : ℕ → ℝ) (w : ℕ → ℕ) (i : Fin N) :
    0 ≤ arrivalWeight A H N n₀ b g w i := by
  unfold arrivalWeight
  split_ifs <;> positivity

/-- Under the numerical condition `numeric`, the run leaves the success event with
probability greater than `δ`. -/
theorem finite_prefix_failure (ν : Measure S) [IsProbabilityMeasure ν]
    (R : Rule (Space d) S) (hR : ∀ t, Measurable (R t))
    (μ A B H π δ : ℝ) (N n₀ : ℕ) (hN : 0 < N) (hn₀N : n₀ ≤ N)
    (hμ0 : 0 ≤ μ) (hμhalf : μ ≤ 1/2) (hA : 0 ≤ A) (hB : 0 < B) (hBA : B ≤ A)
    (hH : 0 ≤ H) (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1)
    (b g : ℕ → ℝ) (w : ℕ → ℕ) (bmono : Antitone b) (hfinal : b N < μ / 4)
    (bound : ∀ t hist seed, let q := R t (hist, seed)
      0 ≤ damping q ∧ damping q ≤ 1 ∧ 0 ≤ scale q ∧ scale q ≤ 1 ∧
        0 ≤ gain q ∧ (t < N → gain q ≤ H))
    (forget : ∀ j, n₀ ≤ j → j < N → ∀ i ∈ Finset.Ico (j + 1) (j + w j + 1),
      ∀ hist seed, damping (R i (hist, seed)) ≤ 1 - g j)
    (small : ∀ j, n₀ ≤ j → j < N →
      Real.sqrt (2 * b (j + 1)) * Real.sqrt (w j : ℝ) ≤ B / 2)
    (numeric : π * ∑ i : Fin N, arrivalWeight A H N n₀ b g w i <
      (1 - δ - (N : ℝ)^2 / (d + 1 : ℝ) - (n₀ : ℝ)*π) / 2) :
    δ < ((iid N (sampleLaw d π hπ1)).prod ν).real (successEvent R μ A B N b)ᶜ := by
  let ρ := (iid N (sampleLaw d π hπ1)).prod ν
  let G := successEvent R μ A B N b
  let C : Set ((Fin N → Sample d) × S) :=
    {q | ∃ i j : Fin N, i ≠ j ∧ (q.1 i).2.1 = (q.1 j).2.1}
  let E₀ : Set ((Fin N → Sample d) × S) :=
    ⋃ i : Fin n₀, {q | (q.1 ⟨i.val, i.isLt.trans_le hn₀N⟩).1 = true}
  let E := G \ (C ∪ E₀)
  let W := arrivalWeight A H N n₀ b g w
  let Z := fun q : (Fin N → Sample d) × S => ∑ i : Fin N, if (q.1 i).1 = true then W i else 0
  have hG : MeasurableSet G := successEvent_measurable R hR μ A B N b
  have hC : MeasurableSet C :=
    (show MeasurableSet {ω : Fin N → Sample d | ∃ i j : Fin N, i ≠ j ∧ (ω i).2.1 = (ω j).2.1}
      from .of_discrete).preimage measurable_fst
  have hE₀ : MeasurableSet E₀ := by
    apply MeasurableSet.iUnion
    intro i
    exact (show MeasurableSet {ω : Fin N → Sample d |
      (ω ⟨i.val, i.isLt.trans_le hn₀N⟩).1 = true} from .of_discrete).preimage measurable_fst
  have hE : MeasurableSet E := hG.diff (hC.union hE₀)
  have hCprob : ρ.real C ≤ (N : ℝ)^2/(d+1 : ℝ) := by
    have hm := seed_event_mass (N := N) ν d π hπ1
      {ω | ∃ i j : Fin N, i ≠ j ∧ (ω i).2.1 = (ω j).2.1}
    exact hm.trans_le (collision_probability_le d π hπ1)
  have hE₀prob : ρ.real E₀ ≤ (n₀ : ℝ)*π := by
    calc
      _ ≤ ∑ i : Fin n₀, ρ.real {q | (q.1 ⟨i.val, i.isLt.trans_le hn₀N⟩).1 = true} :=
        measureReal_iUnion_fintype_le _
      _ = (n₀ : ℝ)*π := by
        have hm (i : Fin n₀) : ρ.real {q | (q.1 ⟨i.val, i.isLt.trans_le hn₀N⟩).1 = true} = π := by
          exact (seed_event_mass ν d π hπ1 _).trans
            (iid_rare_mass d hπ0 hπ1 ⟨i.val, i.isLt.trans_le hn₀N⟩)
        simp_rw [hm]
        simp
  have hiZ : Integrable Z ρ := weighted_rare_integrable ν d π hπ1 W
  have hZ0 : ∀ q, 0 ≤ Z q := by
    intro q
    apply Finset.sum_nonneg
    intro i _
    split_ifs
    · exact arrivalWeight_nonneg A H hA hH N n₀ b g w i
    · exact le_rfl
  have hprogress : ∀ q ∈ E, 1/2 ≤ Z q := by
    intro q hq
    have hgood := hq.1
    have hdistinct : ∀ i < N, ∀ j < N, i ≠ j →
        (prefixSamples q.1 i).2.1 ≠ (prefixSamples q.1 j).2.1 := by
      intro i hi j hj hij he
      apply hq.2
      left
      exact ⟨⟨i,hi⟩, ⟨j,hj⟩, (by intro h; exact hij (congrArg Fin.val h)),
        by simpa only [prefixSamples_at q.1 i hi, prefixSamples_at q.1 j hj] using he⟩
    have hearly : ∀ i < n₀, (prefixSamples q.1 i).1 = false := by
      intro i hi
      have hiN := hi.trans_le hn₀N
      rw [prefixSamples_at q.1 i hiN]
      cases hbit : (q.1 ⟨i,hiN⟩).1
      · rfl
      · exfalso
        apply hq.2
        right
        exact mem_iUnion.mpr ⟨⟨i,hi⟩, hbit⟩
    have hp := pathwise_progress R μ A B H (prefixSamples q.1) q.2 N n₀ hN
      hμ0 hμhalf hA hB hBA hH b g w bmono hfinal
      (fun t => bound t _ q.2)
      (fun j hj hjN i hi => forget j hj hjN i hi _ q.2) small hgood hdistinct hearly
    have heq : (∑ j ∈ Finset.range N, if (prefixSamples q.1 j).1 then
        2 * Real.sqrt (2*b (j+1)) + A*H*N*Real.exp (-(w j : ℝ)*g j) else 0) = Z q := by
      rw [Finset.sum_range]
      apply Finset.sum_congr rfl
      intro i _
      rw [prefixSamples_at q.1 i.val i.isLt]
      dsimp [Z, W, arrivalWeight]
      by_cases hi : n₀ ≤ i.val
      · simp [hi]
      · have hn := hearly i.val (by omega)
        rw [prefixSamples_at q.1 i.val i.isLt] at hn
        simp [hi, hn]
    rw [heq] at hp
    exact hp.le
  have hbudget := event_progress_budget ρ E hE Z hiZ hZ0 (1/2) hprogress
  rw [weighted_rare_seed_expectation ν d hπ0 hπ1 W] at hbudget
  by_contra hn
  have hfail : ρ.real Gᶜ ≤ δ := le_of_not_gt hn
  rw [measureReal_compl hG, measureReal_univ_eq_one] at hfail
  have hinter := le_measureReal_diff (μ := ρ) (s₁ := G) (s₂ := C ∪ E₀)
  have hunion := measureReal_union_le (μ := ρ) C E₀
  change ρ.real G - ρ.real (C ∪ E₀) ≤ ρ.real E at hinter
  dsimp [W] at hbudget
  nlinarith

end
end ClippedSGD.MomentumFiniteLower


==> anc/lean/ClippedSGD/MomentumGeometry.lean <==
import ClippedSGD.HingeGeometry
import Mathlib.Analysis.InnerProductSpace.PiL2

/-! Population and sample losses of the momentum instance, on the Euclidean space of
dimension `d + 2`. -/

open Set
open scoped BigOperators InnerProductSpace

namespace ClippedSGD.MomentumGeometry
noncomputable section

section Separable
variable {ι : Type*} [Fintype ι]

def separable (f : ι → ℝ → ℝ) (x : EuclideanSpace ℝ ι) : ℝ := ∑ i, f i (x i)
def coordinateVector (g : ι → ℝ) : EuclideanSpace ℝ ι := (WithLp.equiv 2 _).symm g

omit [Fintype ι] in
lemma coordinateVector_apply (g : ι → ℝ) (i : ι) : coordinateVector g i = g i := rfl

theorem separable_hasGradientAt (f g : ι → ℝ → ℝ)
    (hder : ∀ i x, HasDerivAt (f i) (g i x) x) (x : EuclideanSpace ℝ ι) :
    HasGradientAt (separable f) (coordinateVector (fun i => g i (x i))) x := by
  apply hasGradientAt_iff_hasFDerivAt.mpr
  have hd : HasFDerivAt (separable f)
      (∑ i, g i (x i) • EuclideanSpace.proj (𝕜 := ℝ) i) x := by
    exact HasFDerivAt.sum (fun i _ =>
      (hder i (x i)).comp_hasFDerivAt x (EuclideanSpace.proj (𝕜 := ℝ) i).hasFDerivAt)
  convert hd using 1
  ext y
  simp [InnerProductSpace.toDual_apply, PiLp.inner_apply, coordinateVector,
    real_inner_comm, real_inner_self_eq_norm_sq, mul_comm]

theorem separable_convex (f : ι → ℝ → ℝ)
    (hc : ∀ i, ConvexOn ℝ univ (f i)) : ConvexOn ℝ univ (separable f) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ a b ha hb hab
  simp only [separable, Finset.mul_sum, smul_eq_mul]
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_le_sum
  intro i _
  exact (hc i).2 (mem_univ _) (mem_univ _) ha hb hab

theorem separable_grad_lipschitz (g : ι → ℝ → ℝ)
    (hlip : ∀ i x y, |g i x - g i y| ≤ |x - y|)
    (x y : EuclideanSpace ℝ ι) :
    ‖coordinateVector (fun i => g i (x i)) - coordinateVector (fun i => g i (y i))‖ ≤
      ‖x - y‖ := by
  have hs : ‖coordinateVector (fun i => g i (x i)) - coordinateVector (fun i => g i (y i))‖ ^ 2 ≤
      ‖x - y‖ ^ 2 := by
    rw [PiLp.norm_sq_eq_of_L2, PiLp.norm_sq_eq_of_L2]
    apply Finset.sum_le_sum
    intro i _
    simpa only [PiLp.sub_apply, coordinateVector_apply, Real.norm_eq_abs] using
      pow_le_pow_left₀ (abs_nonneg _) (hlip i (x i) (y i)) 2
  nlinarith [norm_nonneg (coordinateVector (fun i => g i (x i)) -
    coordinateVector (fun i => g i (y i))), norm_nonneg (x - y)]

end Separable

abbrev Space (d : ℕ) := EuclideanSpace ℝ (Fin (d + 2))
abbrev Nuisance (d : ℕ) := EuclideanSpace ℝ (Fin (d + 1))

def scalarLoss (μ b : ℝ) (z : Nuisance d) : Fin (d + 2) → ℝ → ℝ :=
  Fin.cases (HingeGeometry.sampleLoss μ 1 b) (fun i x => x ^ 2 / 2 + z i * x)

def scalarGrad (μ b : ℝ) (z : Nuisance d) : Fin (d + 2) → ℝ → ℝ :=
  Fin.cases (HingeGeometry.sampleGrad μ 1 b) (fun i x => x + z i)

def sampleLoss (μ b : ℝ) (z : Nuisance d) : Space d → ℝ := separable (scalarLoss μ b z)
def sampleGrad (μ b : ℝ) (z : Nuisance d) (x : Space d) : Space d :=
  coordinateVector (fun i => scalarGrad μ b z i (x i))
def populationLoss (μ : ℝ) : Space d → ℝ := sampleLoss μ μ 0
def populationGrad (μ : ℝ) : Space d → Space d := sampleGrad μ μ 0

def minimizer (μ b : ℝ) (z : Nuisance d) : Space d :=
  coordinateVector (Fin.cases (1 - μ + b) (fun i => -z i))

def target (d : ℕ) : Space d := EuclideanSpace.single 0 1

def nuisance (x : Space d) : Nuisance d := coordinateVector (fun i => x i.succ)

lemma scalarLoss_hasDerivAt (μ b : ℝ) (z : Nuisance d) (i : Fin (d + 2)) (x : ℝ) :
    HasDerivAt (scalarLoss μ b z i) (scalarGrad μ b z i x) x := by
  refine Fin.cases ?_ (fun j => ?_) i
  · exact HingeGeometry.sampleLoss_hasDerivAt μ 1 b x
  · dsimp [scalarLoss, scalarGrad]
    convert (((hasDerivAt_id x).pow 2).div_const 2).add
      ((hasDerivAt_id x).const_mul (z j)) using 1
    dsimp
    ring

theorem sampleLoss_hasGradientAt (μ b : ℝ) (z : Nuisance d) (x : Space d) :
    HasGradientAt (sampleLoss μ b z) (sampleGrad μ b z x) x :=
  separable_hasGradientAt _ _ (scalarLoss_hasDerivAt μ b z) x

theorem sampleLoss_convex (μ b : ℝ) (z : Nuisance d) :
    ConvexOn ℝ univ (sampleLoss μ b z) := by
  apply separable_convex
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · exact HingeGeometry.sampleLoss_convex μ 1 b
  · apply Monotone.convexOn_univ_of_deriv
      (fun x => (scalarLoss_hasDerivAt μ b z j.succ x).differentiableAt)
    intro x y hxy
    rw [(scalarLoss_hasDerivAt μ b z j.succ x).deriv,
      (scalarLoss_hasDerivAt μ b z j.succ y).deriv]
    exact add_le_add_right hxy (z j)

theorem sampleGrad_lipschitz (μ b : ℝ) (z : Nuisance d) (x y : Space d) :
    ‖sampleGrad μ b z x - sampleGrad μ b z y‖ ≤ ‖x - y‖ := by
  apply separable_grad_lipschitz
  intro i a c
  refine Fin.cases ?_ (fun j => ?_) i
  · exact HingeGeometry.sampleGrad_lipschitz μ 1 b a c
  · simp [scalarGrad]

theorem sample_minimizer (μ b : ℝ) (hb : 0 ≤ b) (z : Nuisance d) (x : Space d) :
    sampleLoss μ b z (minimizer μ b z) ≤ sampleLoss μ b z x := by
  unfold sampleLoss separable
  apply Finset.sum_le_sum
  intro i _
  refine Fin.cases ?_ (fun j => ?_) i
  · exact HingeGeometry.sample_minimizer μ 1 b hb (x 0)
  · change (-z j) ^ 2 / 2 + z j * (-z j) ≤ (x j.succ) ^ 2 / 2 + z j * x j.succ
    nlinarith [sq_nonneg (x j.succ + z j)]

theorem population_minimizer (μ : ℝ) (hμ : 0 ≤ μ) (x : Space d) :
    populationLoss μ (target d) ≤ populationLoss μ x := by
  have he : minimizer (d := d) μ μ 0 = target d := by
    apply PiLp.ext
    intro i
    refine Fin.cases ?_ (fun j => ?_) i <;>
      simp [minimizer, target, coordinateVector, EuclideanSpace.single_apply]
  rw [populationLoss, ← he]
  exact sample_minimizer μ μ hμ 0 x

theorem target_norm (d : ℕ) : ‖target d‖ = 1 := by
  simp [target, EuclideanSpace.norm_single]

lemma loss_split (μ b : ℝ) (z : Nuisance d) (x : Space d) :
    sampleLoss μ b z x = HingeGeometry.sampleLoss μ 1 b (x 0) +
      ∑ j : Fin (d + 1), ((x j.succ) ^ 2 / 2 + z j * x j.succ) := by
  exact Fin.sum_univ_succ _

theorem population_gap (μ : ℝ) (x : Space d) :
    populationLoss μ x - populationLoss μ (target d) =
      HingeGeometry.populationLoss μ 1 (x 0) - HingeGeometry.populationLoss μ 1 1 +
      ‖nuisance x‖ ^ 2 / 2 := by
  rw [populationLoss, loss_split, loss_split, PiLp.norm_sq_eq_of_L2]
  simp only [target, EuclideanSpace.single_apply, ite_true, Fin.succ_ne_zero, ite_false,
    PiLp.zero_apply, zero_mul, add_zero, zero_pow (by norm_num : 2 ≠ 0), zero_div,
    Finset.sum_const_zero, nuisance, coordinateVector_apply, Real.norm_eq_abs,
    sq_abs, HingeGeometry.populationLoss]
  rw [Finset.sum_div]
  ring

theorem nuisance_gap_lower (μ : ℝ) (hμ : 0 ≤ μ) (x : Space d) :
    ‖nuisance x‖ ^ 2 / 2 ≤ populationLoss μ x - populationLoss μ (target d) := by
  rw [population_gap]
  have := HingeGeometry.population_minimizer μ 1 hμ (x 0)
  linarith

theorem gap_before_half (μ : ℝ) (hμ : 0 ≤ μ) (hμhalf : μ ≤ 1/2)
    (x : Space d) (hx : x 0 ≤ 1/2) :
    μ / 4 ≤ populationLoss μ x - populationLoss μ (target d) := by
  rw [population_gap]
  have := HingeGeometry.gap_before_half μ (x 0) hμ hμhalf hx
  linarith [sq_nonneg ‖nuisance x‖]

/-- Embed a nuisance vector without changing its Euclidean norm. -/
def liftNuisance (z : Nuisance d) : Space d := coordinateVector (Fin.cases 0 (fun i => z i))

/-- The additive noise is independent of the query point. -/
theorem sampleGrad_sub_population (μ b : ℝ) (z : Nuisance d) (x : Space d) :
    sampleGrad μ b z x - populationGrad μ x =
      EuclideanSpace.single 0 (μ - b) + liftNuisance z := by
  apply PiLp.ext
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · simpa [sampleGrad, populationGrad, coordinateVector, scalarGrad, liftNuisance,
      EuclideanSpace.single_apply] using HingeGeometry.centered_noise μ 1 b (x 0)
  · simp [sampleGrad, populationGrad, coordinateVector, scalarGrad, liftNuisance,
      EuclideanSpace.single_apply]

theorem flat_gradient (μ b : ℝ) (z : Nuisance d) (x : Space d)
    (hx : x 0 ≤ 1 - μ) :
    sampleGrad μ b z x =
      coordinateVector (Fin.cases (-b) (fun i => x i.succ + z i)) := by
  apply PiLp.ext
  intro i
  refine Fin.cases ?_ (fun j => ?_) i
  · exact HingeGeometry.sample_flat_gradient μ 1 b (x 0) hx
  · rfl

lemma noise_norm_sq (μ b : ℝ) (z : Nuisance d) :
    ‖EuclideanSpace.single 0 (μ-b) + liftNuisance z‖ ^ 2 = (μ-b)^2 + ‖z‖^2 := by
  rw [PiLp.norm_sq_eq_of_L2, PiLp.norm_sq_eq_of_L2, Fin.sum_univ_succ]
  simp [EuclideanSpace.single_apply, liftNuisance, coordinateVector]

end
end ClippedSGD.MomentumGeometry


==> anc/lean/ClippedSGD/MomentumHorizon.lean <==
import ClippedSGD.MomentumLogWindow

/-! The choice of the horizon, the dimension, and the signal in the momentum lower bound. -/

noncomputable section
open Set Filter
open scoped BigOperators Topology
namespace ClippedSGD.MomentumHorizon
open MomentumParameters MomentumOracle MomentumFiniteLower

def tailPower (p u h : ℝ) : ℝ := h+u/(p-1)+5
def windowScale (ρ a P : ℝ) : ℝ := (3:ℝ)^a*P/ρ

lemma early_probability_bound (D p u θ : ℝ) (hD : 0 < D) (hp : 1 < p)
    (N : ℕ) (hN : 0 < N) :
    (earlyCutoff θ N : ℝ) * rareProbability (8*D*(N : ℝ)^(-u)) p ≤
      probabilityConstant D p * (N : ℝ)^(θ-u*qExponent p) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  rw [rareProbability_horizon D p u hD hp N hN]
  calc
    _ ≤ (N : ℝ)^θ * (probabilityConstant D p * (N : ℝ)^(-u*qExponent p)) := by
      apply mul_le_mul_of_nonneg_right (Nat.floor_le (Real.rpow_nonneg hn.le θ))
      unfold probabilityConstant
      positivity
    _ = _ := by
      rw [show θ-u*qExponent p = θ+(-u*qExponent p) by ring, Real.rpow_add hn]
      ring

lemma eventually_large_cutoff (θ : ℝ) (hθ : 0 < θ) (t₀ : ℕ) :
    ∀ᶠ N : ℕ in atTop, t₀ ≤ earlyCutoff θ N := by
  have h := ((tendsto_rpow_atTop hθ).comp tendsto_natCast_atTop_atTop).eventually
    (eventually_ge_atTop (t₀ : ℝ))
  filter_upwards [h] with N hN
  exact Nat.le_floor hN

lemma exists_collision_dimension (N : ℕ) (ε : ℝ) (hε : 0 < ε) :
    ∃ d : ℕ, (N : ℝ)^2/(d+1 : ℝ) < ε := by
  obtain ⟨d, hd⟩ := exists_nat_gt ((N : ℝ)^2/ε)
  refine ⟨d, ?_⟩
  apply (div_lt_iff₀ (by positivity : (0 : ℝ) < d+1)).mpr
  have h := (div_lt_iff₀ hε).mp hd
  nlinarith

lemma arrival_expectation_bound (D u θ ρ a P H h A μ π : ℝ)
    (hD : 0 ≤ D) (hA : 0 ≤ A) (hμ : μ ≤ 1) (hπ : 0 ≤ π)
    (hH : 0 ≤ H) (hh : 0 ≤ h) (hρ : 0 < ρ) (hP : 0 ≤ P)
    (hm : π*A=μ) (N : ℕ) (hN : 0 < N) :
    π * ∑ i : Fin N,
      arrivalWeight A (H*(N+1 : ℝ)^h) N (earlyCutoff θ N) (envelope D u)
        (windowGap ρ a) (MomentumLogWindow.window (windowScale ρ a P) a N) i ≤
      (2*Real.sqrt (2*D))*π * (∑ i : Fin N, (i.val+1 : ℝ)^(-u/2)) +
      H*(2 : ℝ)^h * (N : ℝ)^(h+2-P) := by
  have hpoint (i : Fin N) :
      arrivalWeight A (H*(N+1 : ℝ)^h) N (earlyCutoff θ N) (envelope D u)
        (windowGap ρ a) (MomentumLogWindow.window (windowScale ρ a P) a N) i ≤
      2*Real.sqrt (2*D)*(i.val+1 : ℝ)^(-u/2) +
        A*(H*(N+1 : ℝ)^h)*N*(N:ℝ)^(-P) := by
    unfold arrivalWeight
    split_ifs
    · rw [envelope_sqrt D u hD]
      apply add_le_add
      · ring_nf; exact le_rfl
      · exact mul_le_mul_of_nonneg_left
          (MomentumLogWindow.exponential_tail ρ P a hρ hP N i.val hN) (by positivity)
    · positivity
  have hsum := mul_le_mul_of_nonneg_left (Finset.sum_le_sum (s := Finset.univ) (fun i _ => hpoint i)) hπ
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul, ← Finset.mul_sum] at hsum
  have htail : π * ((N:ℝ)*(A*(H*(N+1:ℝ)^h)*N*(N:ℝ)^(-P))) ≤
      H*(2:ℝ)^h*(N:ℝ)^(h+2-P) := by
    calc
      _ = μ*(H*(N+1:ℝ)^h)*(N:ℝ)^2*(N:ℝ)^(-P) := by rw [←hm]; ring
      _ ≤ 1*(H*(N+1:ℝ)^h)*(N:ℝ)^2*(N:ℝ)^(-P) := by gcongr
      _ ≤ 1*(H*(2:ℝ)^h*(N:ℝ)^h)*(N:ℝ)^2*(N:ℝ)^(-P) := by
        exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left (gain_horizon_bound H h hH hh N hN) zero_le_one)
          (sq_nonneg _)) (Real.rpow_nonneg (Nat.cast_nonneg N) _)
      _ = _ := by
        rw [show h+2-P = (h+2)+(-P) by ring,
          Real.rpow_add (by exact_mod_cast hN : (0:ℝ)<N),
          Real.rpow_add (by exact_mod_cast hN : (0:ℝ)<N), Real.rpow_two]
        ring
  nlinarith

lemma budget_tendsto (D p u P H h : ℝ)
    (hp : 1 < p) (hu : 0 < u) (hP : h+2 < P)
    (hthreshold : 1/(qExponent p+1/2) < u) :
    Tendsto (fun N : ℕ =>
      (2*Real.sqrt (2*D))*probabilityConstant D p *
        ((N:ℝ)^(-u*qExponent p)*(∑ i : Fin N, (i.val+1:ℝ)^(-u/2))) +
      H*(2:ℝ)^h*(N:ℝ)^(h+2-P)) atTop (𝓝 0) := by
  have hQ : 0 < qExponent p := div_pos (by linarith) (by linarith)
  have hs := (MomentumAsymptotics.momentum_power_sum_tendsto hu hQ hthreshold).const_mul
    ((2*Real.sqrt (2*D))*probabilityConstant D p)
  have ht := MomentumAsymptotics.power_decay (H*(2:ℝ)^h) (h+2-P) (by linarith)
  simpa only [Finset.sum_range, Nat.cast_add, Nat.cast_one, mul_assoc, mul_zero, add_zero] using hs.add ht

structure HorizonData (D p u θ ρ a P H h δ : ℝ) (t₀ : ℕ) where
  N : ℕ
  d : ℕ
  positive : 0 < N
  cutoff_le : earlyCutoff θ N ≤ N
  cutoff_large : t₀ ≤ earlyCutoff θ N
  signal_small : 8*D*(N:ℝ)^(-u) ≤ 1/128
  short : ∀ j, earlyCutoff θ N ≤ j → MomentumLogWindow.window (windowScale ρ a P) a N j ≤ j+1
  small : ∀ j, earlyCutoff θ N ≤ j →
    Real.sqrt (2*envelope D u (j+1))*
      Real.sqrt (MomentumLogWindow.window (windowScale ρ a P) a N j:ℝ) ≤ (1/16:ℝ)/2
  numeric :
    rareProbability (8*D*(N:ℝ)^(-u)) p *
      ∑ i : Fin N, arrivalWeight (rareAmplitude (8*D*(N:ℝ)^(-u)) p)
        (H*(N+1:ℝ)^h) N (earlyCutoff θ N) (envelope D u)
        (windowGap ρ a) (MomentumLogWindow.window (windowScale ρ a P) a N) i <
      (1-δ-(N:ℝ)^2/(d+1:ℝ)-
        (earlyCutoff θ N:ℝ)*rareProbability (8*D*(N:ℝ)^(-u)) p)/2

theorem select_horizon (D p u θ ρ a H h δ : ℝ) (t₀ : ℕ)
    (hD : 0 < D) (hp : 1 < p) (hu : 0 < u) (ha : a < 1)
    (hau : a < u) (hθ : 0 < θ) (hθ1 : θ ≤ 1) (hθQ : θ < u*qExponent p)
    (hρ : 0 < ρ) (hH : 0 ≤ H) (hh : 0 ≤ h)
    (hδ : δ < 1) (hthreshold : 1/(qExponent p+1/2) < u) :
    Nonempty (HorizonData D p u θ ρ a (tailPower p u h) H h δ t₀) := by
  let P := tailPower p u h
  let Λ := windowScale ρ a P
  have hP : h+2 < P := by
    have := div_pos hu (by linarith : 0 < p-1)
    dsimp [P,tailPower]; linarith
  have hP0 : 0 ≤ P := by linarith
  have hΛ : 0 ≤ Λ := by unfold Λ windowScale; positivity
  let ε := (1-δ)/8
  have hε : 0 < ε := by dsimp [ε]; linarith
  have hμ := (MomentumAsymptotics.power_decay (8*D) (-u) (by linarith)).eventually
    (gt_mem_nhds (by norm_num : (0:ℝ)<1/128))
  have hearly := (MomentumAsymptotics.power_decay (probabilityConstant D p) (θ-u*qExponent p)
    (by linarith)).eventually (gt_mem_nhds hε)
  have hbudget := (budget_tendsto D p u P H h hp hu hP hthreshold).eventually
    (gt_mem_nhds hε)
  have hsmall := MomentumLogWindow.eventually_small_windows D Λ u a θ (1/16)
    hD.le hΛ hau hu hθ (by norm_num)
  have hshort := MomentumLogWindow.eventually_short_windows Λ a θ hΛ ha hθ
  have hlarge := eventually_large_cutoff θ hθ t₀
  obtain ⟨N,hN,hμN,hearlyN,hbudgetN,hsmallN,hshortN,hlargeN⟩ :=
    (eventually_gt_atTop (0:ℕ) |>.and (hμ.and (hearly.and
      (hbudget.and (hsmall.and (hshort.and hlarge)))))).exists
  obtain ⟨d,hd⟩ := exists_collision_dimension N ε hε
  have hm0 : 0 < 8*D*(N:ℝ)^(-u) := by positivity
  have hA : 0 < rareAmplitude (8*D*(N:ℝ)^(-u)) p := rareAmplitude_pos hm0
  have hπ : 0 < rareProbability (8*D*(N:ℝ)^(-u)) p := rareProbability_pos hm0
  have hex := arrival_expectation_bound D u θ ρ a P H h
    (rareAmplitude (8*D*(N:ℝ)^(-u)) p) (8*D*(N:ℝ)^(-u))
    (rareProbability (8*D*(N:ℝ)^(-u)) p) hD.le hA.le
    (by linarith) hπ.le hH hh hρ hP0 (rare_centering hm0) N hN
  rw [rareProbability_horizon D p u hD hp N hN] at hex
  have heq : (2*Real.sqrt (2*D))*(probabilityConstant D p*(N:ℝ)^(-u*qExponent p))*
      (∑ i : Fin N, (i.val+1:ℝ)^(-u/2)) =
      (2*Real.sqrt (2*D))*probabilityConstant D p*((N:ℝ)^(-u*qExponent p)*
      (∑ i : Fin N, (i.val+1:ℝ)^(-u/2))) := by ring
  rw [heq] at hex
  rw [←rareProbability_horizon D p u hD hp N hN] at hex
  have hearly' := (early_probability_bound D p u θ hD hp N hN).trans_lt hearlyN
  refine ⟨⟨N,d,hN,earlyCutoff_le θ hθ1 N hN,hlargeN,hμN.le,hshortN,hsmallN,?_⟩⟩
  have he := hex.trans_lt hbudgetN
  dsimp [ε] at hd hearly' he
  linarith

end ClippedSGD.MomentumHorizon


==> anc/lean/ClippedSGD/MomentumInfiniteIID.lean <==
import ClippedSGD.MomentumRun
import Mathlib.Probability.ProductMeasure

open Set MeasureTheory
open scoped BigOperators
namespace ClippedSGD.MomentumInfiniteIID
open MomentumGeometry MomentumProbability MomentumRun
noncomputable section

variable {α : Type*} [MeasurableSpace α]

def infiniteIID (ν : Measure α) [IsProbabilityMeasure ν] : Measure (ℕ → α) :=
  Measure.infinitePi (fun _ => ν)

instance (ν : Measure α) [IsProbabilityMeasure ν] : IsProbabilityMeasure (infiniteIID ν) := by
  unfold infiniteIID
  infer_instance

def takePrefix (N : ℕ) (ω : ℕ → α) : Fin N → α := fun i => ω i.val

lemma takePrefix_measurable (N : ℕ) : Measurable (takePrefix (α := α) N) := by
  exact measurable_pi_lambda _ (fun i => measurable_pi_apply i.val)

lemma takePrefix_preserving (ν : Measure α) [IsProbabilityMeasure ν] (N : ℕ) :
    MeasurePreserving (takePrefix N) (infiniteIID ν) (iid N ν) := by
  let e : (Finset.range N) ≃ Fin N :=
    ⟨(fun i => ⟨i.val, Finset.mem_range.mp i.property⟩),
      (fun i => ⟨i.val, Finset.mem_range.mpr i.isLt⟩), (by intro i; rfl), (by intro i; rfl)⟩
  have he : takePrefix (α := α) N =
      (MeasurableEquiv.piCongrLeft (fun _ : Fin N => α) e) ∘ (Finset.range N).restrict := rfl
  refine ⟨takePrefix_measurable N, ?_⟩
  have hre : Measurable ((Finset.range N).restrict : (ℕ → α) → ((Finset.range N) → α)) :=
    measurable_pi_lambda _ (fun i => measurable_pi_apply i.val)
  rw [he, ← Measure.map_map (MeasurableEquiv.piCongrLeft (fun _ : Fin N => α) e).measurable hre]
  rw [infiniteIID, Measure.infinitePi_map_restrict]
  exact Measure.pi_map_piCongrLeft e (fun _ => ν)

variable {S : Type*} [MeasurableSpace S]

lemma seedPrefix_preserving (ν : Measure α) [IsProbabilityMeasure ν]
    (σ : Measure S) [IsProbabilityMeasure σ] (N : ℕ) :
    MeasurePreserving (fun q : (ℕ → α) × S => (takePrefix N q.1, q.2))
      ((infiniteIID ν).prod σ) ((iid N ν).prod σ) :=
  (takePrefix_preserving ν N).prod (MeasurePreserving.id σ)

lemma legal_prefix_position (R : Rule (Space d) S) (μ A B : ℝ)
    (ω : ℕ → Sample d) (seed : S) (N t : ℕ) (ht : t ≤ N) :
    position R (legalOracle μ A B (prefixSamples (takePrefix N ω))) seed t =
      position R (legalOracle μ A B ω) seed t := by
  apply congrArg (fun q => q.1) (coupled_trajectory R
    (legalOracle μ A B (prefixSamples (takePrefix N ω))) (legalOracle μ A B ω) seed N ?_ t ht)
  intro i hi
  simp only [legalOracle, prefixSamples_at _ i hi, takePrefix]

end
end ClippedSGD.MomentumInfiniteIID


==> anc/lean/ClippedSGD/MomentumLegalOracle.lean <==
import ClippedSGD.MomentumOracle
import Mathlib.MeasureTheory.Function.L2Space

open Set MeasureTheory
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.MomentumLegalOracle
open MomentumGeometry MomentumProbability MomentumOracle
noncomputable section

lemma loss_additive (μ A B : ℝ) (a : Sample d) (x : Space d) :
    loss μ A B a x = populationLoss μ x + ⟪x, noise μ A B a⟫_ℝ := by
  have hi : ⟪x, noise μ A B a⟫_ℝ =
      (μ-(if a.1 then A else 0))*x 0 + ∑j : Fin (d+1), pulse A B a j*x j.succ := by
    rw [PiLp.inner_apply, Fin.sum_univ_succ]
    simp [noise, liftNuisance, coordinateVector, EuclideanSpace.single_apply,
      RCLike.inner_apply]
  rw [hi, loss, populationLoss, loss_split, loss_split]
  simp only [HingeGeometry.sampleLoss, PiLp.zero_apply, zero_mul, add_zero,
    Finset.sum_add_distrib]
  ring

/-- The population loss is the expectation of the sample loss. -/
theorem population_is_expectation (μ A B π : ℝ) (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1)
    (hm : π*A=μ) (x : Space d) :
    (∫ a : Sample d, loss μ A B a x ∂sampleLaw d π hπ1) = populationLoss μ x := by
  simp_rw [loss_additive]
  rw [integral_add (Integrable.of_finite) (Integrable.of_finite), integral_const,
    integral_inner (Integrable.of_finite), mean_zero μ A B π hπ0 hπ1 hm]
  simp

/-- Properties of the momentum instance: convex, 1-smooth losses attaining their minima,
a minimizer at distance one from the origin, and additive centered noise with `p`th norm
moment at most one. -/
structure LegalInstance (d : ℕ) (μ A B π p : ℝ) (hπ1 : π ≤ 1) : Prop where
  population_expectation : ∀ x : Space d,
    (∫ a : Sample d, loss μ A B a x ∂sampleLaw d π hπ1) = populationLoss μ x
  population_gradient : ∀ x : Space d, HasGradientAt (populationLoss μ) (populationGrad μ x) x
  population_convex : ConvexOn ℝ univ (populationLoss μ : Space d → ℝ)
  population_smooth : ∀ x y : Space d, ‖populationGrad μ x-populationGrad μ y‖ ≤ ‖x-y‖
  population_minimum : ∀ x : Space d, populationLoss μ (target d) ≤ populationLoss μ x
  initial_distance : ‖(0 : Space d)-target d‖ = 1
  sample_gradient : ∀ a (x : Space d), HasGradientAt (loss μ A B a) (grad μ A B a x) x
  sample_convex : ∀ a : Sample d, ConvexOn ℝ univ (loss μ A B a)
  sample_smooth : ∀ a (x y : Space d), ‖grad μ A B a x-grad μ A B a y‖ ≤ ‖x-y‖
  sample_minimum : ∀ a : Sample d, ∃ z : Space d, ∀ x, loss μ A B a z ≤ loss μ A B a x
  additive : ∀ a (x : Space d), grad μ A B a x-populationGrad μ x = noise μ A B a
  centered : (∫ a : Sample d, noise μ A B a ∂sampleLaw d π hπ1) = 0
  moment : (∫ a : Sample d, ‖noise μ A B a‖^p ∂sampleLaw d π hπ1) ≤ 1

theorem fixed_legal_instance (d : ℕ) {μ p : ℝ} (hμ : 0 < μ) (hμsmall : μ ≤ 1/128)
    (hp : 1 < p) (hp2 : p ≤ 2) :
    LegalInstance d μ (rareAmplitude μ p) (1/16) (rareProbability μ p) p
      (rareProbability_le_one hμ hμsmall hp) := by
  have hm := fixed_oracle_moments d hμ hμsmall hp hp2
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, hm.1, hm.2⟩
  · exact population_is_expectation μ _ _ _ (rareProbability_pos hμ).le _ (rare_centering hμ)
  · exact sampleLoss_hasGradientAt μ μ 0
  · exact sampleLoss_convex μ μ 0
  · exact sampleGrad_lipschitz μ μ 0
  · exact population_minimizer μ hμ.le
  · simpa using target_norm d
  · intro a x
    exact sampleLoss_hasGradientAt μ _ _ x
  · intro a
    exact sampleLoss_convex μ _ _
  · intro a x y
    exact sampleGrad_lipschitz μ _ _ x y
  · intro a
    refine ⟨minimizer μ (if a.1 then rareAmplitude μ p else 0) (pulse (rareAmplitude μ p) (1/16) a), ?_⟩
    intro x
    exact sample_minimizer μ _ (by split_ifs; exact (rareAmplitude_pos hμ).le; exact le_rfl) _ x
  · exact additive_noise μ _ _

end
end ClippedSGD.MomentumLegalOracle


==> anc/lean/ClippedSGD/MomentumLogWindow.lean <==
import ClippedSGD.AnytimeLowerParameters

/-! The forgetting windows `⌈Λ (j+1)^a log N⌉`. -/
noncomputable section
open Set Filter
open scoped BigOperators Topology
namespace ClippedSGD.MomentumLogWindow
open MomentumParameters

def window (Λ a : ℝ) (N j : ℕ) : ℕ :=
  ⌈Λ*(j+1 : ℝ)^a*Real.log N⌉₊

lemma window_upper (Λ a : ℝ) (hΛ : 0 ≤ Λ) (N j : ℕ) (hN : 1 ≤ N) :
    (window Λ a N j : ℝ) ≤ Λ*(j+1 : ℝ)^a*Real.log N+1 := by
  have hn : (1 : ℝ) ≤ N := by exact_mod_cast hN
  exact (Nat.ceil_lt_add_one (mul_nonneg (by positivity) (Real.log_nonneg hn))).le

lemma late_power_bound (e θ : ℝ) (he : e ≤ 0) (N j : ℕ)
    (hN : 0 < N) (hj : earlyCutoff θ N ≤ j) :
    (j+1 : ℝ)^e ≤ (N : ℝ)^(θ*e) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  rw [Real.rpow_mul hn.le]
  exact Real.rpow_le_rpow_of_nonpos (Real.rpow_pos_of_pos hn θ)
    (late_time_lower θ N j hj).le he

lemma normalized_window_bound (Λ a θ : ℝ) (hΛ : 0 ≤ Λ) (ha : a ≤ 1)
    (N j : ℕ) (hN : 0 < N) (hj : earlyCutoff θ N ≤ j) :
    (window Λ a N j : ℝ)/(j+1) ≤
      Λ*Real.log N*(N : ℝ)^(θ*(a-1))+(N : ℝ)^(-θ) := by
  have hj0 : (0 : ℝ) < j+1 := by positivity
  have hn1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hw := div_le_div_of_nonneg_right (window_upper Λ a hΛ N j hN) hj0.le
  calc
    _ ≤ (Λ*(j+1 : ℝ)^a*Real.log N+1)/(j+1) := hw
    _ = Λ*Real.log N*(j+1 : ℝ)^(a-1)+(j+1 : ℝ)^(-1 : ℝ) := by
      rw [Real.rpow_sub hj0, Real.rpow_one, Real.rpow_neg_one]
      ring
    _ ≤ Λ*Real.log N*(N : ℝ)^(θ*(a-1))+(N : ℝ)^(θ*(-1)) := by
      apply add_le_add
      · exact mul_le_mul_of_nonneg_left (late_power_bound (a-1) θ (by linarith) N j hN hj)
          (mul_nonneg hΛ (Real.log_nonneg hn1))
      · exact late_power_bound (-1) θ (by norm_num) N j hN hj
    _ = _ := by ring_nf

lemma log_decay (e : ℝ) (he : e < 0) :
    Tendsto (fun N : ℕ => Real.log N*(N : ℝ)^e) atTop (𝓝 0) := by
  have hh := AnytimeLowerParameters.log_power_decay 1 e (by norm_num) he
  simp only [Real.rpow_one] at hh
  apply squeeze_zero' ?_ ?_ hh
  · filter_upwards [eventually_ge_atTop (1 : ℕ)] with N hN
    exact mul_nonneg (Real.log_nonneg (by exact_mod_cast hN)) (Real.rpow_nonneg (by positivity) _)
  · filter_upwards [eventually_ge_atTop (1 : ℕ)] with N hN
    apply mul_le_mul_of_nonneg_right _ (Real.rpow_nonneg (by positivity) _)
    apply Real.log_le_log (by exact_mod_cast (by omega : 0 < N))
    have he1 : 1 ≤ Real.exp 1 := Real.one_le_exp (by norm_num : (0:ℝ) ≤ 1)
    nlinarith [(Nat.cast_nonneg N : (0:ℝ) ≤ N)]

theorem eventually_short_windows (Λ a θ : ℝ) (hΛ : 0 ≤ Λ)
    (ha : a < 1) (hθ : 0 < θ) :
    ∀ᶠ N : ℕ in atTop, ∀ j, earlyCutoff θ N ≤ j → window Λ a N j ≤ j+1 := by
  have he : θ*(a-1) < 0 := mul_neg_of_pos_of_neg hθ (by linarith)
  have hlim := ((log_decay _ he).const_mul Λ).add (MomentumAsymptotics.power_decay 1 (-θ) (by linarith))
  simp only [mul_one, one_mul, mul_zero, add_zero] at hlim
  have hh := hlim.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))
  filter_upwards [hh, eventually_gt_atTop (0 : ℕ)] with N hsmall hN j hj
  simp only [← mul_assoc] at hsmall
  have hb := (normalized_window_bound Λ a θ hΛ ha.le N j hN hj).trans_lt hsmall
  have hw : (window Λ a N j : ℝ) < j+1 := by
    have := (div_lt_iff₀ (by positivity : (0 : ℝ) < j+1)).mp hb
    simpa using this
  exact_mod_cast hw.le

lemma small_window_sq_bound (D Λ u a θ : ℝ) (hD : 0 ≤ D) (hΛ : 0 ≤ Λ)
    (hau : a ≤ u) (hu : 0 ≤ u) (N j : ℕ) (hN : 0 < N)
    (hj : earlyCutoff θ N ≤ j) :
    (Real.sqrt (2*envelope D u (j+1))*Real.sqrt (window Λ a N j : ℝ))^2 ≤
      (2*D*Λ)*Real.log N*(N : ℝ)^(θ*(a-u))+2*D*(N : ℝ)^(-θ*u) := by
  have hj0 : (0 : ℝ) < j+1 := by positivity
  have hn1 : (1 : ℝ) ≤ N := by exact_mod_cast hN
  rw [mul_pow, Real.sq_sqrt (by unfold envelope; positivity), Real.sq_sqrt (by positivity),
    envelope_of_pos D u (j+1) (by omega)]
  simp only [Nat.cast_add, Nat.cast_one]
  calc
    _ ≤ 2*(D*(j+1 : ℝ)^(-u))*(Λ*(j+1 : ℝ)^a*Real.log N+1) :=
      mul_le_mul_of_nonneg_left (window_upper Λ a hΛ N j hN) (by positivity)
    _ = (2*D*Λ)*Real.log N*(j+1 : ℝ)^(a-u)+2*D*(j+1 : ℝ)^(-u) := by
      rw [show a-u = -u+a by ring, Real.rpow_add hj0]
      ring
    _ ≤ (2*D*Λ)*Real.log N*(N : ℝ)^(θ*(a-u))+2*D*(N : ℝ)^(θ*(-u)) := by
      apply add_le_add
      · exact mul_le_mul_of_nonneg_left (late_power_bound (a-u) θ (by linarith) N j hN hj)
          (by positivity)
      · exact mul_le_mul_of_nonneg_left (late_power_bound (-u) θ (by linarith) N j hN hj)
          (by positivity)
    _ = _ := by ring_nf

theorem eventually_small_windows (D Λ u a θ B : ℝ) (hD : 0 ≤ D) (hΛ : 0 ≤ Λ)
    (hau : a < u) (hu : 0 < u) (hθ : 0 < θ) (hB : 0 < B) :
    ∀ᶠ N : ℕ in atTop, ∀ j, earlyCutoff θ N ≤ j →
      Real.sqrt (2*envelope D u (j+1))*Real.sqrt (window Λ a N j : ℝ) ≤ B/2 := by
  have hl := ((log_decay (θ*(a-u)) (mul_neg_of_pos_of_neg hθ (by linarith))).const_mul (2*D*Λ)).add
    (MomentumAsymptotics.power_decay (2*D) (-θ*u) (mul_neg_of_neg_of_pos (by linarith) hu))
  simp only [mul_zero, add_zero] at hl
  have hh := hl.eventually (gt_mem_nhds (by positivity : (0 : ℝ) < (B/2)^2))
  filter_upwards [hh, eventually_gt_atTop (0 : ℕ)] with N hsmall hN j hj
  simp only [← mul_assoc] at hsmall
  have hs := (small_window_sq_bound D Λ u a θ hD hΛ hau.le hu.le N j hN hj).trans_lt hsmall
  have hn : 0 ≤ Real.sqrt (2*envelope D u (j+1))*Real.sqrt (window Λ a N j : ℝ) := by positivity
  nlinarith

theorem window_damping_lower (ρ P a : ℝ) (hρ : 0 < ρ) (hP : 0 ≤ P)
    (N j : ℕ) (hN : 1 ≤ N) :
    P*Real.log N ≤ (window ((3:ℝ)^a*P/ρ) a N j : ℝ)*windowGap ρ a j := by
  have hj0 : (0 : ℝ) < j+1 := by positivity
  have hl := Nat.le_ceil (((3:ℝ)^a*P/ρ)*(j+1 : ℝ)^a*Real.log N)
  have hc : 0 ≤ windowGap ρ a j := by unfold windowGap; positivity
  have hh := mul_le_mul_of_nonneg_right hl hc
  change _ ≤ _ at hh
  have he : (((3:ℝ)^a*P/ρ)*(j+1 : ℝ)^a*Real.log N)*windowGap ρ a j = P*Real.log N := by
    rw [windowGap, Real.mul_rpow (by norm_num : (0:ℝ)≤3) hj0.le,
      Real.rpow_neg (by norm_num : (0:ℝ)≤3), Real.rpow_neg hj0.le]
    field_simp
    ring
  rw [he] at hh
  exact hh

theorem exponential_tail (ρ P a : ℝ) (hρ : 0 < ρ) (hP : 0 ≤ P)
    (N j : ℕ) (hN : 0 < N) :
    Real.exp (-(window ((3:ℝ)^a*P/ρ) a N j : ℝ)*windowGap ρ a j) ≤ (N:ℝ)^(-P) := by
  have hn : (0:ℝ)<N := by exact_mod_cast hN
  rw [Real.rpow_def_of_pos hn]
  apply Real.exp_le_exp.mpr
  have hh := window_damping_lower ρ P a hρ hP N j hN
  nlinarith

end ClippedSGD.MomentumLogWindow


==> anc/lean/ClippedSGD/MomentumMain.lean <==
import ClippedSGD.MomentumHorizon
import ClippedSGD.MomentumLegalOracle
import ClippedSGD.MomentumInfiniteIID

/-! The dimension-uniform momentum lower bound. A controller reads the whole gradient
transcript and an independent seed. -/
open Set MeasureTheory
open scoped BigOperators ENNReal
namespace ClippedSGD.MomentumMain
open MomentumGeometry MomentumProbability MomentumOracle MomentumRun
open MomentumFiniteLower MomentumParameters
noncomputable section

variable {S : Type*} [MeasurableSpace S]

def betaExponent (p : ℝ) : ℝ := 1/(qExponent p+1/2)

/-- `betaExponent p` is the exponent $2(p-1)/(3p-1)$ of the paper. -/
lemma betaExponent_formula (p : ℝ) (hp : 1 < p) :
    betaExponent p = 2*(p-1)/(3*p-1) := by
  unfold betaExponent qExponent
  have h1 : p-1 ≠ 0 := by linarith
  have h2 : 3*p-1 ≠ 0 := by linarith
  have h3 : p/(p-1)+1/2 ≠ 0 := ne_of_gt (add_pos (div_pos (by linarith) (by linarith)) (by norm_num))
  apply (div_eq_div_iff h3 h2).mpr
  field_simp [h1]
  ring

def proposedRate (C r k : ℝ) (t : ℕ) : ℝ :=
  C*(t : ℝ)^(-r)*(Real.log (Real.exp 1*(t : ℝ)))^k

/-- Constraints on the controls, with constants shared by all dimensions, histories, and
seeds. -/
structure UniformControls (R : (d : ℕ) → Rule (Space d) S)
    (ρ a H h : ℝ) (t₀ : ℕ) : Prop where
  measurable : ∀ d t, Measurable (R d t)
  bound : ∀ d t hist seed, let q := R d t (hist, seed)
    0 ≤ damping q ∧ damping q < 1 ∧ 0 ≤ scale q ∧ scale q ≤ 1 ∧
      0 ≤ gain q ∧ gain q ≤ H*(t+2 : ℝ)^h
  forget : ∀ d t, t₀ ≤ t → ∀ hist seed,
    damping (R d t (hist, seed)) ≤ 1-ρ*(t+2 : ℝ)^(-a)

/-- The failure part of `main_obstruction`. -/
theorem finite_prefix_rate_failure (ν : Measure S) [IsProbabilityMeasure ν]
    (R : (d : ℕ) → Rule (Space d) S) (p δ a ρ H h C r k : ℝ) (t₀ : ℕ)
    (hp : 1 < p) (hδ : δ < 1) (ha0 : 0 ≤ a) (ha1 : a < 1)
    (hρ : 0 < ρ) (hH : 0 ≤ H) (hh : 0 ≤ h) (hC : 0 < C) (hk : 0 ≤ k)
    (hr : max (betaExponent p) a < r) (ctrl : UniformControls R ρ a H h t₀) :
    ∃ (d N : ℕ) (μ : ℝ) (hμ : 0 < μ) (hμsmall : μ ≤ 1/128),
      0 < N ∧
      δ < ((iid N (sampleLaw d (rareProbability μ p)
        (rareProbability_le_one hμ hμsmall hp))).prod ν).real
        (successEvent (R d) μ (rareAmplitude μ p) (1/16) N (proposedRate C r k))ᶜ := by
  have hQ : 1 < qExponent p := by
    rw [qExponent_eq p hp]
    have hpos : 0 < 1/(p-1) := one_div_pos.mpr (by linarith)
    linarith
  have hb0 : 0 < betaExponent p := by unfold betaExponent; positivity
  have hb1 : betaExponent p < 1 := by
    unfold betaExponent
    apply (div_lt_one (by linarith)).mpr
    linarith
  have hlo : max (betaExponent p) a < min r 1 :=
    lt_min hr (max_lt hb1 ha1)
  obtain ⟨u, hlu, hur⟩ := exists_between hlo
  have hu : 0 < u := hb0.trans ((le_max_left _ _).trans_lt hlu)
  have hau : a < u := (le_max_right _ _).trans_lt hlu
  have hβu : betaExponent p < u := (le_max_left _ _).trans_lt hlu
  have hu1 : u < 1 := hur.trans_le (min_le_right _ _)
  have hur' : u < r := hur.trans_le (min_le_left _ _)
  let θ := min 1 (u*qExponent p)/2
  have hθ : 0 < θ := by dsimp [θ]; positivity
  have hθ1 : θ ≤ 1 := by dsimp [θ]; linarith [min_le_left (1 : ℝ) (u*qExponent p)]
  have hθQ : θ < u*qExponent p := by
    have hpos : 0 < u*qExponent p := mul_pos hu (by linarith)
    dsimp [θ]
    linarith [min_le_right (1 : ℝ) (u*qExponent p)]
  obtain ⟨D, hD, hdom⟩ := logarithmic_envelope_dominated C r u k hC hur' hk
  obtain ⟨q⟩ := MomentumHorizon.select_horizon D p u θ ρ a H h δ t₀
    hD hp hu ha1 hau hθ hθ1 hθQ hρ hH hh hδ hβu
  let w := MomentumLogWindow.window
    (MomentumHorizon.windowScale ρ a (MomentumHorizon.tailPower p u h)) a q.N
  have hNreal : (0 : ℝ) < q.N := by exact_mod_cast q.positive
  let μ := 8*D*(q.N : ℝ)^(-u)
  have hμ : 0 < μ := by dsimp [μ]; positivity
  have hμsmall : μ ≤ 1/128 := q.signal_small
  have hμhalf : μ ≤ 1/2 := by linarith
  have hA := rareAmplitude_pos (p := p) hμ
  have hA1 := rareAmplitude_ge_one hμ hμsmall hp
  have hπ := rareProbability_pos (p := p) hμ
  have hπ1 := rareProbability_le_one hμ hμsmall hp
  have hfinal : envelope D u q.N < μ/4 := by
    rw [envelope_of_pos D u q.N q.positive]
    have hpos : 0 < D*(q.N : ℝ)^(-u) := by positivity
    dsimp [μ]
    linarith
  have hbound : ∀ t hist seed, let z := R q.d t (hist, seed)
      0 ≤ damping z ∧ damping z ≤ 1 ∧ 0 ≤ scale z ∧ scale z ≤ 1 ∧
        0 ≤ gain z ∧ (t < q.N → gain z ≤ H*(q.N+1 : ℝ)^h) := by
    intro t hist seed
    have hc := ctrl.bound q.d t hist seed
    refine ⟨hc.1, hc.2.1.le, hc.2.2.1, hc.2.2.2.1, hc.2.2.2.2.1, ?_⟩
    intro ht
    apply hc.2.2.2.2.2.trans
    apply mul_le_mul_of_nonneg_left _ hH
    apply Real.rpow_le_rpow (by positivity) _ hh
    have ht' : t+2 ≤ q.N+1 := by omega
    exact_mod_cast ht'
  have hforget : ∀ j, earlyCutoff θ q.N ≤ j → j < q.N →
      ∀ i ∈ Finset.Ico (j+1) (j+w j+1), ∀ hist seed,
        damping (R q.d i (hist, seed)) ≤ 1-windowGap ρ a j := by
    intro j hj _ i hi hist seed
    have hw := q.short j hj
    change w j ≤ j+1 at hw
    have hib := Finset.mem_Ico.mp hi
    have hti : t₀ ≤ i := by have hh' := q.cutoff_large; omega
    apply (ctrl.forget q.d i hti hist seed).trans
    apply sub_le_sub_left
    apply mul_le_mul_of_nonneg_left _ hρ.le
    apply Real.rpow_le_rpow_of_nonpos (by positivity) _ (by linarith)
    have hi' : i+2 ≤ 3*(j+1) := by omega
    exact_mod_cast hi'
  have hfail := finite_prefix_failure ν (R q.d) (ctrl.measurable q.d)
    μ (rareAmplitude μ p) (1/16) (H*(q.N+1 : ℝ)^h) (rareProbability μ p) δ
    q.N (earlyCutoff θ q.N) q.positive q.cutoff_le hμ.le hμhalf hA.le
    (by norm_num) (by linarith) (by positivity) hπ.le hπ1
    (envelope D u) (windowGap ρ a) w (envelope_antitone D u hD.le hu.le)
    hfinal hbound hforget (fun j hj _ => q.small j hj) q.numeric
  refine ⟨q.d, q.N, μ, hμ, hμsmall, q.positive, hfail.trans_le ?_⟩
  apply measureReal_mono _ (measure_ne_top _ _)
  apply compl_subset_compl.mpr
  intro sample hgood t ht htN
  apply (hgood t ht htN).trans
  rw [envelope_of_pos D u t ht]
  exact hdom t (by exact_mod_cast ht)

open MomentumLegalOracle MomentumInfiniteIID

def prefixFailure (R : Rule (Space d) S) (μ A B C r k : ℝ) (N : ℕ) :
    Set ((ℕ → Sample d) × S) :=
  {q | ∃ t, 0 < t ∧ t ≤ N ∧ proposedRate C r k t <
    populationLoss μ (position R (legalOracle μ A B q.1) q.2 t) - populationLoss μ (target d)}

lemma prefixFailure_eq_preimage (R : Rule (Space d) S) (μ A B C r k : ℝ) (N : ℕ) :
    prefixFailure R μ A B C r k N =
      (fun q : (ℕ → Sample d) × S => (takePrefix N q.1, q.2)) ⁻¹'
        (successEvent R μ A B N (proposedRate C r k))ᶜ := by
  ext q
  simp only [prefixFailure, mem_setOf_eq, mem_preimage, mem_compl_iff, successEvent,
    not_forall, not_le]
  constructor
  · rintro ⟨t, ht, htN, hgap⟩
    refine ⟨t, ht, htN, ?_⟩
    rwa [legal_prefix_position R μ A B q.1 q.2 N t htN]
  · rintro ⟨t, ht, htN, hgap⟩
    refine ⟨t, ht, htN, ?_⟩
    rwa [legal_prefix_position R μ A B q.1 q.2 N t htN] at hgap

/-- The dimension-uniform momentum lower bound: under `UniformControls`, there are a
dimension, a horizon `N`, and an i.i.d. instance on which, with probability greater than
`δ`, the gap at `x_{t+1}` exceeds `C t^(-r) (log(et))^k` for some `1 ≤ t ≤ N`. -/
theorem main_obstruction (ν : Measure S) [IsProbabilityMeasure ν]
    (R : (d : ℕ) → Rule (Space d) S) (p δ a ρ H h C r k : ℝ) (t₀ : ℕ)
    (hp : 1 < p) (hp2 : p ≤ 2) (hδ : δ < 1)
    (ha0 : 0 ≤ a) (ha1 : a < 1) (hρ : 0 < ρ) (hH : 0 ≤ H) (hh : 0 ≤ h)
    (hC : 0 < C) (hk : 0 ≤ k) (hr : max (betaExponent p) a < r)
    (ctrl : UniformControls R ρ a H h t₀) :
    ∃ (d N : ℕ) (μ : ℝ) (hμ : 0 < μ) (hμsmall : μ ≤ 1/128),
      0 < N ∧
      LegalInstance d μ (rareAmplitude μ p) (1/16) (rareProbability μ p) p
        (rareProbability_le_one hμ hμsmall hp) ∧
      δ < ((infiniteIID (sampleLaw d (rareProbability μ p)
        (rareProbability_le_one hμ hμsmall hp))).prod ν).real
        (prefixFailure (R d) μ (rareAmplitude μ p) (1/16) C r k N) := by
  obtain ⟨d, N, μ, hμ, hμsmall, hN, hfail⟩ := finite_prefix_rate_failure ν R
    p δ a ρ H h C r k t₀ hp hδ ha0 ha1 hρ hH hh hC hk hr ctrl
  refine ⟨d, N, μ, hμ, hμsmall, hN, fixed_legal_instance d hμ hμsmall hp hp2, ?_⟩
  rw [prefixFailure_eq_preimage]
  rw [(seedPrefix_preserving (sampleLaw d (rareProbability μ p)
    (rareProbability_le_one hμ hμsmall hp)) ν N).measureReal_preimage
    (successEvent_measurable (R d) (ctrl.measurable d) μ (rareAmplitude μ p) (1/16)
      N (proposedRate C r k)).compl.nullMeasurableSet]
  exact hfail

end
end ClippedSGD.MomentumMain


==> anc/lean/ClippedSGD/MomentumOracle.lean <==
import ClippedSGD.MomentumGeometry
import ClippedSGD.MomentumProbability
import Mathlib.Analysis.MeanInequalitiesPow

/-! The additive noise of the momentum instance and its moment bound. -/

open Set MeasureTheory
open scoped BigOperators InnerProductSpace ENNReal

namespace ClippedSGD.MomentumOracle
open MomentumGeometry MomentumProbability
noncomputable section

def amplitude (A B : ℝ) (b : Bool) : ℝ := if b then A else B

def pulse (A B : ℝ) (a : Sample d) : Nuisance d :=
  EuclideanSpace.single a.2.1 (if a.2.2 then amplitude A B a.1 else -amplitude A B a.1)

def noise (μ A B : ℝ) (a : Sample d) : Space d :=
  EuclideanSpace.single 0 (μ - (if a.1 then A else 0)) + liftNuisance (pulse A B a)

def loss (μ A B : ℝ) (a : Sample d) : Space d → ℝ :=
  sampleLoss μ (if a.1 then A else 0) (pulse A B a)

def grad (μ A B : ℝ) (a : Sample d) : Space d → Space d :=
  sampleGrad μ (if a.1 then A else 0) (pulse A B a)

lemma additive_noise (μ A B : ℝ) (a : Sample d) (x : Space d) :
    grad μ A B a x - populationGrad μ x = noise μ A B a :=
  sampleGrad_sub_population μ (if a.1 then A else 0) (pulse A B a) x

lemma pulse_norm (A B : ℝ) (hA : 0 ≤ A) (hB : 0 ≤ B) (a : Sample d) :
    ‖pulse A B a‖ = amplitude A B a.1 := by
  have hr : 0 ≤ amplitude A B a.1 := by cases a.1 <;> simp [amplitude, hA, hB]
  simp only [pulse, EuclideanSpace.norm_single, Real.norm_eq_abs]
  split_ifs <;> simp [abs_of_nonneg hr]

lemma pulse_orthogonal (A B : ℝ) (a b : Sample d) (hab : a.2.1 ≠ b.2.1) :
    ⟪pulse A B a, pulse A B b⟫_ℝ = 0 := by
  simp [pulse, EuclideanSpace.inner_single_left, EuclideanSpace.single_apply, hab, Ne.symm hab]

lemma noise_norm_rpow_le (μ A B p : ℝ) (hA : 0 ≤ A) (hB : 0 ≤ B)
    (hp0 : 0 ≤ p) (hp2 : p ≤ 2) (a : Sample d) :
    ‖noise μ A B a‖ ^ p ≤ |μ - (if a.1 then A else 0)| ^ p + (amplitude A B a.1) ^ p := by
  have hn : ‖noise μ A B a‖ ^ 2 =
      |μ - (if a.1 then A else 0)| ^ 2 + (amplitude A B a.1) ^ 2 := by
    rw [noise, noise_norm_sq, pulse_norm A B hA hB]
    rw [sq_abs]
  have hr : 0 ≤ amplitude A B a.1 := by cases a.1 <;> simp [amplitude, hA, hB]
  calc
    _ = (‖noise μ A B a‖ ^ 2) ^ (p / 2) := by
      rw [← Real.rpow_natCast_mul (norm_nonneg _) 2]
      congr 1
      norm_num
      ring
    _ = (|μ - (if a.1 then A else 0)| ^ 2 + (amplitude A B a.1) ^ 2) ^ (p / 2) := by rw [hn]
    _ ≤ (|μ - (if a.1 then A else 0)| ^ 2) ^ (p / 2) +
        ((amplitude A B a.1) ^ 2) ^ (p / 2) :=
      Real.rpow_add_le_add_rpow (sq_nonneg _) (sq_nonneg _) (by linarith) (by linarith)
    _ = _ := by
      rw [← Real.rpow_natCast_mul (abs_nonneg _) 2, ← Real.rpow_natCast_mul hr 2]
      congr 2 <;> ring

lemma integral_bernoulli_vector {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
    {q : ℝ} (hq0 : 0 ≤ q) (hq1 : q ≤ 1) (f : Bool → E) :
    (∫ b, f b ∂ClippedSGD.Lower.bernoulliLaw q hq1) =
      (1 - q) • f false + q • f true := by
  unfold ClippedSGD.Lower.bernoulliLaw
  rw [PMF.integral_eq_sum]
  simp [PMF.bernoulli_apply, ENNReal.toReal_sub_of_le
    (ENNReal.ofReal_le_one.mpr hq1) ENNReal.one_ne_top, ENNReal.toReal_ofReal hq0, add_comm]

lemma sign_mean (μ A B : ℝ) (b : Bool) (j : Fin (d + 1)) :
    (∫ s, noise μ A B (b, (j, s))
      ∂ClippedSGD.Lower.bernoulliLaw (1 / 2) (by norm_num)) =
      EuclideanSpace.single 0 (μ - (if b then A else 0)) := by
  rw [integral_bernoulli_vector (by norm_num : (0 : ℝ) ≤ 1 / 2)]
  apply PiLp.ext
  intro i
  refine Fin.cases ?_ (fun k => ?_) i
  · simp [noise, liftNuisance, coordinateVector, EuclideanSpace.single_apply]
    ring
  · simp [noise, pulse, liftNuisance, coordinateVector, EuclideanSpace.single_apply]
    split_ifs <;> ring

/-- The noise has mean zero under the sample law. -/
theorem mean_zero (μ A B π : ℝ) (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1) (hm : π * A = μ) :
    (∫ a : Sample d, noise μ A B a ∂sampleLaw d π hπ1) = 0 := by
  unfold sampleLaw
  rw [integral_prod _ (Integrable.of_finite)]
  have hinner (b : Bool) :
      (∫ a : Fin (d + 1) × Bool, noise μ A B (b, a)
        ∂(coordinateLaw d).prod (ClippedSGD.Lower.bernoulliLaw (1 / 2) (by norm_num))) =
      EuclideanSpace.single 0 (μ - (if b then A else 0)) := by
    rw [integral_prod _ (Integrable.of_finite)]
    simp_rw [sign_mean]
    simp
  simp_rw [hinner]
  rw [integral_bernoulli_vector hπ0 hπ1]
  apply PiLp.ext
  intro i
  simp [EuclideanSpace.single_apply]
  split_ifs <;> simp_all
  nlinarith

lemma integrate_rare_function (d : ℕ) (π : ℝ) (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1)
    (f : Bool → ℝ) :
    (∫ a : Sample d, f a.1 ∂sampleLaw d π hπ1) = (1 - π) * f false + π * f true := by
  unfold sampleLaw
  rw [integral_prod _ (Integrable.of_finite)]
  simp only [integral_const, measureReal_univ_eq_one, one_smul]
  exact ClippedSGD.Lower.integral_bernoulliLaw hπ0 hπ1 f

lemma moment_bound (μ A B π p κ : ℝ) (hμ0 : 0 ≤ μ) (hA : 0 ≤ A) (hμA : μ ≤ A)
    (hB0 : 0 ≤ B) (hπ0 : 0 < π) (hπ1 : π ≤ 1) (hp1 : 1 ≤ p) (hp2 : p ≤ 2)
    (hm : π * A = μ) (hκ : π * A ^ p = κ) :
    (∫ a : Sample d, ‖noise μ A B a‖ ^ p ∂sampleLaw d π hπ1) ≤ 3 * κ + B ^ p := by
  have hp0 : 0 ≤ p := by linarith
  have hπp : π ^ p ≤ π := by
    simpa using Real.rpow_le_rpow_of_exponent_ge hπ0 hπ1 hp1
  have hμp : μ ^ p ≤ κ := by
    rw [← hm, Real.mul_rpow hπ0.le hA]
    exact (mul_le_mul_of_nonneg_right hπp (Real.rpow_nonneg hA p)).trans_eq hκ
  have hdiff : |μ - A| ^ p ≤ A ^ p := by
    apply Real.rpow_le_rpow (abs_nonneg _) _ hp0
    rw [abs_of_nonpos (sub_nonpos.mpr hμA)]
    linarith
  have hκ0 : 0 ≤ κ := by rw [← hκ]; positivity
  calc
    _ ≤ ∫ a : Sample d, |μ - (if a.1 then A else 0)| ^ p + (amplitude A B a.1) ^ p
        ∂sampleLaw d π hπ1 :=
      integral_mono (Integrable.of_finite) (Integrable.of_finite)
        (noise_norm_rpow_le μ A B p hA hB0 hp0 hp2)
    _ = (1 - π) * (μ ^ p + B ^ p) + π * (|μ-A| ^ p + A ^ p) := by
      simpa [amplitude, abs_of_nonneg hμ0] using
        integrate_rare_function d π hπ0.le hπ1
          (fun b => |μ - (if b then A else 0)| ^ p + (amplitude A B b) ^ p)
    _ ≤ (μ ^ p + B ^ p) + π * (A ^ p + A ^ p) := by
      apply add_le_add
      · exact mul_le_of_le_one_left (by positivity) (by linarith)
      · exact mul_le_mul_of_nonneg_left (add_le_add_right hdiff _) hπ0.le
    _ ≤ 3 * κ + B ^ p := by nlinarith [hκ]

def rareAmplitude (μ p : ℝ) : ℝ := ((1 / 128 : ℝ) / μ) ^ (1 / (p - 1))
def rareProbability (μ p : ℝ) : ℝ := μ / rareAmplitude μ p

lemma rareAmplitude_pos {μ p : ℝ} (hμ : 0 < μ) : 0 < rareAmplitude μ p := by
  exact Real.rpow_pos_of_pos (by positivity) _

lemma rareAmplitude_ge_one {μ p : ℝ} (hμ : 0 < μ) (hμsmall : μ ≤ 1 / 128)
    (hp : 1 < p) : 1 ≤ rareAmplitude μ p := by
  apply Real.one_le_rpow
  · exact (le_div_iff₀ hμ).mpr (by linarith)
  · exact one_div_nonneg.mpr (by linarith)

lemma rareProbability_pos {μ p : ℝ} (hμ : 0 < μ) : 0 < rareProbability μ p := by
  exact div_pos hμ (rareAmplitude_pos hμ)

lemma rareProbability_le_one {μ p : ℝ} (hμ : 0 < μ) (hμsmall : μ ≤ 1 / 128)
    (hp : 1 < p) : rareProbability μ p ≤ 1 := by
  apply (div_le_one (rareAmplitude_pos hμ)).mpr
  have := rareAmplitude_ge_one hμ hμsmall hp
  linarith

lemma rare_centering {μ p : ℝ} (hμ : 0 < μ) :
    rareProbability μ p * rareAmplitude μ p = μ := by
  exact div_mul_cancel₀ μ (ne_of_gt (rareAmplitude_pos hμ))

lemma rare_moment_identity {μ p : ℝ} (hμ : 0 < μ) (hp : 1 < p) :
    rareProbability μ p * (rareAmplitude μ p) ^ p = 1 / 128 := by
  have hp0 : p - 1 ≠ 0 := by linarith
  have hbase : 0 < (1 / 128 : ℝ) / μ := by positivity
  have hpow : (rareAmplitude μ p) ^ (p - 1) = (1 / 128 : ℝ) / μ := by
    unfold rareAmplitude
    rw [← Real.rpow_mul hbase.le]
    simp [hp0]
  have hA : 0 < rareAmplitude μ p := rareAmplitude_pos hμ
  have hpowp : (rareAmplitude μ p) ^ p = (rareAmplitude μ p) ^ (p - 1) * rareAmplitude μ p := by
    calc
      _ = (rareAmplitude μ p) ^ ((p - 1) + 1) := by congr 1; ring
      _ = _ := Real.rpow_add_one hA.ne' _
  rw [hpowp, hpow, rareProbability]
  field_simp
  ring

/-- For `μ ≤ 1/128`, the noise has mean zero and `p`th norm moment at most one. -/
theorem fixed_oracle_moments (d : ℕ) {μ p : ℝ}
    (hμ : 0 < μ) (hμsmall : μ ≤ 1 / 128) (hp : 1 < p) (hp2 : p ≤ 2) :
    let A := rareAmplitude μ p
    let π := rareProbability μ p
    let hπ := rareProbability_le_one hμ hμsmall hp
    (∫ a : Sample d, noise μ A (1 / 16) a ∂sampleLaw d π hπ) = 0 ∧
    (∫ a : Sample d, ‖noise μ A (1 / 16) a‖ ^ p ∂sampleLaw d π hπ) ≤ 1 := by
  dsimp
  have hA : 0 ≤ rareAmplitude μ p := (rareAmplitude_pos hμ).le
  have hμA : μ ≤ rareAmplitude μ p := by
    have := rareAmplitude_ge_one hμ hμsmall hp
    linarith
  constructor
  · exact mean_zero μ _ _ _ (rareProbability_pos hμ).le _ (rare_centering hμ)
  · have hb : (1 / 16 : ℝ) ^ p ≤ (1 / 16 : ℝ) := by
      simpa using Real.rpow_le_rpow_of_exponent_ge
        (by norm_num : (0 : ℝ) < 1 / 16) (by norm_num : (1 / 16 : ℝ) ≤ 1) hp.le
    have hm := moment_bound (d := d) μ (rareAmplitude μ p) (1 / 16)
      (rareProbability μ p) p (1 / 128) hμ.le hA hμA (by norm_num)
      (rareProbability_pos hμ) (rareProbability_le_one hμ hμsmall hp)
      hp.le hp2 (rare_centering hμ) (rare_moment_identity hμ hp)
    linarith

end
end ClippedSGD.MomentumOracle


==> anc/lean/ClippedSGD/MomentumParameters.lean <==
import ClippedSGD.MomentumFiniteLower
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

/-! Parameters and elementary inequalities for the momentum lower bound. -/

open Set Filter
open scoped BigOperators Topology
namespace ClippedSGD.MomentumParameters
open MomentumFiniteLower MomentumOracle
noncomputable section

def envelope (D u : ℝ) (t : ℕ) : ℝ := D * (max 1 (t : ℝ)) ^ (-u)
def earlyCutoff (θ : ℝ) (N : ℕ) : ℕ := ⌊(N : ℝ) ^ θ⌋₊
def windowGap (ρ a : ℝ) (j : ℕ) : ℝ := ρ * (3 * (j+1 : ℝ)) ^ (-a)

lemma envelope_antitone (D u : ℝ) (hD : 0 ≤ D) (hu : 0 ≤ u) : Antitone (envelope D u) := by
  intro i j hij
  apply mul_le_mul_of_nonneg_left _ hD
  exact Real.rpow_le_rpow_of_nonpos (by positivity)
    (max_le_max le_rfl (by exact_mod_cast hij)) (neg_nonpos.mpr hu)

lemma envelope_of_pos (D u : ℝ) (t : ℕ) (ht : 0 < t) :
    envelope D u t = D * (t : ℝ) ^ (-u) := by
  have ht1 : (1 : ℝ) ≤ t := by exact_mod_cast ht
  simp [envelope, max_eq_right ht1]

lemma earlyCutoff_le (θ : ℝ) (hθ : θ ≤ 1) (N : ℕ) (hN : 0 < N) : earlyCutoff θ N ≤ N := by
  apply Nat.floor_le_of_le
  have hn : (1 : ℝ) ≤ N := by exact_mod_cast hN
  simpa using Real.rpow_le_rpow_of_exponent_le hn hθ

lemma late_time_lower (θ : ℝ) (N j : ℕ) (hj : earlyCutoff θ N ≤ j) :
    (N : ℝ)^θ < j+1 := by
  have hf : (N : ℝ)^θ < (earlyCutoff θ N : ℝ)+1 := Nat.lt_floor_add_one _
  have hj' : (earlyCutoff θ N : ℝ) ≤ j := by exact_mod_cast hj
  linarith

/-- For `u < r` there is `D > 0` with `C t^(-r) (log(et))^k ≤ D t^(-u)` for all `t ≥ 1`. -/
theorem logarithmic_envelope_dominated (C r u k : ℝ) (hC : 0 < C)
    (hru : u < r) (hk : 0 ≤ k) :
    ∃ D > 0, ∀ t : ℝ, 1 ≤ t →
      C * t^(-r) * (Real.log (Real.exp 1 * t))^k ≤ D * t^(-u) := by
  let ε := (r-u)/(k+1)
  let M := 1+1/ε
  have hε : 0 < ε := div_pos (by linarith) (by linarith)
  have hM : 0 < M := by dsimp [M]; positivity
  have hεk : ε*k ≤ r-u := by
    dsimp [ε]
    apply (div_mul_eq_mul_div _ _ _).trans_le
    apply (div_le_iff₀ (by linarith : 0 < k+1)).mpr
    nlinarith
  refine ⟨C*M^k, mul_pos hC (Real.rpow_pos_of_pos hM k), ?_⟩
  intro t ht
  have ht0 : 0 < t := by linarith
  have hp : 1 ≤ t^ε := Real.one_le_rpow ht hε.le
  have helog : Real.log (Real.exp 1*t) = 1+Real.log t := by
    rw [Real.log_mul (Real.exp_pos _).ne' ht0.ne', Real.log_exp]
  have hlog : Real.log t ≤ t^ε/ε := by
    apply (le_div_iff₀ hε).mpr
    have he := Real.add_one_le_exp (Real.log t * ε)
    rw [← Real.rpow_def_of_pos ht0] at he
    linarith
  have hlog0 : 0 ≤ 1+Real.log t := by linarith [Real.log_nonneg ht]
  have hlogM : 1+Real.log t ≤ M*t^ε := by
    dsimp [M]
    have hεinv : 0 ≤ 1/ε := by positivity
    rw [div_eq_mul_inv] at hlog
    simp only [one_div]
    nlinarith [hlog]
  calc
    _ = C*t^(-r)*(1+Real.log t)^k := by rw [helog]
    _ ≤ C*t^(-r)*(M*t^ε)^k :=
      mul_le_mul_of_nonneg_left (Real.rpow_le_rpow hlog0 hlogM hk) (by positivity)
    _ = C*M^k*t^(-r+ε*k) := by
      rw [Real.mul_rpow hM.le (Real.rpow_nonneg ht0.le ε),
        ← Real.rpow_mul ht0.le, Real.rpow_add ht0]
      ring
    _ ≤ _ := mul_le_mul_of_nonneg_left
      (Real.rpow_le_rpow_of_exponent_le ht (by linarith)) (by positivity)

def qExponent (p : ℝ) : ℝ := p/(p-1)
def probabilityConstant (D p : ℝ) : ℝ :=
  (128 : ℝ)^(1/(p-1)) * (8*D)^(qExponent p)

lemma qExponent_eq (p : ℝ) (hp : 1 < p) : qExponent p = 1+1/(p-1) := by
  unfold qExponent
  have hp0 : p-1 ≠ 0 := by linarith
  field_simp

lemma rareProbability_power {μ p : ℝ} (hμ : 0 < μ) (hp : 1 < p) :
    rareProbability μ p = (128 : ℝ)^(1/(p-1)) * μ^(qExponent p) := by
  have hk : (0 : ℝ) < (128 : ℝ)^(1/(p-1)) := Real.rpow_pos_of_pos (by norm_num) _
  have hm : (0 : ℝ) < μ^(1/(p-1)) := Real.rpow_pos_of_pos hμ _
  unfold rareProbability rareAmplitude
  rw [Real.div_rpow (by norm_num : (0 : ℝ) ≤ 1/128) hμ.le,
    Real.div_rpow (by norm_num : (0 : ℝ) ≤ 1) (by norm_num : (0 : ℝ) ≤ 128),
    Real.one_rpow, qExponent_eq p hp, Real.rpow_add hμ, Real.rpow_one]
  field_simp
  ring

lemma rareProbability_horizon (D p u : ℝ) (hD : 0 < D) (hp : 1 < p)
    (N : ℕ) (hN : 0 < N) :
    rareProbability (8*D*(N : ℝ)^(-u)) p =
      probabilityConstant D p * (N : ℝ)^(-u*qExponent p) := by
  have hn : (0 : ℝ) < N := by exact_mod_cast hN
  rw [rareProbability_power (by positivity) hp,
    Real.mul_rpow (by positivity : (0 : ℝ) ≤ 8*D) (Real.rpow_nonneg hn.le (-u)),
    ← Real.rpow_mul hn.le]
  unfold probabilityConstant
  ring

lemma envelope_sqrt (D u : ℝ) (hD : 0 ≤ D) (j : ℕ) :
    Real.sqrt (2*envelope D u (j+1)) = Real.sqrt (2*D)*(j+1 : ℝ)^(-u/2) := by
  have hj : (0 : ℝ) < j+1 := by positivity
  rw [envelope_of_pos D u (j+1) (by omega)]
  simp only [Nat.cast_add, Nat.cast_one]
  rw [← mul_assoc, Real.sqrt_mul (by positivity)]
  congr 1
  rw [Real.sqrt_eq_rpow, ← Real.rpow_mul hj.le]
  congr 1
  ring

lemma gain_horizon_bound (H h : ℝ) (hH : 0 ≤ H) (hh : 0 ≤ h)
    (N : ℕ) (hN : 0 < N) :
    H*(N+1 : ℝ)^h ≤ H*(2 : ℝ)^h*(N : ℝ)^h := by
  have hn : (1 : ℝ) ≤ N := by exact_mod_cast hN
  rw [mul_assoc, ← Real.mul_rpow (by norm_num : (0 : ℝ) ≤ 2) (by positivity : (0 : ℝ) ≤ N)]
  exact mul_le_mul_of_nonneg_left
    (Real.rpow_le_rpow (by positivity) (by linarith) hh) hH

end
end ClippedSGD.MomentumParameters


==> anc/lean/ClippedSGD/MomentumProbability.lean <==
import ClippedSGD.Bernoulli
import Mathlib.Tactic.FunProp

/-! Sample laws of the momentum instance and probability estimates on a finite prefix. -/

open Set MeasureTheory
open scoped BigOperators ENNReal

namespace ClippedSGD.MomentumProbability

noncomputable section

/-- The law of `N` independent samples. -/
def iid {α : Type*} [MeasurableSpace α] (N : ℕ) (ν : Measure α) :
    Measure (Fin N → α) := Measure.pi (fun _ => ν)

instance {α : Type*} [MeasurableSpace α] (N : ℕ) (ν : Measure α)
    [IsProbabilityMeasure ν] : IsProbabilityMeasure (iid N ν) := by
  unfold iid
  infer_instance

lemma cylinder {α : Type*} [MeasurableSpace α] {N : ℕ} (ν : Measure α)
    [IsProbabilityMeasure ν] (i : Fin N) (s : Set α) :
    iid N ν {ω | ω i ∈ s} = ν s := by
  classical
  have he : {ω : Fin N → α | ω i ∈ s} =
      univ.pi (fun j => if j = i then s else univ) := by
    ext ω
    simp only [mem_setOf_eq, mem_pi, mem_univ, true_implies]
    constructor
    · intro h j
      by_cases hj : j = i <;> simp [hj, h]
    · intro h
      simpa using h i
  rw [he, iid, Measure.pi_pi]
  simp only [apply_ite, measure_univ]
  simp

lemma two_cylinders {α : Type*} [MeasurableSpace α] {N : ℕ} (ν : Measure α)
    [IsProbabilityMeasure ν] (i j : Fin N) (hij : i ≠ j) (s t : Set α) :
    iid N ν {ω | ω i ∈ s ∧ ω j ∈ t} = ν s * ν t := by
  classical
  have he : {ω : Fin N → α | ω i ∈ s ∧ ω j ∈ t} =
      univ.pi (fun k => if k = i then s else if k = j then t else univ) := by
    ext ω
    simp only [mem_setOf_eq, mem_pi, mem_univ, true_implies]
    constructor
    · rintro ⟨hs, ht⟩ k
      by_cases hi : k = i
      · simp [hi, hs]
      · by_cases hj : k = j <;> simp [hi, hj, ht, Ne.symm hij]
    · intro h
      exact ⟨by simpa using h i, by simpa [Ne.symm hij] using h j⟩
  rw [he, iid, Measure.pi_pi]
  have hf : (fun k : Fin N => ν (if k = i then s else if k = j then t else univ)) =
      (fun k => (if k = i then ν s else 1) * (if k = j then ν t else 1)) := by
    funext k
    by_cases hi : k = i
    · subst k; simp [hij]
    · by_cases hj : k = j <;> simp [hi, hj, Ne.symm hij]
  rw [hf, Finset.prod_mul_distrib]
  simp

/-- A sample has a rare bit, a uniform auxiliary coordinate and a symmetric sign. -/
abbrev Sample (d : ℕ) := Bool × (Fin (d + 1) × Bool)

def coordinateLaw (d : ℕ) : Measure (Fin (d + 1)) :=
  (d + 1 : ℝ≥0∞)⁻¹ • Measure.count

instance (d : ℕ) : IsProbabilityMeasure (coordinateLaw d) := by
  constructor
  simp [coordinateLaw, Measure.smul_apply, Measure.count_univ, ENNReal.inv_mul_cancel]

def sampleLaw (d : ℕ) (π : ℝ) (hπ : π ≤ 1) : Measure (Sample d) :=
  (ClippedSGD.Lower.bernoulliLaw π hπ).prod
    ((coordinateLaw d).prod (ClippedSGD.Lower.bernoulliLaw (1 / 2) (by norm_num)))

instance (d : ℕ) (π : ℝ) (hπ : π ≤ 1) : IsProbabilityMeasure (sampleLaw d π hπ) := by
  unfold sampleLaw
  infer_instance

lemma coordinateLaw_singleton (d : ℕ) (j : Fin (d + 1)) :
    (coordinateLaw d).real {j} = 1 / (d + 1 : ℝ) := by
  simp [coordinateLaw, measureReal_def, Measure.smul_apply, ENNReal.toReal_inv, ENNReal.toReal_add]

lemma sample_rare_mass (d : ℕ) {π : ℝ} (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1) :
    (sampleLaw d π hπ1).real {a | a.1 = true} = π := by
  have he : {a : Sample d | a.1 = true} = {true} ×ˢ univ := by ext a; simp
  rw [he, sampleLaw, measureReal_prod_prod]
  simp [ClippedSGD.Lower.bernoulliLaw, measureReal_def,
    PMF.toMeasure_apply_singleton, PMF.bernoulli_apply, ENNReal.toReal_ofReal hπ0]

lemma sample_coordinate_mass (d : ℕ) (π : ℝ) (hπ : π ≤ 1) (j : Fin (d + 1)) :
    (sampleLaw d π hπ).real {a | a.2.1 = j} = 1 / (d + 1 : ℝ) := by
  have he : {a : Sample d | a.2.1 = j} = univ ×ˢ ({j} ×ˢ univ) := by ext a; simp
  rw [he, sampleLaw, measureReal_prod_prod, measureReal_prod_prod]
  rw [measureReal_univ_eq_one, measureReal_univ_eq_one, one_mul, mul_one]
  exact coordinateLaw_singleton d j

lemma iid_rare_mass {N : ℕ} (d : ℕ) {π : ℝ} (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1)
    (i : Fin N) :
    (iid N (sampleLaw d π hπ1)).real {ω | (ω i).1 = true} = π := by
  change ((iid N (sampleLaw d π hπ1)) {ω | ω i ∈ {a | a.1 = true}}).toReal = _
  rw [cylinder]
  exact sample_rare_mass d hπ0 hπ1

lemma iid_coordinate_pair_mass {N : ℕ} (d : ℕ) (π : ℝ) (hπ : π ≤ 1)
    (i j : Fin N) (hij : i ≠ j) (k : Fin (d + 1)) :
    (iid N (sampleLaw d π hπ)).real {ω | (ω i).2.1 = k ∧ (ω j).2.1 = k} =
      (1 / (d + 1 : ℝ)) ^ 2 := by
  change ((iid N (sampleLaw d π hπ)) {ω | ω i ∈ {a | a.2.1 = k} ∧ ω j ∈ {a | a.2.1 = k}}).toReal = _
  rw [two_cylinders _ i j hij, ENNReal.toReal_mul]
  change (sampleLaw d π hπ).real {a | a.2.1 = k} *
    (sampleLaw d π hπ).real {a | a.2.1 = k} = _
  rw [sample_coordinate_mass]
  ring

/-- A collision between two different fresh coordinate draws has probability at
most the reciprocal dimension. -/
lemma collision_pair_le {N : ℕ} (d : ℕ) (π : ℝ) (hπ : π ≤ 1)
    (i j : Fin N) (hij : i ≠ j) :
    (iid N (sampleLaw d π hπ)).real {ω | (ω i).2.1 = (ω j).2.1} ≤
      1 / (d + 1 : ℝ) := by
  have hsub : {ω : Fin N → Sample d | (ω i).2.1 = (ω j).2.1} ⊆
      ⋃ k : Fin (d + 1), {ω | (ω i).2.1 = k ∧ (ω j).2.1 = k} := by
    intro ω hω
    exact mem_iUnion.mpr ⟨(ω i).2.1, rfl, hω.symm⟩
  calc
    _ ≤ (iid N (sampleLaw d π hπ)).real
        (⋃ k : Fin (d + 1), {ω | (ω i).2.1 = k ∧ (ω j).2.1 = k}) :=
      measureReal_mono hsub
    _ ≤ ∑ k : Fin (d + 1), (iid N (sampleLaw d π hπ)).real
        {ω | (ω i).2.1 = k ∧ (ω j).2.1 = k} := measureReal_iUnion_fintype_le _
    _ = 1 / (d + 1 : ℝ) := by
      simp only [iid_coordinate_pair_mass d π hπ i j hij, Finset.sum_const,
        Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, Nat.cast_add, Nat.cast_one]
      field_simp
      ring

/-- The probability that two of `N` samples draw the same coordinate is at most
`N²/(d+1)`. -/
lemma collision_probability_le {N : ℕ} (d : ℕ) (π : ℝ) (hπ : π ≤ 1) :
    (iid N (sampleLaw d π hπ)).real
      {ω | ∃ i j : Fin N, i ≠ j ∧ (ω i).2.1 = (ω j).2.1} ≤
        (N : ℝ) ^ 2 / (d + 1 : ℝ) := by
  classical
  have he : {ω : Fin N → Sample d | ∃ i j : Fin N, i ≠ j ∧ (ω i).2.1 = (ω j).2.1} =
      ⋃ i : Fin N, ⋃ j : Fin N, {ω | i ≠ j ∧ (ω i).2.1 = (ω j).2.1} := by
    ext ω; simp
  rw [he]
  calc
    _ ≤ ∑ i : Fin N, (iid N (sampleLaw d π hπ)).real
        (⋃ j : Fin N, {ω | i ≠ j ∧ (ω i).2.1 = (ω j).2.1}) :=
      measureReal_iUnion_fintype_le _
    _ ≤ ∑ i : Fin N, ∑ j : Fin N, (1 / (d + 1 : ℝ)) := by
      apply Finset.sum_le_sum
      intro i _
      refine (measureReal_iUnion_fintype_le _).trans ?_
      apply Finset.sum_le_sum
      intro j _
      by_cases hij : i = j
      · subst j; simp; positivity
      · simpa [hij] using collision_pair_le d π hπ i j hij
    _ = (N : ℝ) ^ 2 / (d + 1 : ℝ) := by simp; ring

/-- The expected weighted number of rare arrivals is `π ∑ w i`. -/
lemma weighted_rare_expectation {N : ℕ} (d : ℕ) {π : ℝ}
    (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1) (w : Fin N → ℝ) :
    (∫ ω, ∑ i : Fin N, (if (ω i).1 = true then w i else 0)
      ∂iid N (sampleLaw d π hπ1)) = π * ∑ i : Fin N, w i := by
  classical
  rw [integral_finset_sum _ (fun _ _ => Integrable.of_finite)]
  have he (i : Fin N) :
      (fun ω : Fin N → Sample d => if (ω i).1 = true then w i else 0) =
        {ω | (ω i).1 = true}.indicator (fun _ => w i) := by
    funext ω
    simp [Set.indicator_apply]
  simp_rw [he, integral_indicator_const _ (MeasurableSet.of_discrete),
    smul_eq_mul, iid_rare_mass d hπ0 hπ1]
  rw [Finset.mul_sum]

/-- If a nonnegative integrable `Z` is at least `c` on `E`, then `c P(E) ≤ E[Z]`. -/
lemma event_progress_budget {Ω : Type*} [MeasurableSpace Ω]
    (ν : Measure Ω) [IsProbabilityMeasure ν] (E : Set Ω) (hE : MeasurableSet E)
    (Z : Ω → ℝ) (hZ : Integrable Z ν) (hZ0 : ∀ ω, 0 ≤ Z ω)
    (c : ℝ) (hprogress : ∀ ω ∈ E, c ≤ Z ω) :
    c * ν.real E ≤ ∫ ω, Z ω ∂ν := by
  have hle : E.indicator (fun _ => c) ≤ Z := by
    intro ω
    by_cases hω : ω ∈ E
    · simpa [hω] using hprogress ω hω
    · simpa [hω] using hZ0 ω
  have hi : Integrable (E.indicator (fun _ : Ω => c)) ν :=
    (integrable_const c).indicator hE
  have hh := integral_mono hi hZ hle
  rw [integral_indicator_const c hE, smul_eq_mul] at hh
  simpa only [mul_comm] using hh

section Seed
variable {S : Type*} [MeasurableSpace S] (ν : Measure S) [IsProbabilityMeasure ν]

lemma seed_event_mass {N : ℕ} (d : ℕ) (π : ℝ) (hπ : π ≤ 1)
    (E : Set (Fin N → Sample d)) :
    ((iid N (sampleLaw d π hπ)).prod ν).real {q | q.1 ∈ E} =
      (iid N (sampleLaw d π hπ)).real E := by
  have he : {q : (Fin N → Sample d) × S | q.1 ∈ E} = E ×ˢ univ := by ext q; simp
  rw [he, measureReal_prod_prod, measureReal_univ_eq_one, mul_one]

lemma weighted_rare_integrable {N : ℕ} (d : ℕ) (π : ℝ) (hπ : π ≤ 1)
    (w : Fin N → ℝ) :
    Integrable (fun q : (Fin N → Sample d) × S =>
      ∑ i : Fin N, if (q.1 i).1 = true then w i else 0)
      ((iid N (sampleLaw d π hπ)).prod ν) := by
  have hi : Integrable (fun ω : Fin N → Sample d =>
      ∑ i : Fin N, if (ω i).1 = true then w i else 0) (iid N (sampleLaw d π hπ)) :=
    Integrable.of_finite
  simpa using hi.mul_prod (integrable_const (1 : ℝ) (μ := ν))

lemma weighted_rare_seed_expectation {N : ℕ} (d : ℕ) {π : ℝ}
    (hπ0 : 0 ≤ π) (hπ1 : π ≤ 1) (w : Fin N → ℝ) :
    (∫ q : (Fin N → Sample d) × S,
      ∑ i : Fin N, if (q.1 i).1 = true then w i else 0
      ∂(iid N (sampleLaw d π hπ1)).prod ν) = π * ∑ i : Fin N, w i := by
  rw [integral_prod _ (weighted_rare_integrable ν d π hπ1 w)]
  dsimp only
  simp only [integral_const, measureReal_univ_eq_one, one_smul]
  exact weighted_rare_expectation d hπ0 hπ1 w

end Seed
end
end ClippedSGD.MomentumProbability


==> anc/lean/ClippedSGD/MomentumRun.lean <==
import ClippedSGD.MomentumOracle
import ClippedSGD.MomentumTail

/-! Heavy-ball runs of a controller, and the coupling of the run on the instance with
the reference run. -/

open Set MeasureTheory
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.MomentumRun
open MomentumGeometry MomentumProbability MomentumOracle
noncomputable section

abbrev Control := ℝ × (ℝ × ℝ)
def damping (c : Control) : ℝ := c.1
def gain (c : Control) : ℝ := c.2.1
def scale (c : Control) : ℝ := c.2.2

/-- A controller maps the gradient transcript, including the current gradient, and a
seed to the controls. -/
abbrev Rule (E S : Type*) := (t : ℕ) → ((Fin (t + 1) → E) × S) → Control
abbrev State (E : Type*) (t : ℕ) := E × (E × (Fin t → E))

section General
variable {E S : Type*} [AddCommGroup E] [Module ℝ E]

def trajectory (R : Rule E S) (oracle : ℕ → E → E) (seed : S) : (t : ℕ) → State E t
  | 0 => (0, 0, Fin.elim0)
  | t + 1 =>
    let q := trajectory R oracle seed t
    let g := oracle t q.1
    let hist := Fin.snoc q.2.2 g
    let ctrl := R t (hist, seed)
    let v := damping ctrl • q.2.1 + scale ctrl • g
    (q.1 - gain ctrl • v, v, hist)

def position (R : Rule E S) (oracle : ℕ → E → E) (seed : S) (t : ℕ) : E :=
  (trajectory R oracle seed t).1

def velocity (R : Rule E S) (oracle : ℕ → E → E) (seed : S) (t : ℕ) : E :=
  (trajectory R oracle seed t).2.1

def controls (R : Rule E S) (oracle : ℕ → E → E) (seed : S) (t : ℕ) : Control :=
  R t (Fin.snoc (trajectory R oracle seed t).2.2 (oracle t (position R oracle seed t)), seed)

lemma position_zero (R : Rule E S) (oracle : ℕ → E → E) (seed : S) :
    position R oracle seed 0 = 0 := rfl

lemma velocity_zero (R : Rule E S) (oracle : ℕ → E → E) (seed : S) :
    velocity R oracle seed 0 = 0 := rfl

lemma velocity_step (R : Rule E S) (oracle : ℕ → E → E) (seed : S) (t : ℕ) :
    velocity R oracle seed (t + 1) =
      damping (controls R oracle seed t) • velocity R oracle seed t +
      scale (controls R oracle seed t) • oracle t (position R oracle seed t) := rfl

lemma position_step (R : Rule E S) (oracle : ℕ → E → E) (seed : S) (t : ℕ) :
    position R oracle seed (t + 1) = position R oracle seed t -
      gain (controls R oracle seed t) • velocity R oracle seed (t + 1) := rfl

/-- Two oracles that agree along the run produce the same states and transcripts. -/
theorem coupled_trajectory (R : Rule E S) (legal reference : ℕ → E → E)
    (seed : S) (T : ℕ)
    (same : ∀ t < T, legal t (position R reference seed t) = reference t (position R reference seed t)) :
    ∀ t ≤ T, trajectory R legal seed t = trajectory R reference seed t := by
  intro t ht
  induction t with
  | zero => rfl
  | succ t ih =>
    have he := ih (by omega)
    have ho := same t (by omega)
    simp only [trajectory, he]
    change legal t (position R reference seed t) = reference t (position R reference seed t) at ho
    simp only [position] at ho
    rw [ho]

end General

variable {S : Type*}

def referenceOracle (A B : ℝ) (ω : ℕ → Sample d) (t : ℕ) (x : Space d) : Space d :=
  coordinateVector (Fin.cases (-(if (ω t).1 then A else 0))
    (fun j => x j.succ + pulse A B (ω t) j))

def legalOracle (μ A B : ℝ) (ω : ℕ → Sample d) (t : ℕ) : Space d → Space d :=
  grad μ A B (ω t)

lemma reference_first (A B : ℝ) (ω : ℕ → Sample d) (t : ℕ) (x : Space d) :
    referenceOracle A B ω t x 0 = -(if (ω t).1 then A else 0) := rfl

lemma reference_nuisance (A B : ℝ) (ω : ℕ → Sample d) (t : ℕ) (x : Space d) :
    nuisance (referenceOracle A B ω t x) = nuisance x + pulse A B (ω t) := by
  apply PiLp.ext
  intro j
  rfl

lemma nuisance_add (x y : Space d) : nuisance (x + y) = nuisance x + nuisance y := by
  apply PiLp.ext
  intro i
  rfl
lemma nuisance_sub (x y : Space d) : nuisance (x - y) = nuisance x - nuisance y := by
  apply PiLp.ext
  intro i
  rfl
lemma nuisance_smul (a : ℝ) (x : Space d) : nuisance (a • x) = a • nuisance x := by
  apply PiLp.ext
  intro i
  rfl
lemma nuisance_zero : nuisance (0 : Space d) = 0 := by
  apply PiLp.ext
  intro i
  rfl

theorem legal_reference_coupling (R : Rule (Space d) S) (μ A B : ℝ)
    (ω : ℕ → Sample d) (seed : S) (T : ℕ)
    (flat : ∀ t < T, position R (referenceOracle A B ω) seed t 0 ≤ 1 - μ) :
    ∀ t ≤ T, trajectory R (legalOracle μ A B ω) seed t =
      trajectory R (referenceOracle A B ω) seed t := by
  apply coupled_trajectory
  intro t ht
  exact flat_gradient μ (if (ω t).1 then A else 0) (pulse A B (ω t))
    (position R (referenceOracle A B ω) seed t) (flat t ht)

/-- If the run on the instance keeps its gap below `b` up to time `N`, the reference run
first exceeds one half in the first coordinate at some time `T ≤ N`. -/
theorem success_forces_crossing (R : Rule (Space d) S) (μ A B : ℝ)
    (ω : ℕ → Sample d) (seed : S) (N : ℕ) (hN : 0 < N)
    (hμ0 : 0 ≤ μ) (hμhalf : μ ≤ 1/2) (b : ℕ → ℝ)
    (hfinal : b N < μ / 4)
    (good : ∀ t, 0 < t → t ≤ N →
      populationLoss μ (position R (legalOracle μ A B ω) seed t) -
        populationLoss μ (target d) ≤ b t) :
    ∃ T, 0 < T ∧ T ≤ N ∧ 1/2 < position R (referenceOracle A B ω) seed T 0 ∧
      ∀ t < T, position R (referenceOracle A B ω) seed t 0 ≤ 1/2 := by
  have hex : ∃ T, T ≤ N ∧ 1/2 < position R (referenceOracle A B ω) seed T 0 := by
    by_contra! hn
    have he := legal_reference_coupling R μ A B ω seed N
      (fun t ht => (hn t (by omega)).trans (by linarith)) N le_rfl
    have hp : position R (legalOracle μ A B ω) seed N =
        position R (referenceOracle A B ω) seed N := congrArg Prod.fst he
    have hl := MomentumGeometry.gap_before_half μ hμ0 hμhalf
      (position R (legalOracle μ A B ω) seed N) (by rw [hp]; exact hn N le_rfl)
    linarith [good N hN le_rfl]
  let T := Nat.find hex
  have hs := Nat.find_spec hex
  refine ⟨T, ?_, hs.1, hs.2, ?_⟩
  · by_contra hn
    have he : T = 0 := by omega
    have hx : 1 / 2 < position R (referenceOracle A B ω) seed T 0 := hs.2
    rw [he, position_zero] at hx
    norm_num at hx
  · intro t ht
    have hn := Nat.find_min hex ht
    have htN : t ≤ N := by have := hs.1; omega
    exact le_of_not_gt (fun h => hn ⟨htN, h⟩)

/-- A gap of at most `b` bounds the nuisance component by `√(2b)`. -/
lemma nuisance_radius_of_gap (μ : ℝ) (hμ : 0 ≤ μ) (x : Space d) (b : ℝ)
    (hb : populationLoss μ x - populationLoss μ (target d) ≤ b) :
    ‖nuisance x‖ ≤ Real.sqrt (2 * b) := by
  have hn := nuisance_gap_lower μ hμ x
  have hb0 : 0 ≤ 2*b := by nlinarith [sq_nonneg ‖nuisance x‖]
  have hs := Real.sq_sqrt hb0
  have hs0 := Real.sqrt_nonneg (2*b)
  nlinarith [norm_nonneg (nuisance x)]

/-- A progress bound on a successful path without collisions or early rare pulses. -/
theorem pathwise_progress (R : Rule (Space d) S) (μ A B H : ℝ)
    (ω : ℕ → Sample d) (seed : S) (N n₀ : ℕ) (hN : 0 < N)
    (hμ0 : 0 ≤ μ) (hμhalf : μ ≤ 1/2) (hA : 0 ≤ A) (hB : 0 < B) (hBA : B ≤ A)
    (hH : 0 ≤ H) (b g : ℕ → ℝ) (w : ℕ → ℕ)
    (bmono : Antitone b) (hfinal : b N < μ / 4)
    (bound : ∀ t, let q := controls R (referenceOracle A B ω) seed t
      0 ≤ damping q ∧ damping q ≤ 1 ∧ 0 ≤ scale q ∧ scale q ≤ 1 ∧
        0 ≤ gain q ∧ (t < N → gain q ≤ H))
    (forget : ∀ j, n₀ ≤ j → j < N → ∀ i ∈ Finset.Ico (j + 1) (j + w j + 1),
      damping (controls R (referenceOracle A B ω) seed i) ≤ 1 - g j)
    (small : ∀ j, n₀ ≤ j → j < N →
      Real.sqrt (2 * b (j + 1)) * Real.sqrt (w j : ℝ) ≤ B / 2)
    (good : ∀ t, 0 < t → t ≤ N →
      populationLoss μ (position R (legalOracle μ A B ω) seed t) -
        populationLoss μ (target d) ≤ b t)
    (distinct : ∀ i < N, ∀ j < N, i ≠ j → (ω i).2.1 ≠ (ω j).2.1)
    (early : ∀ i < n₀, (ω i).1 = false) :
    1 / 2 < ∑ j ∈ Finset.range N, if (ω j).1 then
      2 * Real.sqrt (2 * b (j + 1)) + A * H * N * Real.exp (-(w j : ℝ) * g j) else 0 := by
  obtain ⟨T, hT0, hTN, hcross, hpre⟩ :=
    success_forces_crossing R μ A B ω seed N hN hμ0 hμhalf b hfinal good
  let ctrl := controls R (referenceOracle A B ω) seed
  let β := fun t => damping (ctrl t)
  let c := fun t => scale (ctrl t)
  let η := fun t => gain (ctrl t)
  let v := fun t => nuisance (velocity R (referenceOracle A B ω) seed t)
  let y := fun t => nuisance (position R (referenceOracle A B ω) seed t)
  let z := fun t => pulse A B (ω t)
  have hv0 : v 0 = 0 := nuisance_zero
  have hy0 : y 0 = 0 := nuisance_zero
  have hvstep : ∀ i < T, v (i+1) = β i • v i + c i • (y i + z i) := by
    intro i _
    dsimp [v, β, c, y, z, ctrl]
    rw [velocity_step, nuisance_add, nuisance_smul, nuisance_smul, reference_nuisance]
  have hystep : ∀ i < T, y (i+1) = y i - η i • v (i+1) := by
    intro i _
    dsimp [y, η, v, ctrl]
    rw [position_step, nuisance_sub, nuisance_smul]
  have hcouple := legal_reference_coupling R μ A B ω seed T
    (fun t ht => (hpre t ht).trans (by linarith))
  have pulsebound (j : ℕ) (hj : j < T) (hY : (ω j).1 = true) :
      A * Resolvent.kernel β c η T j ≤
        2 * Real.sqrt (2 * b (j+1)) + A * H * N * Real.exp (-(w j : ℝ) * g j) := by
    have hjn : n₀ ≤ j := by
      by_contra hn
      have := early j (by omega)
      simp_all
    have hjN : j < N := hj.trans_le hTN
    apply MomentumTail.pulse_response_bound β c η v y z N T j (w j) hj hTN hv0 hy0 hvstep hystep
      (fun i _ => (bound i).1) (fun i _ => (bound i).2.1)
      (fun i _ => (bound i).2.2.1) (bound j).2.2.2.1
      (fun i _ => (bound i).2.2.2.2.1)
      A B (Real.sqrt (2*b (j+1))) H (g j)
    · simp only [z, pulse_norm A B hA hB.le, amplitude, hY, ↓reduceIte]
    · exact hB
    · exact hH
    · intro i hi; exact (bound i).2.2.2.2.2 (hi.trans_le hTN)
    · exact forget j hjn hjN
    · intro i hi k hk hik
      exact pulse_orthogonal A B (ω i) (ω k) (distinct i (hi.trans_le hTN) k (hk.trans_le hTN) hik)
    · intro i _
      dsimp [z]
      rw [pulse_norm A B hA hB.le]
      cases (ω i).1 <;> simp [amplitude, hBA]
    · let e := min T (j + w j + 1)
      have heT : e ≤ T := min_le_left _ _
      have he0 : 0 < e := lt_min hT0 (by omega)
      have hje : j + 1 ≤ e := le_min (by omega) (by omega)
      have heN := heT.trans hTN
      have hpos : position R (legalOracle μ A B ω) seed e =
          position R (referenceOracle A B ω) seed e := congrArg Prod.fst (hcouple e heT)
      have hr := nuisance_radius_of_gap μ hμ0
        (position R (legalOracle μ A B ω) seed e) (b (j+1))
        ((good e he0 heN).trans (bmono hje))
      rw [hpos] at hr
      exact hr
    · exact small j hjn hjN
  have hx := MomentumTail.flat_displacement β c η
    (fun i => velocity R (referenceOracle A B ω) seed i 0)
    (fun i => position R (referenceOracle A B ω) seed i 0)
    (fun i => (ω i).1) A T rfl rfl
    (by
      intro i _
      dsimp only
      rw [velocity_step]
      simp only [PiLp.add_apply, PiLp.smul_apply, smul_eq_mul, reference_first]
      dsimp [β, c, ctrl]
      cases (ω i).1 <;> simp
      <;> ring)
    (by
      intro i _
      dsimp only
      rw [position_step]
      rfl)
  dsimp only at hx
  rw [hx] at hcross
  apply hcross.trans_le
  calc
    _ ≤ ∑ j ∈ Finset.range T, if (ω j).1 then
        2 * Real.sqrt (2*b (j+1)) + A * H * N * Real.exp (-(w j : ℝ)*g j) else 0 := by
      apply Finset.sum_le_sum
      intro j hj
      cases he : (ω j).1
      · simp
      · simpa using pulsebound j (Finset.mem_range.mp hj) he
    _ ≤ _ := by
      apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono hTN)
      intro i _ _
      split_ifs <;> positivity

section Measurability
variable {E Ω : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
  [MeasurableSpace S] [MeasurableSpace Ω]

lemma measurable_snoc {n : ℕ} (f : Ω → Fin n → E) (g : Ω → E)
    (hf : Measurable f) (hg : Measurable g) :
    Measurable (fun ω => (Fin.snoc (f ω) (g ω) : Fin (n + 1) → E)) := by
  apply measurable_pi_iff.mpr
  intro i
  refine Fin.lastCases ?_ (fun j => ?_) i
  · simpa using hg
  · simpa using (measurable_pi_iff.mp hf j)

/-- The trajectory is measurable when the controller and the oracle are. -/
theorem trajectory_measurable (R : Rule E S) (hR : ∀ t, Measurable (R t))
    (oracle : Ω → ℕ → E → E)
    (ho : ∀ t, Measurable (fun z : Ω × E => oracle z.1 t z.2))
    (seed : Ω → S) (hs : Measurable seed) :
    ∀ t, Measurable (fun ω => trajectory R (oracle ω) (seed ω) t) := by
  intro t
  induction t with
  | zero => exact measurable_const
  | succ t ih =>
    let state : Ω → State E t := fun ω => trajectory R (oracle ω) (seed ω) t
    let raw : Ω → E := fun ω => oracle ω t (state ω).1
    have hg : Measurable raw := (ho t).comp (measurable_id.prodMk ih.fst)
    have hh : Measurable (fun ω => (Fin.snoc (state ω).2.2 (raw ω) : Fin (t + 1) → E)) :=
      measurable_snoc _ _ ih.snd.snd hg
    have hc : Measurable (fun ω => R t (Fin.snoc (state ω).2.2 (raw ω), seed ω)) :=
      (hR t).comp (hh.prodMk hs)
    have hv : Measurable (fun ω =>
        damping (R t (Fin.snoc (state ω).2.2 (raw ω), seed ω)) • (state ω).2.1 +
        scale (R t (Fin.snoc (state ω).2.2 (raw ω), seed ω)) • raw ω) :=
      (hc.fst.smul ih.snd.fst).add (hc.snd.snd.smul hg)
    exact ((ih.fst.sub (hc.snd.fst.smul hv)).prodMk (hv.prodMk hh))

end Measurability

lemma grad_continuous (μ A B : ℝ) (a : Sample d) : Continuous (grad μ A B a) := by
  apply LipschitzWith.continuous (K := 1)
  apply lipschitzWith_iff_norm_sub_le.mpr
  intro x y
  simpa using sampleGrad_lipschitz μ (if a.1 then A else 0) (pulse A B a) x y

lemma grad_joint_measurable (μ A B : ℝ) :
    Measurable (fun z : Sample d × Space d => grad μ A B z.1 z.2) := by
  have hm : Measurable (fun z : Space d × Sample d => grad μ A B z.2 z.1) :=
    measurable_from_prod_countable (fun a => (grad_continuous μ A B a).measurable)
  exact hm.comp measurable_swap

def prefixSamples {N d : ℕ} (ω : Fin N → Sample d) (t : ℕ) : Sample d :=
  if ht : t < N then ω ⟨t, ht⟩ else (false, (0, false))

lemma prefixSamples_at {N d : ℕ} (ω : Fin N → Sample d) (t : ℕ) (ht : t < N) :
    prefixSamples ω t = ω ⟨t, ht⟩ := by simp [prefixSamples, ht]

/-- Every iterate is a measurable function of the samples and the seed. -/
theorem legal_position_measurable [MeasurableSpace S] (R : Rule (Space d) S)
    (hR : ∀ t, Measurable (R t)) (μ A B : ℝ) (N t : ℕ) :
    Measurable (fun q : (Fin N → Sample d) × S =>
      position R (legalOracle μ A B (prefixSamples q.1)) q.2 t) := by
  apply Measurable.fst
  apply trajectory_measurable R hR _ _ _ measurable_snd t
  intro k
  have hp : Measurable (fun q : ((Fin N → Sample d) × S) × Space d => prefixSamples q.1.1 k) :=
    (show Measurable (fun ω : Fin N → Sample d => prefixSamples ω k) from .of_discrete).comp
      (measurable_fst.comp measurable_fst)
  exact (grad_joint_measurable μ A B).comp (hp.prodMk measurable_snd)

end
end ClippedSGD.MomentumRun


==> anc/lean/ClippedSGD/MomentumTail.lean <==
import ClippedSGD.ProjectionPulse
import Mathlib.Analysis.Convex.SpecificFunctions.Pow
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-! Forgetting bounds for the response to a single pulse. -/

open Finset
open scoped BigOperators InnerProductSpace

namespace ClippedSGD.MomentumTail

noncomputable section

lemma damping_window (β : ℕ → ℝ) (j w : ℕ) (g : ℝ)
    (hβ : ∀ i ∈ Ico (j + 1) (j + w + 1), 0 ≤ β i)
    (hgap : ∀ i ∈ Ico (j + 1) (j + w + 1), β i ≤ 1 - g) :
    (∏ i ∈ Ico (j + 1) (j + w + 1), β i) ≤ Real.exp (-(w : ℝ) * g) := by
  calc
    _ ≤ ∏ _i ∈ Ico (j + 1) (j + w + 1), Real.exp (-g) := by
      apply prod_le_prod hβ
      intro i hi
      exact (hgap i hi).trans (Real.one_sub_le_exp_neg g)
    _ = Real.exp (-(w : ℝ) * g) := by
      rw [prod_const, Nat.card_Ico]
      have hn : j + w + 1 - (j + 1) = w := by omega
      rw [hn, ← Real.exp_nat_mul]
      congr 1
      ring

lemma damping_after_window (β : ℕ → ℝ) (j w s : ℕ) (hjs : j + w ≤ s)
    (g : ℝ)
    (hβ0 : ∀ i ∈ Ico (j + 1) (s + 1), 0 ≤ β i)
    (hβ1 : ∀ i ∈ Ico (j + 1) (s + 1), β i ≤ 1)
    (hgap : ∀ i ∈ Ico (j + 1) (j + w + 1), β i ≤ 1 - g) :
    (∏ i ∈ Ico (j + 1) (s + 1), β i) ≤ Real.exp (-(w : ℝ) * g) := by
  have hfirst : ∀ i ∈ Ico (j + 1) (j + w + 1), 0 ≤ β i := by
    intro i hi
    apply hβ0 i
    have := mem_Ico.mp hi
    exact mem_Ico.mpr ⟨this.1, by omega⟩
  rw [← prod_Ico_consecutive β (by omega : j + 1 ≤ j + w + 1)
    (by omega : j + w + 1 ≤ s + 1)]
  have htail : (∏ i ∈ Ico (j + w + 1) (s + 1), β i) ≤ 1 := by
    apply prod_le_one
    · intro i hi; apply hβ0 i
      have := mem_Ico.mp hi
      exact mem_Ico.mpr ⟨by omega, this.2⟩
    · intro i hi; apply hβ1 i
      have := mem_Ico.mp hi
      exact mem_Ico.mpr ⟨by omega, this.2⟩
  calc
    _ ≤ (∏ i ∈ Ico (j + 1) (j + w + 1), β i) * 1 :=
      mul_le_mul_of_nonneg_left htail (prod_nonneg hfirst)
    _ ≤ _ := by simpa using damping_window β j w g hfirst hgap

/-- A bound on the position-response kernel after the useful window of a pulse. -/
theorem kernel_tail_bound (β c η : ℕ → ℝ) (N t j w : ℕ)
    (htN : t ≤ N) (hwindow : j + w + 1 ≤ t)
    (g H A : ℝ) (hH : 0 ≤ H) (hA : 0 ≤ A)
    (hc0 : 0 ≤ c j) (hc1 : c j ≤ 1)
    (hβ0 : ∀ i < t, 0 ≤ β i) (hβ1 : ∀ i < t, β i ≤ 1)
    (hη0 : ∀ i < t, 0 ≤ η i) (hηH : ∀ i < t, η i ≤ H)
    (hgap : ∀ i ∈ Ico (j + 1) (j + w + 1), β i ≤ 1 - g) :
    0 ≤ A * (ClippedSGD.Resolvent.kernel β c η t j -
      ClippedSGD.Resolvent.kernel β c η (j + w + 1) j) ∧
    A * (ClippedSGD.Resolvent.kernel β c η t j -
      ClippedSGD.Resolvent.kernel β c η (j + w + 1) j) ≤
      A * H * N * Real.exp (-(w : ℝ) * g) := by
  let e := j + w + 1
  have hsplit : ClippedSGD.Resolvent.kernel β c η t j -
      ClippedSGD.Resolvent.kernel β c η e j =
      ∑ s ∈ Ico e t, η s * ClippedSGD.Resolvent.velocityWeight β c (s + 1) j := by
    unfold ClippedSGD.Resolvent.kernel
    exact sub_eq_iff_eq_add.mpr
      ((sum_range_add_sum_Ico
        (fun s => η s * ClippedSGD.Resolvent.velocityWeight β c (s + 1) j)
        hwindow).symm.trans (add_comm _ _))
  have hterm (s : ℕ) (hs : s ∈ Ico e t) :
      0 ≤ η s * ClippedSGD.Resolvent.velocityWeight β c (s + 1) j ∧
      η s * ClippedSGD.Resolvent.velocityWeight β c (s + 1) j ≤
        H * Real.exp (-(w : ℝ) * g) := by
    have hst : s < t := (mem_Ico.mp hs).2
    have hjs : j < s + 1 := by have := (mem_Ico.mp hs).1; dsimp [e] at this; omega
    rw [ClippedSGD.Resolvent.velocityWeight, if_pos hjs]
    have hp0 : 0 ≤ ∏ i ∈ Ico (j + 1) (s + 1), β i := by
      apply prod_nonneg
      intro i hi
      apply hβ0 i
      have := (mem_Ico.mp hi).2; omega
    have hp1 : (∏ i ∈ Ico (j + 1) (s + 1), β i) ≤ Real.exp (-(w : ℝ) * g) := by
      apply damping_after_window β j w s
        (by have := (mem_Ico.mp hs).1; dsimp [e] at this; omega) g
      · intro i hi; apply hβ0 i; have := (mem_Ico.mp hi).2; omega
      · intro i hi; apply hβ1 i; have := (mem_Ico.mp hi).2; omega
      · exact hgap
    constructor
    · exact mul_nonneg (hη0 s hst) (mul_nonneg hc0 hp0)
    · calc
        _ ≤ H * (c j * ∏ i ∈ Ico (j + 1) (s + 1), β i) :=
          mul_le_mul_of_nonneg_right (hηH s hst) (mul_nonneg hc0 hp0)
        _ ≤ H * (1 * Real.exp (-(w : ℝ) * g)) :=
          mul_le_mul_of_nonneg_left (mul_le_mul hc1 hp1 hp0 (by norm_num)) hH
        _ = _ := by ring
  rw [hsplit]
  constructor
  · exact mul_nonneg hA (sum_nonneg fun s hs => (hterm s hs).1)
  · calc
      _ ≤ A * ∑ _s ∈ Ico e t, H * Real.exp (-(w : ℝ) * g) :=
        mul_le_mul_of_nonneg_left (sum_le_sum fun s hs => (hterm s hs).2) hA
      _ = A * (t - e : ℕ) * H * Real.exp (-(w : ℝ) * g) := by
        simp only [sum_const, Nat.card_Ico, nsmul_eq_mul]
        ring
      _ ≤ A * N * H * Real.exp (-(w : ℝ) * g) := by
        gcongr
        exact_mod_cast (show t - e ≤ N by omega)
      _ = _ := by ring

/-- The short-window and forgetting estimate for a single pulse. -/
theorem pulse_response_bound
    {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]
    (β c η : ℕ → ℝ) (v y z : ℕ → E) (N T j w : ℕ)
    (hjT : j < T) (hTN : T ≤ N)
    (vzero : v 0 = 0) (yzero : y 0 = 0)
    (vstep : ∀ i < T, v (i + 1) = β i • v i + c i • (y i + z i))
    (ystep : ∀ i < T, y (i + 1) = y i - η i • v (i + 1))
    (hβ0 : ∀ i < T, 0 ≤ β i) (hβ1 : ∀ i < T, β i ≤ 1)
    (hc0 : ∀ i < T, 0 ≤ c i) (hc1 : c j ≤ 1)
    (hη0 : ∀ i < T, 0 ≤ η i)
    (A B R H g : ℝ) (hA : A = ‖z j‖) (hB : 0 < B) (hH : 0 ≤ H)
    (hηH : ∀ i < T, η i ≤ H)
    (hgap : ∀ i ∈ Ico (j + 1) (j + w + 1), β i ≤ 1 - g)
    (orth : ∀ i < T, ∀ k < T, i ≠ k → ⟪z i, z k⟫_ℝ = 0)
    (floor : ∀ i < T, B ≤ ‖z i‖)
    (radius : ‖y (min T (j + w + 1))‖ ≤ R)
    (small : R * Real.sqrt (w : ℝ) ≤ B / 2) :
    A * ClippedSGD.Resolvent.kernel β c η T j ≤
      2 * R + A * H * N * Real.exp (-(w : ℝ) * g) := by
  let e := min T (j + w + 1)
  have heT : e ≤ T := min_le_left _ _
  have hje : j < e := lt_min hjT (by omega)
  have hR : 0 ≤ R := (norm_nonneg _).trans radius
  have hA0 : 0 ≤ A := by rw [hA]; exact norm_nonneg _
  have hew : e - j - 1 ≤ w := by
    have := min_le_right T (j + w + 1)
    dsimp [e]
    omega
  have hsmall : R * Real.sqrt (e - j - 1 : ℕ) ≤ B / 2 := by
    calc
      _ ≤ R * Real.sqrt (w : ℝ) := by
        exact mul_le_mul_of_nonneg_left (Real.sqrt_le_sqrt (by exact_mod_cast hew)) hR
      _ ≤ _ := small
  have hshort : A * ClippedSGD.Resolvent.kernel β c η e j ≤ 2 * R := by
    exact ClippedSGD.ProjectionPulse.orthogonal_pulse_budget_full β c η v y z e j hje
      vzero yzero
      (fun i hi => vstep i (hi.trans_le heT))
      (fun i hi => ystep i (hi.trans_le heT))
      (fun i hi => hβ0 i (hi.trans_le heT))
      (fun i hi => hc0 i (hi.trans_le heT))
      (fun i hi => hη0 i (hi.trans_le heT))
      A B R hA hB
      (fun i hi k hk hik => orth i (hi.trans_le heT) k (hk.trans_le heT) hik)
      (fun i hi => floor i (hi.trans_le heT)) radius hsmall
  by_cases hTe : T ≤ j + w + 1
  · have he : e = T := min_eq_left hTe
    rw [he] at hshort
    exact hshort.trans (le_add_of_nonneg_right (by positivity))
  · have he : e = j + w + 1 := min_eq_right (le_of_not_ge hTe)
    rw [he] at hshort
    have htail := kernel_tail_bound β c η N T j w hTN (le_of_not_ge hTe)
      g H A hH hA0 (hc0 j hjT) hc1 hβ0 hβ1 hη0 hηH hgap
    nlinarith [htail.2]

/-- The displacement along the useful coordinate, from the zero initialization and the
flat-coordinate gradient `-A Y`. -/
theorem flat_displacement (β c η : ℕ → ℝ) (v x : ℕ → ℝ)
    (Y : ℕ → Bool) (A : ℝ) (T : ℕ) (vzero : v 0 = 0) (xzero : x 0 = 0)
    (vstep : ∀ i < T, v (i + 1) = β i * v i - c i * A * (if Y i then 1 else 0))
    (xstep : ∀ i < T, x (i + 1) = x i - η i * v (i + 1)) :
    x T = ∑ j ∈ range T, if Y j then A * ClippedSGD.Resolvent.kernel β c η T j else 0 := by
  have hv : ∀ i < T, v (i + 1) = β i • v i + c i • (-(A * (if Y i then 1 else 0))) := by
    intro i hi
    rw [vstep i hi]
    simp only [smul_eq_mul]
    ring
  have hx := ClippedSGD.Resolvent.position_expansion β c η v x
    (fun i => -(A * (if Y i then 1 else 0))) T vzero xzero hv xstep T le_rfl
  rw [hx, ← sum_neg_distrib]
  apply sum_congr rfl
  intro j _
  cases hy : Y j <;> simp [smul_eq_mul, hy, mul_comm]

end
end ClippedSGD.MomentumTail


==> anc/lean/ClippedSGD/Potential.lean <==
import ClippedSGD
import Mathlib.Algebra.Order.BigOperators.Group.Finset

/-! The pathwise potential of the last-iterate analysis, for inexact gradient steps and
convex-combination comparators. Indices follow the paper: `x 1` is the initial point, and
update `t` produces `x (t+1)`. -/
open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.Potential
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

def comparator (xstar : E) (x : ℕ → E) (w : ℕ → ℝ) : ℕ → E
  | 0 => xstar
  | t+1 => (1-w t/w (t+1)) • x (t+1)+(w t/w (t+1)) • comparator xstar x w t

def distanceEnergy (xstar : E) (x : ℕ → E) (w : ℕ → ℝ) (t : ℕ) : ℝ :=
  w t/2*‖comparator xstar x w t-x (t+1)‖^2

lemma comparator_displacement (xstar : E) (x : ℕ → E) (w : ℕ → ℝ) (t : ℕ) :
    comparator xstar x w (t+1)-x (t+1) =
      (w t/w (t+1)) • (comparator xstar x w t-x (t+1)) := by
  simp only [comparator, sub_smul, one_smul, smul_sub]
  abel

lemma weighted_step {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (xstar : E) (x e : ℕ → E) (w η : ℕ → ℝ) (t : ℕ)
    (hw : 0 < w (t+1)) (hw0 : 0 ≤ w t) (hwmono : w t ≤ w (t+1))
    (hη : 0 < η (t+1)) (hstep : η (t+1) ≤ 1/(2*L))
    (hupdate : x (t+2)=x (t+1)-η (t+1) • (gradient f (x (t+1))+e (t+1))) :
    η (t+1)*w (t+1)*(f (x (t+2))-f (comparator xstar x w (t+1)))+
      distanceEnergy xstar x w (t+1) ≤ distanceEnergy xstar x w t+
      2*(η (t+1))^2*w (t+1)*‖e (t+1)‖^2+
      η (t+1)*w t*⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ := by
  have hs := ClippedSGD.paper_one_step hconv hdiff hL hlip hη hstep
    (x (t+1)) (comparator xstar x w (t+1)) (e (t+1))
  dsimp only at hs
  rw [← hupdate] at hs
  have h := mul_le_mul_of_nonneg_left hs hw.le
  have hr0 : 0 ≤ w t/w (t+1) := div_nonneg hw0 hw.le
  have hr1 : w t/w (t+1) ≤ 1 := (div_le_one hw).mpr hwmono
  have hmul : w (t+1)*(w t/w (t+1))=w t := by field_simp
  have hcoef : w (t+1)*(w t/w (t+1))^2 ≤ w t := by nlinarith
  have hdist : ‖x (t+1)-comparator xstar x w (t+1)‖^2 =
      (w t/w (t+1))^2*‖comparator xstar x w t-x (t+1)‖^2 := by
    rw [norm_sub_rev, comparator_displacement, norm_smul, Real.norm_eq_abs,
      abs_of_nonneg hr0, mul_pow]
  rw [hdist, comparator_displacement, real_inner_smul_right] at h
  have hnorm := mul_le_mul_of_nonneg_right hcoef
    (sq_nonneg ‖comparator xstar x w t-x (t+1)‖)
  have he : 0 ≤ (η (t+1))^2*w (t+1)*‖e (t+1)‖^2 := by positivity
  have hinner : w (t+1)*(η (t+1)*((w t/w (t+1))*
      ⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ)) =
      η (t+1)*w t*⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ := by
    calc
      _ = η (t+1)*(w (t+1)*(w t/w (t+1)))*
          ⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ := by ring
      _ = _ := by rw [hmul]
  simp only [distanceEnergy, norm_sub_rev (comparator xstar x w (t+1)) (x (t+2))]
  nlinarith only [h, hnorm, he, hinner]

def gapPrefix (G w : ℕ → ℝ) (m : ℕ) : ℝ :=
  ∑t∈Finset.range m, (w (t+1)-w t)*G (t+1)

def objectivePotential (G w η S : ℕ → ℝ) (m : ℕ) : ℝ :=
  η m*w m*G (m+1)+S (m+1)*gapPrefix G w m

lemma coefficient_balance (w η S : ℕ → ℝ) (t : ℕ)
    (hS : S t=η t+S (t+1)) (hw : S t*w t=1) (hwnext : S (t+1)*w (t+1)=1) :
    S (t+1)*(w (t+1)-w t)=η t*w t := by
  rw [hS] at hw
  nlinarith only [hw, hwnext]

lemma objectivePotential_terminal (G w η S : ℕ → ℝ) (T : ℕ)
    (hS : S T=η T+S (T+1)) (hw : S T*w T=1) (hterminal : S (T+1)=0) :
    objectivePotential G w η S T = G (T+1) := by
  simp only [hterminal, add_zero] at hS
  rw [objectivePotential, hterminal, zero_mul, add_zero, ← hS, hw, one_mul]

lemma objectivePotential_nonneg (G w η S : ℕ → ℝ) (m : ℕ)
    (hG : ∀ t, 0 ≤ G t) (hw : 0 ≤ w m) (hη : 0 ≤ η m) (hS : 0 ≤ S (m+1))
    (hmono : ∀ t < m, w t ≤ w (t+1)) : 0 ≤ objectivePotential G w η S m := by
  have hgm := hG (m+1)
  unfold objectivePotential
  apply add_nonneg (by positivity)
  apply mul_nonneg hS
  apply Finset.sum_nonneg
  intro t ht
  exact mul_nonneg (sub_nonneg.mpr (hmono t (Finset.mem_range.mp ht))) (hG _)

/-- The weighted average of the objective gaps, defined recursively. -/
def recursiveAverage (G η w : ℕ → ℝ) : ℕ → ℝ
  | 0 => 0
  | m+1 => (1-η (m+1)*w (m+1))*recursiveAverage G η w m+
      η (m+1)*w (m+1)*G (m+2)

lemma objectivePotential_rec (G w η S : ℕ → ℝ) (m : ℕ)
    (hS : S m=η m+S (m+1)) (hSw : S m*w m=1)
    (hSnext : S (m+1)=η (m+1)+S (m+2))
    (hSwnext : S (m+1)*w (m+1)=1) :
    objectivePotential G w η S (m+1) =
      (1-η (m+1)*w (m+1))*objectivePotential G w η S m+
      η (m+1)*w (m+1)*G (m+2) := by
  have hb := coefficient_balance w η S m hS hSw hSwnext
  have hb1 : 1-η (m+1)*w (m+1)=S (m+2)*w (m+1) := by
    rw [hSnext] at hSwnext
    nlinarith only [hSwnext]
  rw [hb1]
  simp only [objectivePotential, gapPrefix, Finset.sum_range_succ]
  have he : S (m+2)*(w (m+1)-w m)=
      S (m+2)*w (m+1)*(η m*w m) := by
    have hh := congrArg (fun a : ℝ => S (m+2)*w (m+1)*a) hb
    have hh' := congrArg (fun a : ℝ => S (m+2)*(w (m+1)-w m)*a) hSwnext
    dsimp only at hh hh'
    nlinarith only [hh,hh']
  have hh := congrArg (fun a : ℝ => a*G (m+1)) he
  have hh' := congrArg (fun a : ℝ => S (m+2)*
    (∑ t ∈ Finset.range m, (w (t+1)-w t)*G (t+1))*a) hSwnext
  simp only [Nat.add_assoc, Nat.reduceAdd] at *
  try dsimp only at hh hh'
  nlinarith only [hh,hh']

/-- The recursive average equals the explicit expression `objectivePotential`. -/
lemma recursiveAverage_eq_objectivePotential (G w η S : ℕ → ℝ) (m : ℕ)
    (hη0 : η 0=0) (hS : ∀ t ≤ m, S t=η t+S (t+1))
    (hSw : ∀ t ≤ m, S t*w t=1) :
    recursiveAverage G η w m=objectivePotential G w η S m := by
  induction m with
  | zero => simp [recursiveAverage, objectivePotential, gapPrefix, hη0]
  | succ m ih =>
    rw [objectivePotential_rec G w η S m (hS m (by omega))
      (hSw m (by omega)) (hS (m+1) le_rfl) (hSw (m+1) le_rfl)]
    rw [recursiveAverage, ih (fun t ht => hS t (by omega)) (fun t ht => hSw t (by omega))]

/-- By convexity, the gap at the comparator is at most the recursive average. -/
lemma comparator_gap_le_recursiveAverage {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (xstar : E) (x : ℕ → E) (w η S : ℕ → ℝ) (m : ℕ)
    (hw : ∀ t ≤ m+1, 0 < w t) (hwmono : ∀ t ≤ m, w t ≤ w (t+1))
    (hη0 : η 0=0) (hS : ∀ t ≤ m, S t=η t+S (t+1))
    (hSw : ∀ t ≤ m+1, S t*w t=1) :
    f (comparator xstar x w (m+1))-f xstar ≤
      recursiveAverage (fun t => f (x t)-f xstar) η w m := by
  induction m with
  | zero =>
    have hS0 : S 0=S 1 := by simpa [hη0] using hS 0 le_rfl
    have hw01 : w 0=w 1 := by
      have h0 := hSw 0 (by omega)
      have h1 := hSw 1 le_rfl
      rw [hS0] at h0
      have hn : S 1 ≠ 0 := by intro hz; rw [hz, zero_mul] at h1; norm_num at h1
      exact mul_left_cancel₀ hn (h0.trans h1.symm)
    simp [comparator, hw01, (hw 1 le_rfl).ne', recursiveAverage]
  | succ m ih =>
    have hp := ih (fun t ht => hw t (by omega)) (fun t ht => hwmono t (by omega))
      (fun t ht => hS t (by omega)) (fun t ht => hSw t (by omega))
    have hr0 : 0 ≤ w (m+1)/w (m+2) := div_nonneg (hw _ (by omega)).le (hw _ le_rfl).le
    have hr1 : w (m+1)/w (m+2) ≤ 1 := (div_le_one (hw _ le_rfl)).mpr (hwmono _ (by omega))
    have hc := hconv.2 (mem_univ (x (m+2))) (mem_univ (comparator xstar x w (m+1)))
      (sub_nonneg.mpr hr1) hr0 (by ring : (1-w (m+1)/w (m+2))+w (m+1)/w (m+2)=1)
    have hratio : w (m+1)/w (m+2)=1-η (m+1)*w (m+1) := by
      apply (div_eq_iff (hw _ le_rfl).ne').mpr
      have hs := hS (m+1) le_rfl
      have hs1 := hSw (m+1) (by omega)
      have hs2 := hSw (m+2) le_rfl
      rw [hs] at hs1
      have ha := congrArg (fun a : ℝ => a*w (m+2)) hs1
      have hb := congrArg (fun a : ℝ => a*w (m+1)) hs2
      simp only [Nat.add_assoc, Nat.reduceAdd] at *
      try dsimp only at ha hb
      nlinarith only [ha,hb]
    have hh := mul_le_mul_of_nonneg_left hp hr0
    change f (comparator xstar x w (m+2)) ≤ _ at hc
    simp only [smul_eq_mul] at hc
    rw [hratio] at hc hh
    simp only [recursiveAverage]
    nlinarith only [hc,hh]

/-- The partial-sum potential bound, by induction on the recursive average. -/
theorem recursive_partial_sum_potential {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (xstar : E) (x e : ℕ → E) (w η S : ℕ → ℝ) (m : ℕ)
    (hw : ∀ t ≤ m, 0 < w t) (hwmono : ∀ t < m, w t ≤ w (t+1))
    (hη0 : η 0=0) (hη : ∀ t < m, 0 < η (t+1))
    (hstep : ∀ t < m, η (t+1) ≤ 1/(2*L))
    (hS : ∀ t ≤ m, S t=η t+S (t+1)) (hSw : ∀ t ≤ m, S t*w t=1)
    (hupdate : ∀ t < m, x (t+2)=x (t+1)-η (t+1) • (gradient f (x (t+1))+e (t+1))) :
    recursiveAverage (fun t => f (x t)-f xstar) η w m+distanceEnergy xstar x w m ≤
      distanceEnergy xstar x w 0+
        ∑t∈Finset.range m, (2*(η (t+1))^2*w (t+1)*‖e (t+1)‖^2+
          η (t+1)*w t*⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ) := by
  induction m with
  | zero => simp [recursiveAverage]
  | succ m ih =>
    have hp := ih (fun t ht => hw t (by omega)) (fun t ht => hwmono t (by omega))
      (fun t ht => hη t (by omega)) (fun t ht => hstep t (by omega))
      (fun t ht => hS t (by omega)) (fun t ht => hSw t (by omega))
      (fun t ht => hupdate t (by omega))
    have hc := comparator_gap_le_recursiveAverage hconv xstar x w η S m hw
      (fun t ht => hwmono t (by omega)) hη0 (fun t ht => hS t (by omega)) hSw
    have hs := weighted_step hconv hdiff L hL hlip xstar x e w η m
      (hw _ le_rfl) (hw _ (by omega)).le (hwmono m (by omega))
      (hη m (by omega)) (hstep m (by omega)) (hupdate m (by omega))
    have hh := mul_le_mul_of_nonneg_left hc
      (mul_nonneg (hη m (by omega)).le (hw _ le_rfl).le)
    rw [recursiveAverage, Finset.sum_range_succ]
    nlinarith only [hp,hs,hh]

/-- The partial-sum potential bound with the explicit `objectivePotential`, before
multiplication by `S 1`. -/
theorem partial_sum_potential {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (xstar : E) (x e : ℕ → E) (w η S : ℕ → ℝ) (m : ℕ)
    (hw : ∀ t ≤ m, 0 < w t) (hwmono : ∀ t < m, w t ≤ w (t+1))
    (hη0 : η 0=0) (hη : ∀ t < m, 0 < η (t+1))
    (hstep : ∀ t < m, η (t+1) ≤ 1/(2*L))
    (hS : ∀ t ≤ m, S t=η t+S (t+1)) (hSw : ∀ t ≤ m, S t*w t=1)
    (hupdate : ∀ t < m, x (t+2)=x (t+1)-η (t+1) • (gradient f (x (t+1))+e (t+1))) :
    objectivePotential (fun t => f (x t)-f xstar) w η S m+distanceEnergy xstar x w m ≤
      distanceEnergy xstar x w 0+
        ∑t∈Finset.range m, (2*(η (t+1))^2*w (t+1)*‖e (t+1)‖^2+
          η (t+1)*w t*⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ) := by
  rw [← recursiveAverage_eq_objectivePotential _ w η S m hη0 hS hSw]
  exact recursive_partial_sum_potential hconv hdiff L hL hlip xstar x e w η S m
    hw hwmono hη0 hη hstep hS hSw hupdate

/-- Tail sums of the step sizes, with the paper's convention `S 0 = S 1`. -/
def tailSum (η : ℕ → ℝ) (T t : ℕ) : ℝ := ∑i∈Finset.Ico (max 1 t) (T+1), η i

def inverseTail (η : ℕ → ℝ) (T t : ℕ) : ℝ := 1/tailSum η T t

lemma tailSum_zero (η : ℕ → ℝ) (T : ℕ) : tailSum η T 0=tailSum η T 1 := by simp [tailSum]
lemma tailSum_terminal (η : ℕ → ℝ) (T : ℕ) : tailSum η T (T+1)=0 := by simp [tailSum]

lemma tailSum_rec (η : ℕ → ℝ) (T t : ℕ) (hη0 : η 0=0) (ht : t ≤ T) :
    tailSum η T t=η t+tailSum η T (t+1) := by
  rcases Nat.eq_zero_or_pos t with rfl | ht0
  · rw [tailSum_zero, hη0, zero_add]
  · simp only [tailSum, max_eq_right (show 1 ≤ t by omega), max_eq_right (show 1 ≤ t+1 by omega)]
    exact Finset.sum_eq_sum_Ico_succ_bot (by omega) η

lemma tailSum_nonneg (η : ℕ → ℝ) (T t : ℕ)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 ≤ η i) : 0 ≤ tailSum η T t := by
  apply Finset.sum_nonneg
  intro i hi
  have hb := Finset.mem_Ico.mp hi
  exact hη i (le_trans (le_max_left 1 t) hb.1) (by omega)

lemma tailSum_pos (η : ℕ → ℝ) (T t : ℕ) (hT : 0 < T) (ht : t ≤ T)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 < η i) : 0 < tailSum η T t := by
  apply Finset.sum_pos'
  · intro i hi
    have hb := Finset.mem_Ico.mp hi
    exact (hη i (le_trans (le_max_left 1 t) hb.1) (by omega)).le
  · refine ⟨max 1 t, Finset.mem_Ico.mpr ⟨le_rfl, ?_⟩, hη _ (le_max_left _ _) ?_⟩ <;> omega

lemma inverseTail_mul (η : ℕ → ℝ) (T t : ℕ) (hT : 0 < T) (ht : t ≤ T)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 < η i) : tailSum η T t*inverseTail η T t=1 := by
  unfold inverseTail
  exact mul_one_div_cancel (tailSum_pos η T t hT ht hη).ne'

lemma inverseTail_pos (η : ℕ → ℝ) (T t : ℕ) (hT : 0 < T) (ht : t ≤ T)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 < η i) : 0 < inverseTail η T t :=
  one_div_pos.mpr (tailSum_pos η T t hT ht hη)

lemma inverseTail_mono (η : ℕ → ℝ) (T t : ℕ) (hT : 0 < T) (ht : t < T)
    (hη0 : η 0=0) (hη : ∀ i, 1 ≤ i → i ≤ T → 0 < η i) :
    inverseTail η T t ≤ inverseTail η T (t+1) := by
  have hηt : 0 ≤ η t := by
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · rw [hη0]
    · exact (hη t ht0 ht.le).le
  apply one_div_le_one_div_of_le (tailSum_pos η T (t+1) hT (by omega) hη)
  rw [tailSum_rec η T t hη0 ht.le]
  linarith

/-- The partial-sum potential bound with weights and comparators built from the step
sizes. -/
theorem stepsize_partial_sum_potential {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (xstar : E) (x e : ℕ → E) (η : ℕ → ℝ) (T m : ℕ) (hT : 0 < T) (hm : m ≤ T)
    (hη0 : η 0=0) (hη : ∀ t, 1 ≤ t → t ≤ T → 0 < η t)
    (hstep : ∀ t, 1 ≤ t → t ≤ T → η t ≤ 1/(2*L))
    (hupdate : ∀ t < T, x (t+2)=x (t+1)-η (t+1) • (gradient f (x (t+1))+e (t+1))) :
    let w := inverseTail η T
    let S := tailSum η T
    objectivePotential (fun t => f (x t)-f xstar) w η S m+distanceEnergy xstar x w m ≤
      distanceEnergy xstar x w 0+
        ∑t∈Finset.range m, (2*(η (t+1))^2*w (t+1)*‖e (t+1)‖^2+
          η (t+1)*w t*⟪e (t+1), comparator xstar x w t-x (t+1)⟫_ℝ) := by
  dsimp only
  exact partial_sum_potential hconv hdiff L hL hlip xstar x e _ η _ m
    (fun t ht => inverseTail_pos η T t hT (ht.trans hm) hη)
    (fun t ht => inverseTail_mono η T t hT (ht.trans_le hm) hη0 hη) hη0
    (fun t ht => hη (t+1) (by omega) (by omega))
    (fun t ht => hstep (t+1) (by omega) (by omega))
    (fun t ht => tailSum_rec η T t hη0 (ht.trans hm))
    (fun t ht => inverseTail_mul η T t hT (ht.trans hm) hη)
    (fun t ht => hupdate t (ht.trans_le hm))

lemma stepsize_terminal_output (G : ℕ → ℝ) (η : ℕ → ℝ) (T : ℕ) (hT : 0 < T)
    (hη0 : η 0=0) (hη : ∀ t, 1 ≤ t → t ≤ T → 0 < η t) :
    objectivePotential G (inverseTail η T) η (tailSum η T) T=G (T+1) :=
  objectivePotential_terminal G _ η _ T (tailSum_rec η T T hη0 le_rfl)
    (inverseTail_mul η T T hT le_rfl hη) (tailSum_terminal η T)

end
end ClippedSGD.Potential


==> anc/lean/ClippedSGD/PredictableInner.lean <==
import ClippedSGD.ClippingConditional
import Mathlib.MeasureTheory.Function.ConditionalExpectation.Real

open MeasureTheory ProbabilityTheory Set
open scoped InnerProductSpace
namespace ClippedSGD.PredictableInner
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E]
variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]
  (m : MeasurableSpace Ω) (hm : m ≤ m₀)
include hm

/-- A predictable vector can be pulled out of the conditional expectation of an inner
product. -/
theorem condExp_inner (e a : Ω → E) (he : Integrable e ν)
    (ha : StronglyMeasurable[m] a) (hi : Integrable (fun ω => ⟪a ω,e ω⟫_ℝ) ν) :
    ν[fun ω => ⟪a ω,e ω⟫_ℝ|m] =ᵐ[ν] fun ω => ⟪a ω,ν[e|m] ω⟫_ℝ := by
  letI : MeasurableSpace Ω := m₀
  have hX : @Measurable Ω Ω m₀ m id := measurable_id.mono le_rfl hm
  let κ : @Kernel Ω E m _ := @condDistrib Ω Ω E _ _ _ m₀ m e id ν _
  letI : MeasurableSpace (Ω × E) := m.prod inferInstance
  let joint : @Measure (Ω × E) (m.prod inferInstance) :=
    @Measure.map Ω (Ω × E) m₀ (m.prod inferInstance) (fun ω => (ω,e ω)) ν
  have hXa : @AEMeasurable Ω Ω m m₀ id ν := @Measurable.aemeasurable Ω Ω m₀ m id ν hX
  have hjoint : AEMeasurable (fun ω => (ω,e ω)) ν :=
    @AEMeasurable.prodMk Ω Ω E m₀ m _ ν id e hXa he.1.aemeasurable
  have hsnd : @StronglyMeasurable (Ω × E) E _ (m.prod inferInstance) Prod.snd :=
    stronglyMeasurable_id.comp_measurable measurable_snd
  have hmap : Integrable (fun q : Ω × E => q.2) joint :=
    (integrable_map_measure hsnd.aestronglyMeasurable hjoint).mpr he
  have hik : ∀ᵐ ω ∂ν, Integrable (fun y : E => y) (κ ω) :=
    hmap.condDistrib_ae (mβ := m) hXa he.1.aemeasurable
  have hb := condExp_ae_eq_integral_condDistrib' (X := id) hX he
  have hfun : @StronglyMeasurable (Ω × E) ℝ _ (m.prod inferInstance)
      (fun q => ⟪a q.1,q.2⟫_ℝ) := (ha.comp_measurable measurable_fst).inner hsnd
  have hc := condExp_prod_ae_eq_integral_condDistrib hX he.1.aemeasurable hfun hi
  simp only [MeasurableSpace.comap_id, id_eq] at hb hc
  filter_upwards [hik, hb, hc] with ω hikω hbω hcω
  rw [hcω, hbω]
  exact integral_inner hikω (a ω)

lemma integrable_inner_of_bound (e a : Ω → E) (he : Integrable e ν)
    (ha : StronglyMeasurable[m] a) (A : ℝ) (hA : ∀ᵐ ω ∂ν, ‖a ω‖ ≤ A) :
    Integrable (fun ω => ⟪a ω,e ω⟫_ℝ) ν := by
  letI : MeasurableSpace Ω := m₀
  apply Integrable.mono' (he.norm.const_mul A)
    (((ha.mono hm).aestronglyMeasurable).inner he.1)
  filter_upwards [hA] with ω hω
  exact (norm_inner_le_norm _ _).trans (mul_le_mul_of_nonneg_right hω (norm_nonneg _))

lemma conditional_inner_variance (e a : Ω → E) (he : Integrable e ν)
    (he2 : Integrable (fun ω => ‖e ω‖^2) ν) (ha : StronglyMeasurable[m] a)
    (A V : ℝ) (hA0 : 0 ≤ A) (hA : ∀ᵐ ω ∂ν, ‖a ω‖ ≤ A)
    (hsecond : ν[fun ω => ‖e ω‖^2|m] ≤ᵐ[ν] fun _ => V) :
    Integrable (fun ω => ⟪a ω,e ω⟫_ℝ^2) ν ∧
      (ν[fun ω => ⟪a ω,e ω⟫_ℝ^2|m] ≤ᵐ[ν] fun _ => A^2*V) := by
  letI : MeasurableSpace Ω := m₀
  have hbound : (fun ω => ⟪a ω,e ω⟫_ℝ^2) ≤ᵐ[ν] fun ω => A^2*‖e ω‖^2 := by
    filter_upwards [hA] with ω hω
    have hh := (norm_inner_le_norm (𝕜 := ℝ) (a ω) (e ω)).trans
      (mul_le_mul_of_nonneg_right hω (norm_nonneg _))
    rw [Real.norm_eq_abs] at hh
    have hn : 0 ≤ A*‖e ω‖ := by positivity
    have hs := (sq_le_sq₀ (abs_nonneg ⟪a ω,e ω⟫_ℝ) hn).mpr hh
    simpa only [sq_abs, mul_pow] using hs
  have hi : Integrable (fun ω => ⟪a ω,e ω⟫_ℝ^2) ν := by
    apply Integrable.mono' (he2.const_mul (A^2))
      ((((ha.mono hm).aestronglyMeasurable).inner he.1).pow 2)
    filter_upwards [hbound] with ω hω
    simpa only [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg ⟪a ω,e ω⟫_ℝ)] using hω
  refine ⟨hi, ?_⟩
  have hh := condExp_mono (m := m) hi (he2.const_mul (A^2)) hbound
  have hs := condExp_smul (A^2) (fun ω => ‖e ω‖^2) m (μ := ν)
  change ν[fun ω => A^2*‖e ω‖^2|m] =ᵐ[ν] fun ω => A^2*ν[fun ω => ‖e ω‖^2|m] ω at hs
  filter_upwards [hh, hs, hsecond] with ω hhω hsω hvω
  rw [hsω] at hhω
  exact hhω.trans (mul_le_mul_of_nonneg_left hvω (sq_nonneg _))

lemma centered_condExp_zero (e : Ω → E) (he : Integrable e ν) :
    ν[fun ω => e ω-ν[e|m] ω|m] =ᵐ[ν] 0 := by
  letI : MeasurableSpace Ω := m₀
  have hs := condExp_sub he (integrable_condExp (m := m) (f := e) (μ := ν)) m
  have hid := condExp_of_stronglyMeasurable hm
    (stronglyMeasurable_condExp (m := m) (f := e) (μ := ν))
    (integrable_condExp (m := m) (f := e) (μ := ν))
  rw [hid] at hs
  filter_upwards [hs] with ω hω
  simpa only [Pi.sub_apply, sub_self, Pi.zero_apply] using hω

lemma inner_condExp_zero (e a : Ω → E) (he : Integrable e ν)
    (ha : StronglyMeasurable[m] a) (A : ℝ) (hA : ∀ᵐ ω ∂ν, ‖a ω‖ ≤ A)
    (hmean : ν[e|m] =ᵐ[ν] 0) : ν[fun ω => ⟪a ω,e ω⟫_ℝ|m] =ᵐ[ν] 0 := by
  letI : MeasurableSpace Ω := m₀
  have hc := condExp_inner ν m hm e a he ha (integrable_inner_of_bound ν m hm e a he ha A hA)
  filter_upwards [hc, hmean] with ω hcω hmω
  simpa only [hmω, Pi.zero_apply, inner_zero_right] using hcω

end
end ClippedSGD.PredictableInner


==> anc/lean/ClippedSGD/ProjectionPulse.lean <==
import ClippedSGD.Resolvent

/-! The orthogonal pulse lemma, proved by projecting the heavy-ball recursion onto a test
direction chosen after the whole finite path is fixed. -/

open Finset
open scoped BigOperators InnerProductSpace

namespace ClippedSGD.ProjectionPulse

noncomputable section

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Pythagoras for a finite family of pairwise orthogonal vectors. -/
theorem response_energy {ι : Type*} (s : Finset ι) (z : ι → E) (k : ι → ℝ)
    (orth : ∀ i ∈ s, ∀ j ∈ s, i ≠ j → ⟪z i, z j⟫_ℝ = 0) :
    ‖∑ i ∈ s, k i • z i‖ ^ 2 = ∑ i ∈ s, k i ^ 2 * ‖z i‖ ^ 2 := by
  classical
  rw [← real_inner_self_eq_norm_sq]
  simp only [sum_inner, inner_sum, inner_smul_left, inner_smul_right, conj_trivial]
  apply Finset.sum_congr rfl
  intro i hi
  rw [Finset.sum_eq_single i]
  · rw [real_inner_self_eq_norm_sq]
    ring
  · intro j hj hji
    rw [orth j hj i hi hji]
    ring
  · exact fun h => False.elim (h hi)

/-- The test direction of the projection argument. -/
def direction (z : ℕ → E) (h : ℕ → ℝ) (τ t : ℕ) (A : ℝ) : E :=
  (1 / A) • z τ + ∑ j ∈ Ioo τ t, (h j / ‖z j‖ ^ 2) • z j

theorem noise_projection (z : ℕ → E) (h : ℕ → ℝ) (τ t : ℕ) (A : ℝ)
    (hτ : τ < t) (hA : A = ‖z τ‖) (hA0 : 0 < A)
    (orth : ∀ i < t, ∀ j < t, i ≠ j → ⟪z i, z j⟫_ℝ = 0)
    (nonzero : ∀ j < t, ‖z j‖ ≠ 0)
    (hbefore : ∀ j ≤ τ, h j = 0) (j : ℕ) (hjt : j < t) :
    ⟪z j, direction z h τ t A⟫_ℝ = h j + if j = τ then A else 0 := by
  classical
  have hs : (∑ i ∈ Ioo τ t, (h i / ‖z i‖ ^ 2) * ⟪z j, z i⟫_ℝ) =
      if j ∈ Ioo τ t then h j else 0 := by
    rw [sum_eq_single j]
    · by_cases hw : j ∈ Ioo τ t
      · simp only [if_pos hw, real_inner_self_eq_norm_sq]
        exact div_mul_cancel₀ _ (pow_ne_zero 2 (nonzero j hjt))
      · simp only [if_neg hw]
        have hb : j ≤ τ := by
          have : ¬ (τ < j ∧ j < t) := by simpa only [mem_Ioo] using hw
          omega
        rw [hbefore j hb, zero_div, zero_mul]
    · intro i hi hji
      rw [orth j hjt i (mem_Ioo.mp hi).2 (Ne.symm hji), mul_zero]
    · intro hw
      have hb : j ≤ τ := by
        have : ¬ (τ < j ∧ j < t) := by simpa only [mem_Ioo] using hw
        omega
      rw [hbefore j hb, zero_div, zero_mul]
  simp only [direction, inner_add_right, inner_smul_right, inner_sum]
  rw [hs]
  by_cases he : j = τ
  · subst j
    rw [real_inner_self_eq_norm_sq, ← hA]
    simp only [mem_Ioo, lt_self_iff_false, false_and, if_false, if_true,
      hbefore τ le_rfl, zero_add, add_zero]
    field_simp
    ring
  · rw [orth j hjt τ hτ he]
    simp only [mul_zero, zero_add, if_neg he, add_zero]
    by_cases hw : j ∈ Ioo τ t
    · simp [hw]
    · have hb : j ≤ τ := by
        have : ¬ (τ < j ∧ j < t) := by simpa only [mem_Ioo] using hw
        omega
      simp [hw, hbefore j hb]

theorem direction_energy (z : ℕ → E) (h : ℕ → ℝ) (τ t : ℕ) (A : ℝ)
    (hτ : τ < t) (hA : A = ‖z τ‖) (hA0 : 0 < A)
    (orth : ∀ i < t, ∀ j < t, i ≠ j → ⟪z i, z j⟫_ℝ = 0)
    (nonzero : ∀ j < t, ‖z j‖ ≠ 0) :
    ‖direction z h τ t A‖ ^ 2 =
      1 + ∑ j ∈ Ioo τ t, h j ^ 2 / ‖z j‖ ^ 2 := by
  have hcross : ⟪(1 / A) • z τ,
      ∑ j ∈ Ioo τ t, (h j / ‖z j‖ ^ 2) • z j⟫_ℝ = 0 := by
    simp only [inner_sum, inner_smul_left, inner_smul_right, conj_trivial]
    apply sum_eq_zero
    intro j hj
    rw [orth τ hτ j (mem_Ioo.mp hj).2 (ne_of_lt (mem_Ioo.mp hj).1), mul_zero,
      mul_zero]
  rw [direction, norm_add_sq_real, hcross, mul_zero, add_zero]
  have hunit : ‖(1 / A) • z τ‖ ^ 2 = 1 := by
    rw [norm_smul, Real.norm_eq_abs, abs_of_pos (one_div_pos.mpr hA0), ← hA]
    field_simp
  rw [hunit, response_energy]
  · congr 1
    apply sum_congr rfl
    intro j hj
    have hn := nonzero j (mem_Ioo.mp hj).2
    field_simp
    ring
  · intro i hi j hj hij
    exact orth i (mem_Ioo.mp hi).2 j (mem_Ioo.mp hj).2 hij

/-- The projection of the recursion onto the test direction. -/
theorem trajectory_projection (β c η h k : ℕ → ℝ) (v y z : ℕ → E)
    (w : E) (t τ : ℕ) (A : ℝ)
    (vzero : v 0 = 0) (yzero : y 0 = 0) (hzero : h 0 = 0) (kzero : k 0 = 0)
    (vstep : ∀ j < t, v (j + 1) = β j • v j + c j • (y j + z j))
    (ystep : ∀ j < t, y (j + 1) = y j - η j • v (j + 1))
    (kstep : ∀ j < t, k (j + 1) = β j * k j + c j * (if j = τ then A else 0))
    (hstep : ∀ j < t, h (j + 1) = h j + η j * k (j + 1))
    (zproj : ∀ j < t, ⟪z j, w⟫_ℝ = h j + if j = τ then A else 0) :
    ∀ j ≤ t, ⟪v j, w⟫_ℝ = k j ∧ ⟪y j, w⟫_ℝ = -h j := by
  intro j
  induction j with
  | zero => intro _; simp [vzero, yzero, hzero, kzero]
  | succ j ih =>
    intro hj
    have hjt : j < t := by omega
    obtain ⟨hv, hy⟩ := ih (by omega)
    have hv' : ⟪v (j + 1), w⟫_ℝ = k (j + 1) := by
      rw [vstep j hjt, inner_add_left, real_inner_smul_left, real_inner_smul_left,
        inner_add_left, hv, hy, zproj j hjt, kstep j hjt]
      ring
    refine ⟨hv', ?_⟩
    rw [ystep j hjt, inner_sub_left, real_inner_smul_left, hy, hv', hstep j hjt]
    ring

/-- The Cauchy--Schwarz and absorption step of the projection argument. -/
theorem projection_budget (z : ℕ → E) (h : ℕ → ℝ) (y : E) (τ t : ℕ)
    (A B R : ℝ) (hτ : τ < t) (hA : A = ‖z τ‖) (hB : 0 < B)
    (orth : ∀ i < t, ∀ j < t, i ≠ j → ⟪z i, z j⟫_ℝ = 0)
    (floor : ∀ j < t, B ≤ ‖z j‖)
    (radius : ‖y‖ ≤ R) (ht0 : 0 ≤ h t)
    (height : ∀ j ∈ Ioo τ t, 0 ≤ h j ∧ h j ≤ h t)
    (projection : ⟪y, direction z h τ t A⟫_ℝ = -h t)
    (small : R * Real.sqrt (t - τ - 1 : ℕ) ≤ B / 2) :
    h t ≤ 2 * R := by
  have hR : 0 ≤ R := (norm_nonneg y).trans radius
  have hn : ∀ j < t, ‖z j‖ ≠ 0 := fun j hj => ne_of_gt (hB.trans_le (floor j hj))
  have hA0 : 0 < A := by rw [hA]; exact hB.trans_le (floor τ hτ)
  have energy : ‖direction z h τ t A‖ ^ 2 ≤
      1 + (t - τ - 1 : ℕ) * (h t ^ 2 / B ^ 2) := by
    rw [direction_energy z h τ t A hτ hA hA0 orth hn]
    calc
      _ ≤ 1 + ∑ _j ∈ Ioo τ t, h t ^ 2 / B ^ 2 := by
        apply add_le_add_left
        apply sum_le_sum
        intro j hj
        obtain ⟨hj0, hjh⟩ := height j hj
        have hnorm : 0 < ‖z j‖ := hB.trans_le (floor j (mem_Ioo.mp hj).2)
        have hs : B ^ 2 ≤ ‖z j‖ ^ 2 := by nlinarith [floor j (mem_Ioo.mp hj).2]
        have hh : h j ^ 2 ≤ h t ^ 2 := by nlinarith
        exact (div_le_div_of_nonneg_right hh (sq_nonneg _)).trans
          (div_le_div_of_nonneg_left (sq_nonneg _) (sq_pos_of_pos hB) hs)
      _ = _ := by simp [Nat.card_Ioo]
  have cs : h t ≤ R * ‖direction z h τ t A‖ := by
    calc
      _ = |⟪y, direction z h τ t A⟫_ℝ| := by rw [projection, abs_neg, abs_of_nonneg ht0]
      _ ≤ ‖y‖ * ‖direction z h τ t A‖ := abs_real_inner_le_norm _ _
      _ ≤ _ := mul_le_mul_of_nonneg_right radius (norm_nonneg _)
  have cs2 : h t ^ 2 ≤ R ^ 2 * ‖direction z h τ t A‖ ^ 2 := by
    have := mul_self_le_mul_self ht0 cs
    nlinarith
  have energyR := mul_le_mul_of_nonneg_left energy (sq_nonneg R)
  have short : R ^ 2 * (t - τ - 1 : ℕ) ≤ B ^ 2 / 4 := by
    have hsqrt := Real.sq_sqrt (Nat.cast_nonneg (t - τ - 1) : (0 : ℝ) ≤ _)
    have hprod : 0 ≤ R * Real.sqrt (t - τ - 1 : ℕ) := by positivity
    have := mul_self_le_mul_self hprod small
    nlinarith
  have hratio : R ^ 2 * (t - τ - 1 : ℕ) / B ^ 2 ≤ 1 / 4 :=
    (div_le_iff₀ (sq_pos_of_pos hB)).mpr (by nlinarith)
  have hlast := mul_le_mul_of_nonneg_right hratio (sq_nonneg (h t))
  have heq : R ^ 2 * (1 + (t - τ - 1 : ℕ) * (h t ^ 2 / B ^ 2)) =
      R ^ 2 + (R ^ 2 * (t - τ - 1 : ℕ) / B ^ 2) * h t ^ 2 := by ring
  rw [heq] at energyR
  nlinarith

/-- The orthogonal pulse lemma for the heavy-ball trajectory. -/
theorem orthogonal_pulse_budget_full
    (β c η : ℕ → ℝ) (v y z : ℕ → E) (t τ : ℕ) (hτ : τ < t)
    (vzero : v 0 = 0) (yzero : y 0 = 0)
    (vstep : ∀ j < t, v (j + 1) = β j • v j + c j • (y j + z j))
    (ystep : ∀ j < t, y (j + 1) = y j - η j • v (j + 1))
    (hβ : ∀ j < t, 0 ≤ β j) (hc : ∀ j < t, 0 ≤ c j)
    (hη : ∀ j < t, 0 ≤ η j)
    (A B R : ℝ) (hA : A = ‖z τ‖) (hB : 0 < B)
    (orth : ∀ i < t, ∀ j < t, i ≠ j → ⟪z i, z j⟫_ℝ = 0)
    (floor : ∀ j < t, B ≤ ‖z j‖)
    (radius : ‖y t‖ ≤ R)
    (small : R * Real.sqrt (t - τ - 1 : ℕ) ≤ B / 2) :
    A * Resolvent.kernel β c η t τ ≤ 2 * R := by
  let h : ℕ → ℝ := fun j => A * Resolvent.kernel β c η j τ
  let k : ℕ → ℝ := fun j => A * Resolvent.velocityWeight β c j τ
  let w := direction z h τ t A
  have hA0 : 0 < A := by rw [hA]; exact hB.trans_le (floor τ hτ)
  have hbefore : ∀ j ≤ τ, h j = 0 := by
    intro j hj
    simp only [h, Resolvent.kernel_zero β c η hj, mul_zero]
  have kzero : k 0 = 0 := by
    simp only [k, Resolvent.velocityWeight_zero β c (Nat.zero_le τ), mul_zero]
  have kstep : ∀ j < t, k (j + 1) = β j * k j + c j * (if j = τ then A else 0) := by
    intro j _
    rcases lt_trichotomy j τ with hj | rfl | hj
    · simp only [k, Resolvent.velocityWeight_zero β c (by omega : j + 1 ≤ τ),
        Resolvent.velocityWeight_zero β c (by omega : j ≤ τ), if_neg (ne_of_lt hj),
        mul_zero, add_zero]
    · simp only [k, Resolvent.velocityWeight_diag,
        Resolvent.velocityWeight_zero β c (le_refl j), if_true, mul_zero, zero_add]
      ring
    · simp only [k, Resolvent.velocityWeight_succ β c hj, if_neg (ne_of_gt hj),
        mul_zero, add_zero]
      ring
  have hstep : ∀ j < t, h (j + 1) = h j + η j * k (j + 1) := by
    intro j _
    simp only [h, k, Resolvent.kernel_succ]
    ring
  have zproj : ∀ j < t, ⟪z j, w⟫_ℝ = h j + if j = τ then A else 0 :=
    noise_projection z h τ t A hτ hA hA0 orth
      (fun j hj => ne_of_gt (hB.trans_le (floor j hj))) hbefore
  have proj := (trajectory_projection β c η h k v y z w t τ A
    vzero yzero (hbefore 0 (Nat.zero_le τ)) kzero vstep ystep kstep hstep zproj
    t le_rfl).2
  apply projection_budget z h (y t) τ t A B R hτ hA hB orth floor radius
  · exact mul_nonneg hA0.le
      (Resolvent.kernel_nonneg_prefix β c η t t τ hβ (hc τ hτ) hη le_rfl)
  · intro j hj
    refine ⟨mul_nonneg hA0.le
      (Resolvent.kernel_nonneg_prefix β c η t j τ hβ (hc τ hτ) hη
        (mem_Ioo.mp hj).2.le), ?_⟩
    exact mul_le_mul_of_nonneg_left
      (Resolvent.kernel_mono_prefix β c η t τ hβ (hc τ hτ) hη
        (mem_Ioo.mp hj).2.le le_rfl) hA0.le
  · exact proj
  · exact small

end
end ClippedSGD.ProjectionPulse


==> anc/lean/ClippedSGD/Radius.lean <==
import ClippedSGD
import Mathlib.Analysis.Calculus.LocalExtr.Basic

open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.Radius
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

lemma gradient_zero_at_minimizer {f : E → ℝ} {g : E → E} (hgrad : ∀ x, HasGradientAt f (g x) x)
    (xstar : E) (hmin : ∀ x, f xstar ≤ f x) : g xstar=0 := by
  have hm : IsLocalMin f xstar := Filter.Eventually.of_forall hmin
  have hd := (hgrad xstar).hasFDerivAt.fderiv
  have hz := hm.fderiv_eq_zero
  rw [hd] at hz
  exact (InnerProductSpace.toDual ℝ E).injective (by simpa using hz)

/-- `‖∇f(x)‖² ≤ 2L (f(x) - f(xstar))` for an `L`-smooth `f` minimized at `xstar`. -/
lemma gradient_sq_le_gap {f : E → ℝ} {g : E → E} (hgrad : ∀ x, HasGradientAt f (g x) x)
    (L : ℝ) (hL : 0 < L) (hlip : ∀ x y, ‖g x-g y‖ ≤ L*‖x-y‖)
    (xstar : E) (hmin : ∀ x, f xstar ≤ f x) (x : E) :
    ‖g x‖^2 ≤ 2*L*(f x-f xstar) := by
  have hs := smooth_upper hgrad hlip x (x-(1/L) • g x)
  have he : x-(1/L) • g x-x=-(1/L) • g x := by module
  rw [he, real_inner_smul_right, real_inner_self_eq_norm_sq, norm_smul,
    Real.norm_eq_abs, abs_neg, abs_of_pos (one_div_pos.mpr hL)] at hs
  have hm := hmin (x-(1/L) • g x)
  have hid : -(1/L)*‖g x‖^2+L/2*((1/L)*‖g x‖)^2= -‖g x‖^2/(2*L) := by
    field_simp
    <;> ring
  have hs' : f (x-(1/L) • g x) ≤ f x-‖g x‖^2/(2*L) := by
    rw [add_assoc, hid] at hs
    simpa only [neg_div, sub_eq_add_neg] using hs
  have hdiv : ‖g x‖^2/(2*L) ≤ f x-f xstar := by linarith
  simpa only [mul_comm] using (div_le_iff₀ (by positivity : 0 < 2*L)).mp hdiv

lemma gradient_step_nonexpansive {f : E → ℝ} {g : E → E}
    (hconv : ConvexOn ℝ univ f) (hgrad : ∀ x, HasGradientAt f (g x) x)
    (L γ : ℝ) (hL : 0 < L) (hlip : ∀ x y, ‖g x-g y‖ ≤ L*‖x-y‖)
    (hγ : 0 ≤ γ) (hγL : γ ≤ 1/L) (xstar : E) (hmin : ∀ x, f xstar ≤ f x) (x : E) :
    ‖x-xstar-γ • g x‖ ≤ ‖x-xstar‖ := by
  have hs := convex_support hconv hgrad x xstar
  have hg := gradient_sq_le_gap hgrad L hL hlip xstar hmin x
  rw [show xstar-x=-(x-xstar) by abel, inner_neg_right] at hs
  have hi : ‖g x‖^2 ≤ 2*L*⟪g x,x-xstar⟫_ℝ := by nlinarith
  have hγL' : γ*L ≤ 1 := (le_div_iff₀ hL).mp hγL
  have hm := mul_le_mul_of_nonneg_left hi (show 0 ≤ γ/L by positivity)
  have hnorm : ‖x-xstar-γ • g x‖^2 = ‖x-xstar‖^2-2*γ*⟪g x,x-xstar⟫_ℝ+γ^2*‖g x‖^2 := by
    rw [norm_sub_sq_real, real_inner_smul_right, real_inner_comm,
      norm_smul, Real.norm_eq_abs, mul_pow, sq_abs]
    ring
  have hprod : γ^2*‖g x‖^2 ≤ (γ/L)*‖g x‖^2 := by
    apply mul_le_mul_of_nonneg_right _ (sq_nonneg _)
    apply (le_div_iff₀ hL).mpr
    nlinarith [mul_le_mul_of_nonneg_left hγL' hγ]
  have hcancel : (γ/L)*(2*L*⟪g x,x-xstar⟫_ℝ)=2*γ*⟪g x,x-xstar⟫_ℝ := by
    field_simp
    <;> ring
  rw [hcancel] at hm
  nlinarith [norm_nonneg (x-xstar-γ • g x), norm_nonneg (x-xstar)]

lemma inexact_radius_step {f : E → ℝ} {g : E → E}
    (hconv : ConvexOn ℝ univ f) (hgrad : ∀ x, HasGradientAt f (g x) x)
    (L γ : ℝ) (hL : 0 < L) (hlip : ∀ x y, ‖g x-g y‖ ≤ L*‖x-y‖)
    (hγ : 0 ≤ γ) (hγL : γ ≤ 1/L) (xstar : E) (hmin : ∀ x, f xstar ≤ f x)
    (x e b : E) :
    let a := x-xstar-γ • g x
    ‖x-γ • (g x+e)-xstar‖^2 ≤ ‖x-xstar‖^2-
      2*γ*⟪e-b,a⟫_ℝ-2*γ*⟪b,a⟫_ℝ+γ^2*‖e‖^2 := by
  dsimp only
  have hn := gradient_step_nonexpansive hconv hgrad L γ hL hlip hγ hγL xstar hmin x
  have he : x-γ • (g x+e)-xstar=(x-xstar-γ • g x)-γ • e := by module
  rw [he, norm_sub_sq_real, real_inner_smul_right, real_inner_comm e (x-xstar-γ • g x),
    norm_smul, Real.norm_eq_abs, mul_pow, sq_abs, inner_sub_left]
  nlinarith [norm_nonneg (x-xstar-γ • g x)]

end
end ClippedSGD.Radius


==> anc/lean/ClippedSGD/Resolvent.lean <==
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Data.Real.Sqrt
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Positivity
import Mathlib.Algebra.BigOperators.Intervals
import Mathlib.Algebra.GeomSum
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Order.Interval.Finset.Fin

/-! Response kernels of the heavy-ball recursion. Time is zero-based: Lean time `j` is
the paper's time `j + 1`. -/

open scoped BigOperators InnerProductSpace
open Finset

namespace ClippedSGD.Resolvent

/-- Weight of input j in the velocity at time t. -/
noncomputable def velocityWeight (β c : ℕ → ℝ) (t j : ℕ) : ℝ :=
  if j < t then c j * ∏ i ∈ Ico (j + 1) t, β i else 0

/-- The position response kernel, a sum of velocity weights. -/
noncomputable def kernel (β c η : ℕ → ℝ) (t j : ℕ) : ℝ :=
  ∑ s ∈ range t, η s * velocityWeight β c (s + 1) j

lemma velocityWeight_zero (β c : ℕ → ℝ) {t j : ℕ} (h : t ≤ j) :
    velocityWeight β c t j = 0 := by
  simp [velocityWeight, Nat.not_lt.mpr h]

lemma velocityWeight_diag (β c : ℕ → ℝ) (t : ℕ) :
    velocityWeight β c (t + 1) t = c t := by
  simp [velocityWeight]

lemma velocityWeight_succ (β c : ℕ → ℝ) {t j : ℕ} (h : j < t) :
    velocityWeight β c (t + 1) j = β t * velocityWeight β c t j := by
  simp only [velocityWeight, if_pos h, if_pos (Nat.lt_succ_of_lt h)]
  rw [prod_Ico_succ_top (by omega : j + 1 ≤ t)]
  ring

lemma kernel_zero (β c η : ℕ → ℝ) {t j : ℕ} (h : t ≤ j) :
    kernel β c η t j = 0 := by
  apply sum_eq_zero
  intro s hs
  have hsj : s + 1 ≤ j := by have := mem_range.mp hs; omega
  rw [velocityWeight_zero β c hsj, mul_zero]

lemma kernel_succ (β c η : ℕ → ℝ) (t j : ℕ) :
    kernel β c η (t + 1) j =
      kernel β c η t j + η t * velocityWeight β c (t + 1) j := by
  exact sum_range_succ _ t

/-- The kernel is nonnegative when the controls before time `T` are nonnegative. -/
theorem kernel_nonneg_prefix (β c η : ℕ → ℝ) (T t j : ℕ)
    (hβ : ∀ i < T, 0 ≤ β i) (hc : 0 ≤ c j) (hη : ∀ i < T, 0 ≤ η i)
    (ht : t ≤ T) : 0 ≤ kernel β c η t j := by
  apply sum_nonneg
  intro s hs
  have hsT : s < T := lt_of_lt_of_le (mem_range.mp hs) ht
  apply mul_nonneg (hη s hsT)
  unfold velocityWeight
  split_ifs
  · apply mul_nonneg hc
    apply prod_nonneg
    intro i hi
    exact hβ i (by have := (mem_Ico.mp hi).2; omega)
  · exact le_rfl

/-- Under the same conditions, the kernel is nondecreasing in time up to `T`. -/
theorem kernel_mono_prefix (β c η : ℕ → ℝ) (T j : ℕ)
    (hβ : ∀ i < T, 0 ≤ β i) (hc : 0 ≤ c j) (hη : ∀ i < T, 0 ≤ η i)
    {s t : ℕ} (hst : s ≤ t) (ht : t ≤ T) :
    kernel β c η s j ≤ kernel β c η t j := by
  unfold kernel
  apply sum_le_sum_of_subset_of_nonneg (range_mono hst)
  intro k hk _
  have hkT : k < T := lt_of_lt_of_le (mem_range.mp hk) ht
  apply mul_nonneg (hη k hkT)
  unfold velocityWeight
  split_ifs
  · apply mul_nonneg hc
    apply prod_nonneg
    intro i hi
    exact hβ i (by have := (mem_Ico.mp hi).2; omega)
  · exact le_rfl

section Matrices

variable {n : ℕ}

end Matrices

section Dynamics
variable {E : Type*} [AddCommGroup E] [Module ℝ E]

/-- Unrolls the velocity recursion. -/
theorem velocity_expansion (β c : ℕ → ℝ) (v u : ℕ → E)
    (T : ℕ) (vzero : v 0 = 0)
    (step : ∀ t < T, v (t + 1) = β t • v t + c t • u t) (t : ℕ) (ht : t ≤ T) :
    v t = ∑ j ∈ range t, velocityWeight β c t j • u j := by
  induction t with
  | zero => simpa using vzero
  | succ t ih =>
    rw [step t (by omega), ih (by omega), sum_range_succ, velocityWeight_diag, smul_sum]
    congr 1
    apply sum_congr rfl
    intro j hj
    rw [velocityWeight_succ β c (mem_range.mp hj), mul_smul]

/-- Unrolls the position recursion from zero into the response kernel. -/
theorem position_expansion (β c η : ℕ → ℝ) (v y u : ℕ → E)
    (T : ℕ) (vzero : v 0 = 0) (yzero : y 0 = 0)
    (vstep : ∀ t < T, v (t + 1) = β t • v t + c t • u t)
    (ystep : ∀ t < T, y (t + 1) = y t - η t • v (t + 1)) (t : ℕ) (ht : t ≤ T) :
    y t = -(∑ j ∈ range t, kernel β c η t j • u j) := by
  induction t with
  | zero => simpa using yzero
  | succ t ih =>
    rw [ystep t (by omega), ih (by omega),
      velocity_expansion β c v u T vzero vstep (t + 1) ht, smul_sum]
    rw [sum_range_succ, sum_range_succ]
    simp only [kernel_succ, add_smul, velocityWeight_diag,
      kernel_zero β c η (le_refl t), zero_add]
    rw [sum_add_distrib]
    simp only [mul_smul]
    abel

end Dynamics

end ClippedSGD.Resolvent


==> anc/lean/ClippedSGD/SuffixPotential.lean <==
import ClippedSGD.Potential
import ClippedSGD.Radius

/-! `lem:potential` with boundary mass `ζ = 1`, endpoint conversion
(`eq:potential-endpoint`), global radius step, and suffix potential on `k..T`
 (`eq:capped-partial-potential`). -/
open Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.SuffixPotential
open Potential Radius
noncomputable section
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- Global radius step: if `y = x - η • (A • ∇f(x) + d)` with `0 ≤ η`,
`0 ≤ η * A ≤ 1 / (2 * L)`, then
`‖y - xstar‖^2 ≤ ‖x - xstar‖^2 - 2 * η * ⟪d, x - xstar⟫ + 2 * η^2 * ‖d‖^2`. -/
lemma global_radius_step {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L : ℝ) (hL : 0 < L) (hlip : ∀ u v, ‖gradient f u - gradient f v‖ ≤ L * ‖u - v‖)
    (xstar : E) (hmin : ∀ u, f xstar ≤ f u)
    (x y d : E) (η A : ℝ) (hη : 0 ≤ η) (hγ0 : 0 ≤ η * A) (hγL : η * A ≤ 1 / (2 * L))
    (hy : y = x - η • (A • gradient f x + d)) :
    ‖y - xstar‖ ^ 2 ≤ ‖x - xstar‖ ^ 2 +
      (2 * η ^ 2 * ‖d‖ ^ 2 + ⟪d, (-2 * η) • (x - xstar)⟫_ℝ) := by
  let γ := η * A
  let μ := gradient f x
  have hgrad : ∀ u, HasGradientAt f (gradient f u) u := fun u => (hdiff u).hasGradientAt
  have hsupp := convex_support hconv hgrad x xstar
  rw [show xstar - x = -(x - xstar) by abel, inner_neg_right] at hsupp
  have hgap : f x - f xstar ≤ ⟪μ, x - xstar⟫_ℝ := by linarith
  have hgap0 : 0 ≤ f x - f xstar := sub_nonneg.mpr (hmin x)
  have hμsq : ‖μ‖ ^ 2 ≤ 2 * L * (f x - f xstar) :=
    gradient_sq_le_gap hgrad L hL hlip xstar hmin x
  have h2γL : 2 * L * γ ≤ 1 := by
    have := (le_div_iff₀ (by positivity : 0 < 2 * L)).mp hγL
    dsimp [γ]
    linarith
  have hy_sub : y - xstar = (x - xstar) - (γ • μ + η • d) := by
    rw [hy, smul_add, smul_smul]
    abel
  have hpara : ‖γ • μ + η • d‖ ^ 2 ≤ 2 * ‖γ • μ‖ ^ 2 + 2 * ‖η • d‖ ^ 2 := by
    have h1 := norm_add_sq_real (γ • μ) (η • d)
    have h2 := norm_sub_sq_real (γ • μ) (η • d)
    have h3 : 0 ≤ ‖γ • μ - η • d‖ ^ 2 := sq_nonneg _
    linarith
  simp only [norm_smul, Real.norm_eq_abs, mul_pow, sq_abs] at hpara
  have hexp : ‖y - xstar‖ ^ 2 = ‖x - xstar‖ ^ 2 - 2 * γ * ⟪μ, x - xstar⟫_ℝ -
      2 * η * ⟪d, x - xstar⟫_ℝ + ‖γ • μ + η • d‖ ^ 2 := by
    rw [hy_sub, norm_sub_sq_real, inner_add_right, real_inner_smul_right,
      real_inner_smul_right, real_inner_comm (x - xstar) μ, real_inner_comm (x - xstar) d]
    ring
  have hμ_term : -2 * γ * ⟪μ, x - xstar⟫_ℝ + 2 * γ ^ 2 * ‖μ‖ ^ 2 ≤ 0 := by
    have h1 : 2 * γ ^ 2 * ‖μ‖ ^ 2 ≤ 4 * L * γ ^ 2 * (f x - f xstar) := by
      have := mul_le_mul_of_nonneg_left hμsq (show 0 ≤ 2 * γ ^ 2 by positivity)
      linarith
    have h2 : -2 * γ * ⟪μ, x - xstar⟫_ℝ ≤ -2 * γ * (f x - f xstar) := by
      have := mul_le_mul_of_nonneg_left hgap (show 0 ≤ 2 * γ by positivity)
      linarith
    have h3 : 2 * γ * (2 * L * γ - 1) * (f x - f xstar) ≤ 0 :=
      mul_nonpos_of_nonpos_of_nonneg
        (mul_nonpos_of_nonneg_of_nonpos (by positivity) (by linarith)) hgap0
    linarith
  rw [real_inner_smul_right]
  linarith

/-- Endpoint conversion of `eq:potential-endpoint`: for `L`-smooth convex `f`
and any `w, η, U` satisfying `U t = η t + U (t+1)`, `U t * w t = 1` up to `T+1` with
`U (T+1) = 1` (boundary mass `ζ = 1`),
`f (x (T+1)) - f xstar ≤ (1 + L) * (recursiveAverage G η w T + distanceEnergy xstar x w T)`. -/
theorem potential_endpoint_bound {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u - gradient f v‖ ≤ L * ‖u - v‖)
    (xstar : E) (hmin : ∀ u, f xstar ≤ f u)
    (x : ℕ → E) (w η U : ℕ → ℝ) (T : ℕ)
    (hw : ∀ t ≤ T + 1, 0 < w t) (hwmono : ∀ t ≤ T, w t ≤ w (t + 1))
    (hη0 : η 0 = 0) (hηT : 0 ≤ η T)
    (hU : ∀ t ≤ T, U t = η t + U (t + 1))
    (hUw : ∀ t ≤ T + 1, U t * w t = 1)
    (hU_term : U (T + 1) = 1) :
    f (x (T + 1)) - f xstar ≤
      (1 + L) * (recursiveAverage (fun t => f (x t) - f xstar) η w T +
        distanceEnergy xstar x w T) := by
  let z := comparator xstar x w (T + 1)
  let y := x (T + 1)
  have hgrad : ∀ u, HasGradientAt f (gradient f u) u := fun u => (hdiff u).hasGradientAt
  have hcomp_gap : f z - f xstar ≤ recursiveAverage (fun t => f (x t) - f xstar) η w T :=
    comparator_gap_le_recursiveAverage hconv xstar x w η U T hw hwmono hη0 hU hUw
  have hwT1 : w (T + 1) = 1 := by
    have h := hUw (T + 1) le_rfl
    rw [hU_term, one_mul] at h
    exact h
  have hUT : U T = 1 + η T := by
    have h := hU T le_rfl
    linarith [hU_term]
  have hwT_le_one : w T ≤ 1 := by
    rw [← hwT1]
    exact hwmono T le_rfl
  have hwT_pos : 0 < w T := hw T (by omega)
  have hdisp : ‖y - z‖ ^ 2 = (2 * w T) * distanceEnergy xstar x w T := by
    have hd := comparator_displacement xstar x w T
    change z - y = (w T / w (T + 1)) • (comparator xstar x w T - y) at hd
    rw [hwT1, div_one] at hd
    rw [norm_sub_rev y z, hd, norm_smul, Real.norm_eq_abs, abs_of_pos hwT_pos, mul_pow]
    unfold distanceEnergy
    ring
  have hdisp_le : ‖y - z‖ ^ 2 ≤ 2 * distanceEnergy xstar x w T := by
    rw [hdisp]
    have hde : 0 ≤ distanceEnergy xstar x w T := by
      unfold distanceEnergy
      positivity
    nlinarith
  have hsmooth := smooth_upper hgrad hlip z y
  have hcs : ⟪gradient f z, y - z⟫_ℝ ≤ ‖gradient f z‖ * ‖y - z‖ :=
    real_inner_le_norm (gradient f z) (y - z)
  have hyoung : ‖gradient f z‖ * ‖y - z‖ ≤
      (1 / 2) * ‖gradient f z‖ ^ 2 + (1 / 2) * ‖y - z‖ ^ 2 := by
    have hsq : 0 ≤ (‖gradient f z‖ - ‖y - z‖) ^ 2 := sq_nonneg _
    linarith
  have hgrad_sq : ‖gradient f z‖ ^ 2 ≤ 2 * L * (f z - f xstar) :=
    gradient_sq_le_gap hgrad L hL hlip xstar hmin z
  have hde_nonneg : 0 ≤ distanceEnergy xstar x w T := by
    unfold distanceEnergy
    positivity
  have hFz_nonneg : 0 ≤ f z - f xstar := sub_nonneg.mpr (hmin z)
  have hA_nonneg : 0 ≤ recursiveAverage (fun t => f (x t) - f xstar) η w T :=
    hFz_nonneg.trans hcomp_gap
  nlinarith

/-- Capped tail sum `U_t = 1 + S_t` with `S_t = ∑_{s = max 1 t}^T η_s`. -/
def cappedTail (η : ℕ → ℝ) (T t : ℕ) : ℝ := 1 + tailSum η T t

/-- Inverse capped tail weight `w_t = 1 / (1 + S_t)`. -/
def invCappedTail (η : ℕ → ℝ) (T t : ℕ) : ℝ := 1 / cappedTail η T t

lemma cappedTail_pos (η : ℕ → ℝ) (T t : ℕ)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 ≤ η i) : 0 < cappedTail η T t := by
  unfold cappedTail
  have := tailSum_nonneg η T t hη
  linarith

lemma cappedTail_terminal (η : ℕ → ℝ) (T : ℕ) : cappedTail η T (T + 1) = 1 := by
  simp [cappedTail, tailSum_terminal]

lemma cappedTail_rec (η : ℕ → ℝ) (T t : ℕ) (hη0 : η 0 = 0) (ht : t ≤ T) :
    cappedTail η T t = η t + cappedTail η T (t + 1) := by
  unfold cappedTail
  rw [tailSum_rec η T t hη0 ht]
  ring

lemma invCappedTail_pos (η : ℕ → ℝ) (T t : ℕ)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 ≤ η i) : 0 < invCappedTail η T t :=
  one_div_pos.mpr (cappedTail_pos η T t hη)

lemma cappedTail_mul_invCappedTail (η : ℕ → ℝ) (T t : ℕ)
    (hη : ∀ i, 1 ≤ i → i ≤ T → 0 ≤ η i) :
    cappedTail η T t * invCappedTail η T t = 1 :=
  mul_one_div_cancel (cappedTail_pos η T t hη).ne'

lemma invCappedTail_mono (η : ℕ → ℝ) (T t : ℕ) (ht : t ≤ T)
    (hη0 : η 0 = 0) (hη : ∀ i, 1 ≤ i → i ≤ T → 0 ≤ η i) :
    invCappedTail η T t ≤ invCappedTail η T (t + 1) := by
  have hηt : 0 ≤ η t := by
    rcases Nat.eq_zero_or_pos t with rfl | ht0
    · rw [hη0]
    · exact hη t ht0 ht
  apply one_div_le_one_div_of_le (cappedTail_pos η T (t + 1) hη)
  rw [cappedTail_rec η T t hη0 ht]
  linarith

/-- Shifted step sizes starting at index `k ≥ 1`: `suffixStep η k 0 = 0`,
`suffixStep η k (i + 1) = η (k + i)`. -/
def suffixStep (η : ℕ → ℝ) (k : ℕ) : ℕ → ℝ
  | 0 => 0
  | i + 1 => η (k + i)

/-- Shifted capped tail sum starting at `k ≥ 1`:
`suffixCappedTail η T k 0 = cappedTail η T k`,
`suffixCappedTail η T k (i + 1) = cappedTail η T (k + i)`. -/
def suffixCappedTail (η : ℕ → ℝ) (T k : ℕ) : ℕ → ℝ
  | 0 => cappedTail η T k
  | i + 1 => cappedTail η T (k + i)

/-- Shifted inverse capped tail weights starting at `k ≥ 1`. -/
def suffixWeight (η : ℕ → ℝ) (T k i : ℕ) : ℝ := 1 / suffixCappedTail η T k i

/-- Shifted sequence of iterates starting at `x k`: `suffixIter x k i = x (k - 1 + i)` for `i ≥ 1`. -/
def suffixIter (x : ℕ → E) (k : ℕ) : ℕ → E
  | 0 => x k
  | i + 1 => x (k + i)

/-- Shifted sequence of errors starting at `e k`: `suffixErr e k (i + 1) = e (k + i)`. -/
def suffixErr (e : ℕ → E) (k : ℕ) : ℕ → E
  | 0 => 0
  | i + 1 => e (k + i)

/-- Capped quadratic weight on the suffix `Q_t^{(k)} = W η_t^2 / U_t` for `t = k + i`. -/
def suffixQuadWeight (η : ℕ → ℝ) (T k i : ℕ) : ℝ :=
  cappedTail η T k * (η (k + i)) ^ 2 / cappedTail η T (k + i)

/-- Scaled potential `P_{m'} = W A_{m'} + H_{m'}` on the suffix `k..T`. -/
def suffixPotential (f : E → ℝ) (xstar : E) (x : ℕ → E) (η : ℕ → ℝ) (T k m' : ℕ) : ℝ :=
  cappedTail η T k *
    (recursiveAverage (fun j => f (suffixIter x k j) - f xstar)
      (suffixStep η k) (suffixWeight η T k) m' +
    distanceEnergy xstar (suffixIter x k) (suffixWeight η T k) m')

/-- Predictable linear direction `w_t^{(k)} = (W η_t / U_{t-1}) (z_{t-1} - x_t)` on the suffix. -/
def suffixDirection (xstar : E) (x : ℕ → E) (η : ℕ → ℝ) (T k i : ℕ) : E :=
  (cappedTail η T k * η (k + i) * suffixWeight η T k i) •
    (comparator xstar (suffixIter x k) (suffixWeight η T k) i - x (k + i))

lemma suffixCappedTail_pos (η : ℕ → ℝ) (T k i : ℕ)
    (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) : 0 < suffixCappedTail η T k i := by
  cases i <;> exact cappedTail_pos η T _ hη

lemma suffixWeight_pos (η : ℕ → ℝ) (T k i : ℕ)
    (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) : 0 < suffixWeight η T k i :=
  one_div_pos.mpr (suffixCappedTail_pos η T k i hη)

lemma suffixCappedTail_mul_suffixWeight (η : ℕ → ℝ) (T k i : ℕ)
    (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) :
    suffixCappedTail η T k i * suffixWeight η T k i = 1 :=
  mul_one_div_cancel (suffixCappedTail_pos η T k i hη).ne'

lemma suffixCappedTail_rec (η : ℕ → ℝ) (T k i : ℕ) (hk : 1 ≤ k) (hi : k + i ≤ T + 1)
    (hη0 : η 0 = 0) :
    suffixCappedTail η T k i = suffixStep η k i + suffixCappedTail η T k (i + 1) := by
  cases i with
  | zero => simp [suffixCappedTail, suffixStep]
  | succ i =>
    simp only [suffixCappedTail, suffixStep]
    exact cappedTail_rec η T (k + i) hη0 (by omega)

lemma suffixWeight_mono (η : ℕ → ℝ) (T k i : ℕ) (hk : 1 ≤ k) (hi : k + i ≤ T + 1)
    (hη0 : η 0 = 0) (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) :
    suffixWeight η T k i ≤ suffixWeight η T k (i + 1) := by
  have hstep : 0 ≤ suffixStep η k i := by
    cases i with
    | zero => simp [suffixStep]
    | succ i => exact hη (k + i) (by omega) (by omega)
  apply one_div_le_one_div_of_le (suffixCappedTail_pos η T k (i + 1) hη)
  rw [suffixCappedTail_rec η T k i hk hi hη0]
  linarith

lemma suffixPotential_zero (f : E → ℝ) (xstar : E) (x : ℕ → E) (η : ℕ → ℝ) (T k : ℕ)
    (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) :
    suffixPotential f xstar x η T k 0 = (1 / 2) * ‖x k - xstar‖ ^ 2 := by
  unfold suffixPotential
  simp only [recursiveAverage, zero_add, distanceEnergy, comparator, suffixIter, Nat.add_zero]
  have hw0 : cappedTail η T k * suffixWeight η T k 0 = 1 :=
    suffixCappedTail_mul_suffixWeight η T k 0 hη
  rw [norm_sub_rev xstar (x k)]
  calc
    cappedTail η T k * (suffixWeight η T k 0 / 2 * ‖x k - xstar‖ ^ 2) =
      (cappedTail η T k * suffixWeight η T k 0) * (1 / 2 * ‖x k - xstar‖ ^ 2) := by ring
    _ = (1 / 2) * ‖x k - xstar‖ ^ 2 := by rw [hw0, one_mul]

lemma suffixPotential_nonneg {f : E → ℝ} (xstar : E) (hmin : ∀ u, f xstar ≤ f u)
    (x : ℕ → E) (η : ℕ → ℝ) (T k m' : ℕ) (hk : 1 ≤ k) (hm' : k + m' ≤ T + 1)
    (hη0 : η 0 = 0) (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) :
    0 ≤ suffixPotential f xstar x η T k m' := by
  unfold suffixPotential
  apply mul_nonneg (cappedTail_pos η T k hη).le
  apply add_nonneg
  · rw [recursiveAverage_eq_objectivePotential _ (suffixWeight η T k) (suffixStep η k)
      (suffixCappedTail η T k) m' rfl
      (fun i hi => suffixCappedTail_rec η T k i hk (by omega) hη0)
      (fun i _ => suffixCappedTail_mul_suffixWeight η T k i hη)]
    apply objectivePotential_nonneg
    · intro j
      exact sub_nonneg.mpr (hmin _)
    · exact (suffixWeight_pos η T k m' hη).le
    · cases m' with
      | zero => simp [suffixStep]
      | succ i => exact hη (k + i) (by omega) (by omega)
    · exact (suffixCappedTail_pos η T k (m' + 1) hη).le
    · intro i hi
      exact suffixWeight_mono η T k i hk (by omega) hη0 hη
  · unfold distanceEnergy
    exact mul_nonneg (div_nonneg (suffixWeight_pos η T k m' hη).le zero_le_two) (sq_nonneg _)

/-- Norm bound `‖w_t^{(k)}‖ ≤ √(2 Q_t^{(k)}) √(P_{t-1})` on the suffix. -/
lemma norm_suffixDirection_le {f : E → ℝ} (xstar : E) (hmin : ∀ u, f xstar ≤ f u)
    (x : ℕ → E) (η : ℕ → ℝ) (T k i : ℕ) (hk : 1 ≤ k) (hi : k + i ≤ T)
    (hη0 : η 0 = 0) (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) :
    ‖suffixDirection xstar x η T k i‖ ≤
      Real.sqrt (2 * suffixQuadWeight η T k i) *
        Real.sqrt (suffixPotential f xstar x η T k i) := by
  have hW : 0 < cappedTail η T k := cappedTail_pos η T k hη
  have hηi : 0 ≤ η (k + i) := hη (k + i) (by omega) (by omega)
  have hwi : 0 < suffixWeight η T k i := suffixWeight_pos η T k i hη
  have hwi1 : 0 < suffixWeight η T k (i + 1) := suffixWeight_pos η T k (i + 1) hη
  have hwmono : suffixWeight η T k i ≤ suffixWeight η T k (i + 1) :=
    suffixWeight_mono η T k i hk (by omega) hη0 hη
  have hA_nonneg : 0 ≤ recursiveAverage (fun j => f (suffixIter x k j) - f xstar)
      (suffixStep η k) (suffixWeight η T k) i := by
    rw [recursiveAverage_eq_objectivePotential _ (suffixWeight η T k) (suffixStep η k)
      (suffixCappedTail η T k) i rfl
      (fun j hj => suffixCappedTail_rec η T k j hk (by omega) hη0)
      (fun j _ => suffixCappedTail_mul_suffixWeight η T k j hη)]
    apply objectivePotential_nonneg
    · intro j; exact sub_nonneg.mpr (hmin _)
    · exact hwi.le
    · cases i with
      | zero => simp [suffixStep]
      | succ j => exact hη (k + j) (by omega) (by omega)
    · exact (suffixCappedTail_pos η T k (i + 1) hη).le
    · intro j hj; exact suffixWeight_mono η T k j hk (by omega) hη0 hη
  have hQ_eq : suffixQuadWeight η T k i =
      cappedTail η T k * (η (k + i)) ^ 2 * suffixWeight η T k (i + 1) := by
    unfold suffixQuadWeight suffixWeight suffixCappedTail
    ring
  have hsq : ‖suffixDirection xstar x η T k i‖ ^ 2 ≤
      (2 * suffixQuadWeight η T k i) * suffixPotential f xstar x η T k i := by
    unfold suffixDirection
    rw [norm_smul, Real.norm_eq_abs, abs_of_nonneg (by positivity), mul_pow, hQ_eq]
    have h1 : suffixWeight η T k i ^ 2 ≤ suffixWeight η T k (i + 1) * suffixWeight η T k i := by
      nlinarith
    have h2 : (cappedTail η T k * η (k + i) * suffixWeight η T k i) ^ 2 *
        ‖comparator xstar (suffixIter x k) (suffixWeight η T k) i - x (k + i)‖ ^ 2 ≤
        (2 * (cappedTail η T k * η (k + i) ^ 2 * suffixWeight η T k (i + 1))) *
        (cappedTail η T k * distanceEnergy xstar (suffixIter x k) (suffixWeight η T k) i) := by
      have hiter : suffixIter x k (i + 1) = x (k + i) := rfl
      unfold distanceEnergy
      rw [hiter]
      have hd : 0 ≤ ‖comparator xstar (suffixIter x k) (suffixWeight η T k) i - x (k + i)‖ ^ 2 :=
        sq_nonneg _
      have hc : 0 ≤ cappedTail η T k ^ 2 * η (k + i) ^ 2 := by positivity
      have hm := mul_le_mul_of_nonneg_left h1 hc
      have hm' := mul_le_mul_of_nonneg_right hm hd
      linarith
    have h3 : cappedTail η T k * distanceEnergy xstar (suffixIter x k) (suffixWeight η T k) i ≤
        suffixPotential f xstar x η T k i := by
      unfold suffixPotential
      nlinarith
    have hQ0 : 0 ≤ 2 * (cappedTail η T k * η (k + i) ^ 2 * suffixWeight η T k (i + 1)) := by
      positivity
    exact h2.trans (mul_le_mul_of_nonneg_left h3 hQ0)
  have hQ0' : 0 ≤ 2 * suffixQuadWeight η T k i := by
    rw [hQ_eq]
    positivity
  rw [← Real.sqrt_mul hQ0', ← Real.sqrt_sq (norm_nonneg _)]
  exact Real.sqrt_le_sqrt hsq

/-- Equation (53) (`eq:capped-partial-potential`): partial-sum bound for
the suffix potential on `k..T`. -/
theorem suffix_partial_sum_potential {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u - gradient f v‖ ≤ L * ‖u - v‖)
    (xstar : E) (x e : ℕ → E) (η : ℕ → ℝ) (T k m' : ℕ)
    (hk : 1 ≤ k) (hm' : k + m' ≤ T + 1)
    (hη0 : η 0 = 0) (hη : ∀ j, 1 ≤ j → j ≤ T → 0 < η j)
    (hstep : ∀ j, 1 ≤ j → j ≤ T → η j ≤ 1 / (2 * L))
    (hupdate : ∀ i < m',
      x (k + i + 1) = x (k + i) - η (k + i) • (gradient f (x (k + i)) + e (k + i))) :
    suffixPotential f xstar x η T k m' ≤
      suffixPotential f xstar x η T k 0 +
        ∑ i ∈ Finset.range m',
          (2 * suffixQuadWeight η T k i * ‖e (k + i)‖ ^ 2 +
            ⟪e (k + i), suffixDirection xstar x η T k i⟫_ℝ) := by
  have hη_nn : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j := fun j hj1 hjT => (hη j hj1 hjT).le
  have hrec := recursive_partial_sum_potential hconv hdiff L hL hlip xstar
    (suffixIter x k) (suffixErr e k) (suffixWeight η T k) (suffixStep η k) (suffixCappedTail η T k) m'
    (fun i _ => suffixWeight_pos η T k i hη_nn)
    (fun i hi => suffixWeight_mono η T k i hk (by omega) hη0 hη_nn)
    rfl
    (fun i hi => hη (k + i) (by omega) (by omega))
    (fun i hi => hstep (k + i) (by omega) (by omega))
    (fun i hi => suffixCappedTail_rec η T k i hk (by omega) hη0)
    (fun i _ => suffixCappedTail_mul_suffixWeight η T k i hη_nn)
    (fun i hi => by
      simp only [suffixIter, suffixStep, suffixErr]
      exact hupdate i hi)
  have hW : 0 ≤ cappedTail η T k := (cappedTail_pos η T k hη_nn).le
  have hmul := mul_le_mul_of_nonneg_left hrec hW
  unfold suffixPotential
  refine hmul.trans_eq ?_
  rw [mul_add, Finset.mul_sum]
  congr 1
  · simp [recursiveAverage]
  · apply Finset.sum_congr rfl
    intro i _
    simp only [suffixStep, suffixErr, suffixIter, suffixQuadWeight, suffixDirection,
      suffixWeight, suffixCappedTail]
    rw [real_inner_smul_right]
    ring

/-- Endpoint conversion on the suffix `k..T`: at `m' = T + 1 - k`,
`f (x (T + 1)) - f xstar ≤ (1 + L) * suffixPotential f xstar x η T k (T + 1 - k) / cappedTail η T k`. -/
theorem suffix_endpoint_bound {f : E → ℝ} (hconv : ConvexOn ℝ univ f)
    (hdiff : Differentiable ℝ f) (L : ℝ) (hL : 0 < L)
    (hlip : ∀ u v, ‖gradient f u - gradient f v‖ ≤ L * ‖u - v‖)
    (xstar : E) (hmin : ∀ u, f xstar ≤ f u)
    (x : ℕ → E) (η : ℕ → ℝ) (T k : ℕ) (hk : 1 ≤ k) (hkT : k ≤ T)
    (hη0 : η 0 = 0) (hη : ∀ j, 1 ≤ j → j ≤ T → 0 ≤ η j) :
    f (x (T + 1)) - f xstar ≤
      (1 + L) * suffixPotential f xstar x η T k (T + 1 - k) / cappedTail η T k := by
  let m' := T + 1 - k
  have hkm : k + m' = T + 1 := by omega
  have hstep_m' : 0 ≤ suffixStep η k m' := by
    have hm'pos : m' = (T - k) + 1 := by omega
    rw [hm'pos]
    simp only [suffixStep]
    exact hη (k + (T - k)) (by omega) (by omega)
  have h := potential_endpoint_bound hconv hdiff L hL hlip xstar hmin
    (suffixIter x k) (suffixWeight η T k) (suffixStep η k) (suffixCappedTail η T k) m'
    (fun i _ => suffixWeight_pos η T k i hη)
    (fun i hi => suffixWeight_mono η T k i hk (by omega) hη0 hη)
    rfl
    hstep_m'
    (fun i hi => suffixCappedTail_rec η T k i hk (by omega) hη0)
    (fun i _ => suffixCappedTail_mul_suffixWeight η T k i hη)
    (by
      show suffixCappedTail η T k (m' + 1) = 1
      simp only [suffixCappedTail, hkm, cappedTail_terminal])
  have hx : suffixIter x k (m' + 1) = x (T + 1) := by
    simp only [suffixIter, hkm]
  rw [hx] at h
  have hW : 0 < cappedTail η T k := cappedTail_pos η T k hη
  unfold suffixPotential
  rw [mul_left_comm (1 + L) (cappedTail η T k), mul_div_cancel_left₀ _ hW.ne']
  exact h

end
end ClippedSGD.SuffixPotential


==> anc/lean/ClippedSGD/UpperConcentration.lean <==
import Mathlib.Probability.Martingale.OptionalStopping
import Mathlib.MeasureTheory.Function.ConditionalExpectation.Real
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.MeasureTheory.Integral.Bochner.Set

open MeasureTheory Set Filter
open scoped BigOperators
namespace ClippedSGD.UpperConcentration
noncomputable section
variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]

lemma exp_quadratic_bound (z : ℝ) (hz : |z| ≤ 1) : Real.exp z ≤ 1+z+z^2 := by
  have hh := (le_abs_self (Real.exp z-1-z)).trans (Real.abs_exp_sub_one_sub_id_le hz)
  linarith

/-- Ville's inequality on a finite horizon, by stopping the supermartingale at its first
crossing. -/
theorem ville_finite (𝓕 : Filtration ℕ m₀) (Z : ℕ → Ω → ℝ)
    (hZ : Supermartingale Z 𝓕 ν) (hpos : ∀ n ω, 0 ≤ Z n ω)
    (hinit : ∫ω, Z 0 ω ∂ν ≤ 1) (a : ℝ) (ha : 0 < a) (T : ℕ) :
    ν {ω | ∃ n ≤ T, a ≤ Z n ω} ≤ ENNReal.ofReal (1/a) := by
  let τ := hitting Z (Ici a) 0 T
  have hτ : IsStoppingTime 𝓕 τ := hitting_isStoppingTime hZ.adapted measurableSet_Ici
  have hτT : ∀ ω, τ ω ≤ T := hitting_le
  have hi : Integrable (stoppedValue Z τ) ν :=
    integrable_stoppedValue ℕ hτ hZ.integrable hτT
  have he := hZ.neg.expected_stoppedValue_mono (isStoppingTime_const 𝓕 0) hτ
    (fun ω => Nat.zero_le _) hτT
  have he' : ∫ω, stoppedValue Z τ ω ∂ν ≤ ∫ω, Z 0 ω ∂ν := by
    simpa only [stoppedValue_const, stoppedValue, Pi.neg_apply, integral_neg, neg_le_neg_iff] using he
  have hp : 0 ≤ᵐ[ν] (fun ω => (1/a)*stoppedValue Z τ ω) :=
    Eventually.of_forall (fun ω => mul_nonneg (one_div_pos.mpr ha).le (hpos _ _))
  have hm := (hi.const_mul (1/a)).measure_le_integral hp (s := {ω | ∃ n ≤ T, a ≤ Z n ω}) (by
    intro ω hω
    have hh : stoppedValue Z τ ω ∈ Ici a := stoppedValue_hitting_mem (by
      obtain ⟨n, hn, hzn⟩ := hω
      exact ⟨n, ⟨Nat.zero_le _, hn⟩, hzn⟩)
    change a ≤ stoppedValue Z τ ω at hh
    have hh' : 1 ≤ stoppedValue Z τ ω/a := (one_le_div ha).mpr hh
    simpa only [one_div, mul_comm, div_eq_mul_inv, one_mul, mul_one] using hh')
  apply hm.trans
  apply ENNReal.ofReal_le_ofReal
  rw [integral_const_mul]
  have hh := mul_le_mul_of_nonneg_left (he'.trans hinit) (one_div_pos.mpr ha).le
  simpa only [mul_one] using hh

lemma integrable_of_abs_bound (X : Ω → ℝ) (hX : Measurable X) (b : ℝ)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b) : Integrable X ν := by
  apply Integrable.mono' (integrable_const b) hX.aestronglyMeasurable
  simpa only [Real.norm_eq_abs] using hb

lemma integrable_exp_of_abs_bound (X : Ω → ℝ) (hX : Measurable X) (b θ : ℝ) (hθ : 0 ≤ θ)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b) : Integrable (fun ω => Real.exp (θ*X ω)) ν := by
  apply Integrable.mono' (integrable_const (Real.exp (θ*b)))
    ((hX.const_mul θ).exp.aestronglyMeasurable)
  filter_upwards [hb] with ω hω
  rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left ((le_abs_self _).trans hω) hθ)

/-- A conditional exponential-moment bound for a bounded increment with conditional mean
zero. -/
theorem conditional_mgf (m : MeasurableSpace Ω) (hm : m ≤ m₀)
    (X : Ω → ℝ) (hX : @Measurable Ω ℝ m₀ _ X) (b v θ : ℝ)
    (hb0 : 0 ≤ b) (hθ : 0 ≤ θ) (hθb : θ*b ≤ 1)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b)
    (hmean : ν[X|m] =ᵐ[ν] 0)
    (hsecond : ν[fun ω => (X ω)^2|m] ≤ᵐ[ν] fun _ => v) :
    ν[fun ω => Real.exp (θ*X ω)|m] ≤ᵐ[ν] fun _ => Real.exp (θ^2*v) := by
  letI : MeasurableSpace Ω := m₀
  have hi := integrable_of_abs_bound ν X hX b hb
  have hi2 : Integrable (fun ω => (X ω)^2) ν := by
    apply integrable_of_abs_bound ν _ (hX.pow_const 2) (b^2)
    filter_upwards [hb] with ω hω
    have hh := (sq_le_sq₀ (abs_nonneg _) hb0).mpr hω
    simpa only [sq_abs, abs_of_nonneg (sq_nonneg (X ω))] using hh
  have he := integrable_exp_of_abs_bound ν X hX b θ hθ hb
  have hip := ((integrable_const (1 : ℝ)).add (hi.const_mul θ)).add (hi2.const_mul (θ^2))
  have hbound : (fun ω => Real.exp (θ*X ω)) ≤ᵐ[ν] fun ω => 1+θ*X ω+θ^2*(X ω)^2 := by
    filter_upwards [hb] with ω hω
    have habs : |θ*X ω| ≤ 1 := by
      rw [abs_mul, abs_of_nonneg hθ]
      exact (mul_le_mul_of_nonneg_left hω hθ).trans hθb
    simpa only [mul_pow] using exp_quadratic_bound (θ*X ω) habs
  have hmono := condExp_mono (m := m) he hip hbound
  change ν[fun ω => Real.exp (θ*X ω)|m] ≤ᵐ[ν] ν[fun ω => 1+θ*X ω+θ^2*(X ω)^2|m] at hmono
  have hadd := condExp_add ((integrable_const (1 : ℝ)).add (hi.const_mul θ)) (hi2.const_mul (θ^2)) m
  have hadd1 := condExp_add (integrable_const (1 : ℝ)) (hi.const_mul θ) m
  have hscale := condExp_smul θ X m (μ := ν)
  have hscale2 := condExp_smul (θ^2) (fun ω => (X ω)^2) m (μ := ν)
  change ν[fun ω => 1+θ*X ω+θ^2*(X ω)^2|m] =ᵐ[ν]
    fun ω => ν[fun ω => 1+θ*X ω|m] ω+ν[fun ω => θ^2*(X ω)^2|m] ω at hadd
  change ν[fun ω => 1+θ*X ω|m] =ᵐ[ν]
    fun ω => ν[fun _ => (1 : ℝ)|m] ω+ν[fun ω => θ*X ω|m] ω at hadd1
  change ν[fun ω => θ*X ω|m] =ᵐ[ν] fun ω => θ*ν[X|m] ω at hscale
  change ν[fun ω => θ^2*(X ω)^2|m] =ᵐ[ν] fun ω => θ^2*ν[fun ω => (X ω)^2|m] ω at hscale2
  rw [condExp_const hm (1 : ℝ)] at hadd1
  filter_upwards [hmono, hadd, hadd1, hscale, hscale2, hmean, hsecond] with ω hmo ha ha1 hs hs2 hm0 hv
  rw [ha, ha1, hs, hs2, hm0] at hmo
  simp only [Pi.zero_apply, mul_zero, add_zero] at hmo
  exact hmo.trans ((add_le_add_left (mul_le_mul_of_nonneg_left hv (sq_nonneg θ)) 1).trans
    (by simpa only [add_comm] using Real.add_one_le_exp (θ^2*v)))

def partialSum (X : ℕ → Ω → ℝ) (n : ℕ) (ω : Ω) : ℝ := ∑i∈Finset.range n, X (i+1) ω

def exponentialProcess (X : ℕ → Ω → ℝ) (θ v : ℝ) (n : ℕ) (ω : Ω) : ℝ :=
  Real.exp (θ*partialSum X n ω-θ^2*n*v)

lemma prefix_adapted (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X) :
    Adapted 𝓕 (partialSum X) := by
  intro n
  induction n with
  | zero => exact stronglyMeasurable_const
  | succ n ih =>
    change StronglyMeasurable[𝓕 (n+1)] (fun ω => partialSum X (n+1) ω)
    simp only [partialSum, Finset.sum_range_succ]
    exact (ih.mono (𝓕.mono (by omega))).add (hX (n+1))

lemma prefix_abs_bound (X : ℕ → Ω → ℝ) (b : ℝ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b) (n : ℕ) :
    ∀ᵐ ω ∂ν, |partialSum X n ω| ≤ n*b := by
  induction n with
  | zero => simp [partialSum]
  | succ n ih =>
    filter_upwards [ih, hb n] with ω hn hi
    simp only [partialSum, Finset.sum_range_succ, Nat.cast_add, Nat.cast_one]
    have hh := (abs_add_le (partialSum X n ω) (X (n+1) ω)).trans (add_le_add hn hi)
    dsimp [partialSum] at hh
    nlinarith only [hh]

lemma exponentialProcess_integrable (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ : ℝ) (hv : 0 ≤ v) (hθ : 0 ≤ θ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b) (n : ℕ) :
    Integrable (exponentialProcess X θ v n) ν := by
  have hm : Measurable (exponentialProcess X θ v n) :=
    (((((prefix_adapted 𝓕 X hX n).mono (𝓕.le n)).measurable.const_mul θ).sub_const _).exp)
  apply Integrable.mono' (integrable_const (Real.exp (θ*(n*b)))) hm.aestronglyMeasurable
  filter_upwards [prefix_abs_bound ν X b hb n] with ω hω
  simp only [exponentialProcess, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  apply Real.exp_le_exp.mpr
  have hh := mul_le_mul_of_nonneg_left ((le_abs_self _).trans hω) hθ
  have hs : 0 ≤ θ^2*n*v := by positivity
  linarith

/-- The exponential supermartingale of the increments. -/
theorem exponential_supermartingale_from_mgf (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ : ℝ) (hv : 0 ≤ v) (hθ : 0 ≤ θ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmgf : ∀ i, ν[fun ω => Real.exp (θ*X (i+1) ω)|𝓕 i] ≤ᵐ[ν] fun _ => Real.exp (θ^2*v)) :
    Supermartingale (exponentialProcess X θ v) 𝓕 ν := by
  have had : Adapted 𝓕 (exponentialProcess X θ v) := by
    intro n
    exact Real.continuous_exp.comp_stronglyMeasurable
      (((prefix_adapted 𝓕 X hX n).const_mul θ).sub stronglyMeasurable_const)
  have hint := exponentialProcess_integrable ν 𝓕 X hX b v θ hv hθ hb
  apply supermartingale_nat had hint
  intro n
  let A : Ω → ℝ := fun ω => exponentialProcess X θ v n ω*Real.exp (-θ^2*v)
  let Y : Ω → ℝ := fun ω => Real.exp (θ*X (n+1) ω)
  have heq : exponentialProcess X θ v (n+1)=A*Y := by
    funext ω
    simp only [exponentialProcess, partialSum, Finset.sum_range_succ, Nat.cast_add, Nat.cast_one,
      Pi.mul_apply, A, Y, ← Real.exp_add]
    congr 1
    ring
  have hA : StronglyMeasurable[𝓕 n] A := (had n).mul stronglyMeasurable_const
  have hXY : Integrable (A*Y) ν := heq ▸ hint (n+1)
  have hraw : Measurable (X (n+1)) := ((hX (n+1)).mono (𝓕.le (n+1))).measurable
  have hYi : Integrable Y ν := integrable_exp_of_abs_bound ν _ hraw b θ hθ (hb n)
  have hc := condExp_mul_of_stronglyMeasurable_left (μ := ν) hA hXY hYi
  rw [heq]
  have hm := hmgf n
  filter_upwards [hc, hm] with ω hcω hmω
  change ν[A*Y|𝓕 n] ω ≤ _
  rw [hcω]
  change A ω*ν[Y|𝓕 n] ω ≤ _
  have hA0 : 0 ≤ A ω := by dsimp [A, exponentialProcess]; positivity
  have hh := mul_le_mul_of_nonneg_left hmω hA0
  change A ω*ν[Y|𝓕 n] ω ≤ A ω*Real.exp (θ^2*v) at hh
  have he : A ω*Real.exp (θ^2*v)=exponentialProcess X θ v n ω := by
    dsimp [A]
    rw [mul_assoc, ← Real.exp_add]
    simp
  exact hh.trans_eq he

/-- A finite maximal exponential tail, before optimizing its deterministic θ. -/
theorem maximal_exponential_from_mgf (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ ℓ : ℝ) (hv : 0 ≤ v) (hθ : 0 < θ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmgf : ∀ i, ν[fun ω => Real.exp (θ*X (i+1) ω)|𝓕 i] ≤ᵐ[ν] fun _ => Real.exp (θ^2*v)) (T : ℕ) :
    ν {ω | ∃ n ≤ T, θ*T*v+ℓ/θ < partialSum X n ω} ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
  have hsup := exponential_supermartingale_from_mgf ν 𝓕 X hX b v θ hv hθ.le hb hmgf
  have hville := ville_finite ν 𝓕 (exponentialProcess X θ v) hsup
    (fun n ω => (Real.exp_pos _).le) (by simp [exponentialProcess, partialSum])
    (Real.exp ℓ) (Real.exp_pos _) T
  have hsub : {ω | ∃ n ≤ T, θ*T*v+ℓ/θ < partialSum X n ω} ⊆
      {ω | ∃ n ≤ T, Real.exp ℓ ≤ exponentialProcess X θ v n ω} := by
    intro ω hω
    obtain ⟨n, hn, hh⟩ := hω
    refine ⟨n, hn, Real.exp_le_exp.mpr ?_⟩
    have hnt : (n : ℝ) ≤ T := by exact_mod_cast hn
    have hnv := mul_le_mul_of_nonneg_right hnt (show 0 ≤ θ^2*v by positivity)
    have hm := mul_lt_mul_of_pos_left hh hθ
    have hid : θ*(ℓ/θ)=ℓ := by field_simp
    nlinarith only [hm, hnv, hid]
  apply (measure_mono hsub).trans
  simpa only [one_div, Real.exp_neg] using hville

theorem maximal_exponential (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ ℓ : ℝ) (hb0 : 0 ≤ b) (hv : 0 ≤ v) (hθ : 0 < θ)
    (hθb : θ*b ≤ 1) (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i+1)|𝓕 i] =ᵐ[ν] 0)
    (hsecond : ∀ i, ν[fun ω => (X (i+1) ω)^2|𝓕 i] ≤ᵐ[ν] fun _ => v) (T : ℕ) :
    ν {ω | ∃ n ≤ T, θ*T*v+ℓ/θ < partialSum X n ω} ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
  apply maximal_exponential_from_mgf ν 𝓕 X hX b v θ ℓ hv hθ hb
  intro n
  exact conditional_mgf ν (𝓕 n) (𝓕.le n) (X (n+1))
    (((hX (n+1)).mono (𝓕.le (n+1))).measurable) b v θ hb0 hθ.le hθb
    (hb n) (hmean n) (hsecond n)

/-- A maximal Bernstein-type bound for bounded martingale increments, with `θ = 1/b`. -/
theorem bounded_martingale_maximal (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i+1)|𝓕 i] =ᵐ[ν] 0)
    (hsecond : ∀ i, ν[fun ω => (X (i+1) ω)^2|𝓕 i] ≤ᵐ[ν] fun _ => v) (T : ℕ) :
    ν {ω | ∃ n ≤ T, (T : ℝ)*v/b+b*ℓ < partialSum X n ω} ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
  have hh := maximal_exponential ν 𝓕 X hX b v (1/b) ℓ hb0.le hv (by positivity)
    (by field_simp) hb hmean hsecond T
  have he : (1/b)*T*v+ℓ/(1/b)=(T : ℝ)*v/b+b*ℓ := by
    field_simp
    <;> ring_nf
    <;> simp
  rwa [he] at hh

end
end ClippedSGD.UpperConcentration


==> anc/lean/ClippedSGD/UpperNoise.lean <==
import ClippedSGD.UpperRun
import ClippedSGD.PredictableInner
import ClippedSGD.UpperConcentration

open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.UpperNoise
open Clipping ClippingConditional Potential LinearSchedule FiniteHorizonPathwise Localization UpperParameters UpperRun PredictableInner
noncomputable section
variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] {m₀ : MeasurableSpace Ω}

/-- The cutoff vanishes after the horizon, so the processes are indexed by all times. -/
def stoppingSet (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → Ω → E) (t : ℕ) : Set Ω :=
  if t<T then {ω | active η R T xstar (fun i => x i ω) (t+1)} else ∅

lemma stoppingSet_measurable (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (η R : ℝ) (T t : ℕ) :
    MeasurableSet[𝓕 t] (stoppingSet η R T xstar x t) := by
  unfold stoppingSet
  split_ifs
  · exact active_measurable 𝓕 xstar x hx η R T t
  · exact @MeasurableSet.empty Ω (𝓕 t)

def stopError (f : E → ℝ) (η R Λ : ℝ) (T : ℕ) (xstar : E) (x g : ℕ → Ω → E) (t : ℕ) : Ω → E :=
  (stoppingSet η R T xstar x t).indicator (fun ω => clip Λ (g (t+1) ω)-gradient f (x (t+1) ω))

def bias (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ) (T : ℕ)
    (xstar : E) (x g : ℕ → Ω → E) (t : ℕ) : Ω → E := ν[stopError f η R Λ T xstar x g t|𝓕 t]

def centered (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ) (T : ℕ)
    (xstar : E) (x g : ℕ → Ω → E) (t : ℕ) : Ω → E :=
  fun ω => stopError f η R Λ T xstar x g t ω-bias ν 𝓕 f η R Λ T xstar x g t ω

structure Estimates (ν : Measure Ω) (m : MeasurableSpace Ω) (e : Ω → E) (Λ B V : ℝ) : Prop where
  integrable : Integrable e ν
  square_integrable : Integrable (fun ω => ‖e ω‖^2) ν
  range_bound : ∀ᵐ ω ∂ν, ‖e ω‖ ≤ 2*Λ
  bias_bound : ∀ᵐ ω ∂ν, ‖ν[e|m] ω‖ ≤ B
  second_bound : ν[fun ω => ‖e ω‖^2|m] ≤ᵐ[ν] fun _ => V
  centered_range : ∀ᵐ ω ∂ν, ‖e ω-ν[e|m] ω‖ ≤ 2*Λ
  centered_second : ν[fun ω => ‖e ω-ν[e|m] ω‖^2|m] ≤ᵐ[ν] fun _ => V

/-- The conditional moment estimates for the stopped oracle error. -/
theorem stopped_estimates (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hdiff : Differentiable ℝ f) (L η R Λ σ p : ℝ)
    (hL : 0 < L) (hΛ : 0 < Λ) (hσ : 0 ≤ σ) (hp : 1 ≤ p) (hp2 : p ≤ 2)
    (hguard : 4*L*R ≤ Λ) (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (T : ℕ) (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x g : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (hg : Adapted 𝓕 g)
    (hpm : ∀ t < T, Integrable (fun ω => ‖g (t+1) ω-gradient f (x (t+1) ω)‖^p) ν)
    (hmean : ∀ t < T, ν[fun ω => g (t+1) ω-gradient f (x (t+1) ω)|𝓕 t] =ᵐ[ν] 0)
    (hmoment : ∀ t < T, ν[fun ω => ‖g (t+1) ω-gradient f (x (t+1) ω)‖^p|𝓕 t] ≤ᵐ[ν] fun _ => σ^p)
    (t : ℕ) : Estimates ν (𝓕 t) (stopError f η R Λ T xstar x g t) Λ (biasBudget Λ σ p) (varianceBudget Λ σ p) := by
  have hB : 0 ≤ biasBudget Λ σ p := by unfold biasBudget; positivity
  have hV : 0 ≤ varianceBudget Λ σ p := by unfold varianceBudget; positivity
  by_cases ht : t<T
  · have hμ : StronglyMeasurable[𝓕 t] (fun ω => gradient f (x (t+1) ω)) :=
      (gradient_continuous L hL.le hlip).comp_stronglyMeasurable (hx t)
    have hgs : Measurable (g (t+1)) := ((hg (t+1)).mono (𝓕.le (t+1))).measurable
    have hset := stoppingSet_measurable 𝓕 xstar x hx η R T t
    have hbound : ∀ᵐ ω ∂ν, ω ∈ stoppingSet η R T xstar x t → ‖gradient f (x (t+1) ω)‖ ≤ Λ/2 := by
      apply Eventually.of_forall
      intro ω hω
      have ha : active η R T xstar (fun i => x i ω) (t+1) := by simpa only [stoppingSet, if_pos ht, mem_setOf_eq] using hω
      have hz := Radius.gradient_zero_at_minimizer (fun y => (hdiff y).hasGradientAt) xstar hmin
      have hh := hlip (x (t+1) ω) xstar
      rw [hz, sub_zero] at hh
      have hd := mul_le_mul_of_nonneg_left (ha t (by omega)).1 hL.le
      nlinarith only [hh, hd, hguard]
    obtain ⟨hei, hei2, herange, hebias, hesecond, hecenter, hevariance⟩ :=
      stopped_clipping_estimates ν (𝓕 t) (𝓕.le t) Λ p σ hΛ hp hp2 hσ _ _ hgs hμ
        (stoppingSet η R T xstar x t) hset hbound (hpm t ht) (hmean t ht) (hmoment t ht)
    dsimp only [stopError]
    refine ⟨hei, hei2, ?_, ?_, ?_, hecenter, ?_⟩
    · exact herange.mono (fun ω hω => by linarith)
    · filter_upwards [hebias] with ω hω
      have hb := mul_le_mul_of_nonneg_right (bias_factor_bound Λ p hΛ hp2) (Real.rpow_nonneg hσ p)
      unfold biasBudget
      nlinarith only [hω, hb]
    · filter_upwards [hesecond] with ω hω
      have hv := mul_le_mul_of_nonneg_right (second_factor_bound Λ p hΛ hp) (Real.rpow_nonneg hσ p)
      unfold varianceBudget
      nlinarith only [hω, hv]
    · filter_upwards [hevariance, hesecond] with ω hvω hsω
      have hv := mul_le_mul_of_nonneg_right (second_factor_bound Λ p hΛ hp) (Real.rpow_nonneg hσ p)
      unfold varianceBudget
      nlinarith only [hvω, hsω, hv]
  · have he : stopError f η R Λ T xstar x g t=0 := by funext ω; simp [stopError, stoppingSet, ht]
    rw [he]
    constructor
    · exact integrable_zero _ _ _
    · simp only [Pi.zero_apply, norm_zero, ne_eq, OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow]
      exact integrable_zero _ _ _
    · exact Eventually.of_forall (fun ω => by simp only [Pi.zero_apply, norm_zero]; positivity)
    · simpa [condExp_const (𝓕.le t)] using hB
    · have hz : (fun ω : Ω => ‖(0 : Ω → E) ω‖^2)=(fun _ => (0 : ℝ)) := by funext ω; simp
      rw [hz, condExp_const (𝓕.le t)]
      exact Eventually.of_forall (fun _ => hV)
    · simp only [condExp_zero, Pi.zero_apply, sub_zero, norm_zero]
      exact Eventually.of_forall (fun ω => by positivity)
    · simp only [condExp_zero, Pi.zero_apply, sub_zero, norm_zero, ne_eq,
        OfNat.ofNat_ne_zero, not_false_eq_true, zero_pow]
      rw [condExp_const (𝓕.le t)]
      exact Eventually.of_forall (fun _ => hV)


lemma stopError_measurable (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (η R Λ : ℝ) (T : ℕ) (xstar : E) (x g : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (hg : Adapted 𝓕 g) (t : ℕ) :
    StronglyMeasurable[𝓕 (t+1)] (stopError f η R Λ T xstar x g t) := by
  have hμ := (gradient_continuous L hL hlip).comp_stronglyMeasurable (hx t)
  have hraw := (((measurable_clip Λ).comp (hg (t+1)).measurable).stronglyMeasurable).sub
    (hμ.mono (𝓕.mono (by omega)))
  exact hraw.indicator (𝓕.mono (by omega) _ (stoppingSet_measurable 𝓕 xstar x hx η R T t))

lemma centered_measurable (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (η R Λ : ℝ) (T : ℕ) (xstar : E) (x g : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (hg : Adapted 𝓕 g) (t : ℕ) :
    StronglyMeasurable[𝓕 (t+1)] (centered ν 𝓕 f η R Λ T xstar x g t) :=
  (stopError_measurable 𝓕 L hL hlip η R Λ T xstar x g hx hg t).sub
    ((stronglyMeasurable_condExp (m := 𝓕 t)).mono (𝓕.mono (by omega)))

lemma centered_integrable (ν : Measure Ω) (𝓕 : Filtration ℕ m₀) (f : E → ℝ) (η R Λ : ℝ)
    (T : ℕ) (xstar : E) (x g : ℕ → Ω → E) (t : ℕ)
    (he : Integrable (stopError f η R Λ T xstar x g t) ν) :
    Integrable (centered ν 𝓕 f η R Λ T xstar x g t) ν := he.sub integrable_condExp

lemma centered_square_integrable (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    (f : E → ℝ) (η R Λ B V : ℝ) (T : ℕ) (xstar : E) (x g : ℕ → Ω → E) (t : ℕ)
    (he : Estimates ν (𝓕 t) (stopError f η R Λ T xstar x g t) Λ B V) :
    Integrable (fun ω => ‖centered ν 𝓕 f η R Λ T xstar x g t ω‖^2) ν := by
  have hL2 := (memLp_two_iff_integrable_sq_norm he.integrable.1).mpr he.square_integrable
  exact (hL2.sub (hL2.condExp (m := 𝓕 t))).integrable_norm_pow (by norm_num)

lemma centered_mean_zero (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    (f : E → ℝ) (η R Λ : ℝ) (T : ℕ) (xstar : E) (x g : ℕ → Ω → E) (t : ℕ)
    (he : Integrable (stopError f η R Λ T xstar x g t) ν) :
    ν[centered ν 𝓕 f η R Λ T xstar x g t|𝓕 t] =ᵐ[ν] 0 :=
  centered_condExp_zero ν (𝓕 t) (𝓕.le t) _ he

def stopRadius (f : E → ℝ) (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → Ω → E) (t : ℕ) : Ω → E :=
  (stoppingSet η R T xstar x t).indicator (fun ω => radiusDirection f η T xstar (fun i => x i ω) (t+1))

def stopDirection (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → Ω → E) (t : ℕ) : Ω → E :=
  (stoppingSet η R T xstar x t).indicator (fun ω => noiseDirection η T xstar (fun i => x i ω) (t+1))

lemma stopRadius_predictable (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (stopRadius f η R T xstar x t) := by
  have hμ := (gradient_continuous L hL hlip).comp_stronglyMeasurable (hx t)
  exact (((hx t).sub stronglyMeasurable_const).sub (hμ.const_smul _)).indicator
    (stoppingSet_measurable 𝓕 xstar x hx η R T t)

lemma stopDirection_predictable (𝓕 : Filtration ℕ m₀) (η R : ℝ) (T : ℕ) (xstar : E)
    (x : ℕ → Ω → E) (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (stopDirection η R T xstar x t) := by
  have hh := (((comparator_predictable 𝓕 xstar x hx (inverseTail (step η T) T) t).sub (hx t)).const_smul
    (tailSum (step η T) T 1*step η T (t+1)*inverseTail (step η T) T t)).indicator
    (stoppingSet_measurable 𝓕 xstar x hx η R T t)
  simpa only [stopDirection, noiseDirection, Nat.add_sub_cancel] using hh

lemma stopRadius_bound {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L η R : ℝ) (hL : 0 < L) (hη : 0 < η) (hR : 0 ≤ R)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖) (hstep : η ≤ 1/(2*L))
    (T : ℕ) (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x : ℕ → Ω → E) (t : ℕ) (ω : Ω) :
    ‖stopRadius f η R T xstar x t ω‖ ≤ 2*R := by
  by_cases hs : ω ∈ stoppingSet η R T xstar x t
  · have ht : t<T := by by_contra h; simpa [stoppingSet,h] using hs
    have ha : active η R T xstar (fun i => x i ω) (t+1) := by simpa [stoppingSet,ht] using hs
    rw [stopRadius, Set.indicator_of_mem hs]
    have hηL : η ≤ 1/L := hstep.trans (by apply one_div_le_one_div_of_le hL; linarith)
    have hh := Radius.gradient_step_nonexpansive hconv (fun y => (hdiff y).hasGradientAt)
      L (step η T (t+1)) hL hlip (step_pos η hη T (t+1) (by omega) (by omega)).le
      ((step_le η hη.le T (t+1) (by omega) (by omega)).trans hηL) xstar hmin (x (t+1) ω)
    exact hh.trans (ha t (by omega)).1
  · simp only [stopRadius, Set.indicator_of_not_mem hs, norm_zero]
    positivity

lemma stopDirection_bound (η R : ℝ) (hη : 0 < η) (hR : 0 ≤ R)
    (T : ℕ) (xstar : E) (x : ℕ → Ω → E) (t : ℕ) (ω : Ω) :
    ‖stopDirection η R T xstar x t ω‖ ≤ 3*R*η := by
  by_cases hs : ω ∈ stoppingSet η R T xstar x t
  · have ht : t<T := by by_contra h; simpa [stoppingSet,h] using hs
    have ha : active η R T xstar (fun i => x i ω) (t+1) := by simpa [stoppingSet,ht] using hs
    rw [stopDirection, Set.indicator_of_mem hs]
    apply noiseDirection_bound η R hη hR T (t+1) (by omega) (by omega) xstar (fun i => x i ω)
    simpa only [Nat.add_sub_cancel] using (ha t (by omega)).2
  · simp only [stopDirection, Set.indicator_of_not_mem hs, norm_zero]
    positivity

def globalDirection (f : E → ℝ) (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → Ω → E) (t : ℕ) : Ω → E :=
  fun ω => (-2*step η T (t+1)) • stopRadius f η R T xstar x t ω

lemma globalDirection_predictable (𝓕 : Filtration ℕ m₀) {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (η R : ℝ) (T : ℕ) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (globalDirection f η R T xstar x t) :=
  (stopRadius_predictable 𝓕 L hL hlip η R T xstar x hx t).const_smul _

lemma globalDirection_bound {f : E → ℝ} (hconv : ConvexOn ℝ univ f) (hdiff : Differentiable ℝ f)
    (L η R : ℝ) (hL : 0 < L) (hη : 0 < η) (hR : 0 ≤ R)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖) (hstep : η ≤ 1/(2*L))
    (T : ℕ) (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x : ℕ → Ω → E) (t : ℕ) (ω : Ω) :
    ‖globalDirection f η R T xstar x t ω‖ ≤ 4*R*η := by
  by_cases ht : t<T
  · have hs := (step_pos η hη T (t+1) (by omega) (by omega)).le
    have hsl := step_le η hη.le T (t+1) (by omega) (by omega)
    have ha := stopRadius_bound hconv hdiff L η R hL hη hR hlip hstep T xstar hmin x t ω
    rw [globalDirection, norm_smul, Real.norm_eq_abs, abs_mul, abs_of_nonneg hs]
    norm_num
    have hh := mul_le_mul hsl ha (norm_nonneg _) hη.le
    nlinarith only [hh]
  · simp only [globalDirection, stopRadius, stoppingSet, if_neg ht, Set.indicator_empty,
      Pi.zero_apply, smul_zero, norm_zero]
    positivity

lemma scalar_increment_properties (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    (f : E → ℝ) (η R Λ B V A : ℝ) (hA0 : 0 ≤ A) (T : ℕ)
    (xstar : E) (x g : ℕ → Ω → E) (t : ℕ)
    (he : Estimates ν (𝓕 t) (stopError f η R Λ T xstar x g t) Λ B V)
    (hu : StronglyMeasurable[𝓕 (t+1)] (centered ν 𝓕 f η R Λ T xstar x g t))
    (a : Ω → E) (ha : StronglyMeasurable[𝓕 t] a) (hA : ∀ ω, ‖a ω‖ ≤ A) :
    StronglyMeasurable[𝓕 (t+1)] (fun ω => ⟪a ω,centered ν 𝓕 f η R Λ T xstar x g t ω⟫_ℝ) ∧
    (ν[fun ω => ⟪a ω,centered ν 𝓕 f η R Λ T xstar x g t ω⟫_ℝ|𝓕 t] =ᵐ[ν] 0) ∧
    (∀ᵐ ω ∂ν, |⟪a ω,centered ν 𝓕 f η R Λ T xstar x g t ω⟫_ℝ| ≤ 2*Λ*A) ∧
    (ν[fun ω => ⟪a ω,centered ν 𝓕 f η R Λ T xstar x g t ω⟫_ℝ^2|𝓕 t] ≤ᵐ[ν] fun _ => A^2*V) := by
  have hui := centered_integrable ν 𝓕 f η R Λ T xstar x g t he.integrable
  have hui2 := centered_square_integrable ν 𝓕 f η R Λ B V T xstar x g t he
  have huma := centered_mean_zero ν 𝓕 f η R Λ T xstar x g t he.integrable
  have hAa : ∀ᵐ ω ∂ν, ‖a ω‖ ≤ A := Eventually.of_forall hA
  refine ⟨((ha.mono (𝓕.mono (by omega))).inner hu), ?_, ?_, ?_⟩
  · exact inner_condExp_zero ν (𝓕 t) (𝓕.le t) _ a hui ha A hAa huma
  · filter_upwards [he.centered_range] with ω hω
    have hh := norm_inner_le_norm (𝕜 := ℝ) (a ω) (centered ν 𝓕 f η R Λ T xstar x g t ω)
    have hm := mul_le_mul (hA ω) hω (norm_nonneg _) hA0
    change ‖a ω‖*‖centered ν 𝓕 f η R Λ T xstar x g t ω‖ ≤ A*(2*Λ) at hm
    rw [Real.norm_eq_abs] at hh
    nlinarith only [hh, hm]
  · exact (conditional_inner_variance ν (𝓕 t) (𝓕.le t) _ a hui hui2 ha A V hA0 hAa he.centered_second).2

end
end ClippedSGD.UpperNoise


==> anc/lean/ClippedSGD/UpperParameters.lean <==
import ClippedSGD.ClippingConditional
import ClippedSGD.Localization
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Data.Complex.ExponentialBounds

namespace ClippedSGD.UpperParameters
noncomputable section

def threshold (L R σ p ℓ : ℝ) (T : ℕ) : ℝ := max (4*L*R) (σ*((T : ℝ)/ℓ)^(1/p))

def biasBudget (Λ σ p : ℝ) : ℝ := 2*σ^p*Λ^(1-p)
def varianceBudget (Λ σ p : ℝ) : ℝ := 2*σ^p*Λ^(2-p)

lemma threshold_pos (L R σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (T : ℕ) :
    0 < threshold L R σ p ℓ T := lt_of_lt_of_le (by positivity) (le_max_left _ _)

lemma moment_budget (L R σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 0 < p) (hℓ : 0 < ℓ) (T : ℕ) (hT : 0 < T) :
    (T : ℝ)*σ^p ≤ (threshold L R σ p ℓ T)^p*ℓ := by
  have hTr : (0 : ℝ)<T := by exact_mod_cast hT
  have hpow := Real.rpow_le_rpow (show 0 ≤ σ*((T : ℝ)/ℓ)^(1/p) by positivity)
    (le_max_right (4*L*R) (σ*((T : ℝ)/ℓ)^(1/p))) hp.le
  rw [Real.mul_rpow hσ (by positivity), ← Real.rpow_mul (by positivity : (0 : ℝ)≤(T : ℝ)/ℓ),
    div_mul_cancel₀ 1 hp.ne', Real.rpow_one] at hpow
  have hh := mul_le_mul_of_nonneg_right hpow hℓ.le
  have hid : σ^p*((T : ℝ)/ℓ)*ℓ=(T : ℝ)*σ^p := by field_simp; ring
  rw [hid] at hh
  exact hh

lemma clipping_budgets (L R σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 0 < p) (hℓ : 0 < ℓ) (T : ℕ) (hT : 0 < T) :
    let Λ := threshold L R σ p ℓ T
    0 ≤ biasBudget Λ σ p ∧ 0 ≤ varianceBudget Λ σ p ∧
      (T : ℝ)*biasBudget Λ σ p ≤ 2*Λ*ℓ ∧
      (T : ℝ)*varianceBudget Λ σ p ≤ 2*Λ^2*ℓ := by
  let Λ := threshold L R σ p ℓ T
  have hΛ : 0 < Λ := threshold_pos L R σ p ℓ hL hR T
  have hm : (T : ℝ)*σ^p ≤ Λ^p*ℓ := moment_budget L R σ p ℓ hL hR hσ hp hℓ T hT
  have hb := mul_le_mul_of_nonneg_right hm (show 0 ≤ 2*Λ^(1-p) by positivity)
  have hv := mul_le_mul_of_nonneg_right hm (show 0 ≤ 2*Λ^(2-p) by positivity)
  have hp1 : Λ^p*Λ^(1-p)=Λ := by rw [← Real.rpow_add hΛ]; simp
  have hp2 : Λ^p*Λ^(2-p)=Λ^2 := by rw [← Real.rpow_add hΛ]; norm_num
  have hb' : Λ^p*ℓ*(2*Λ^(1-p))=2*Λ*ℓ := by calc
    _ = 2*(Λ^p*Λ^(1-p))*ℓ := by ring
    _ = _ := by rw [hp1]
  have hv' : Λ^p*ℓ*(2*Λ^(2-p))=2*Λ^2*ℓ := by calc
    _ = 2*(Λ^p*Λ^(2-p))*ℓ := by ring
    _ = _ := by rw [hp2]
  rw [hb'] at hb
  rw [hv'] at hv
  change 0 ≤ 2*σ^p*Λ^(1-p) ∧ 0 ≤ 2*σ^p*Λ^(2-p) ∧
    (T : ℝ)*(2*σ^p*Λ^(1-p)) ≤ 2*Λ*ℓ ∧ (T : ℝ)*(2*σ^p*Λ^(2-p)) ≤ 2*Λ^2*ℓ
  refine ⟨by positivity, by positivity, ?_, ?_⟩ <;> nlinarith only [hb, hv]

lemma step_valid (L R σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (hℓ : 1 ≤ ℓ) (T : ℕ) :
    R/(128*threshold L R σ p ℓ T*ℓ) ≤ 1/(2*L) := by
  have hl : 0 < ℓ := by linarith
  have hΛ := threshold_pos L R σ p ℓ hL hR T
  have hg : 4*L*R ≤ threshold L R σ p ℓ T := le_max_left _ _
  apply (div_le_div_iff₀ (by positivity) (by positivity : 0 < 2*L)).mpr
  have hh := mul_le_mul_of_nonneg_left hℓ (show 0 ≤ 128*threshold L R σ p ℓ T by positivity)
  nlinarith

lemma stochastic_rate_identity (p ℓ : ℝ) (hp : 0 < p) (hℓ : 0 < ℓ) (T : ℕ) (hT : 0 < T) :
    ((T : ℝ)/ℓ)^(1/p)*ℓ/T=(ℓ/T)^((p-1)/p) := by
  have hTr : (0 : ℝ)<T := by exact_mod_cast hT
  have hq : 0 < ℓ/(T : ℝ) := by positivity
  rw [show ((T : ℝ)/ℓ)=(ℓ/(T : ℝ))⁻¹ by field_simp,
    Real.inv_rpow hq.le, ← Real.rpow_neg hq.le]
  calc
    _ = (ℓ/(T : ℝ))^(-(1/p))*(ℓ/(T : ℝ))^1 := by rw [Real.rpow_one]; ring
    _ = (ℓ/(T : ℝ))^(-(1/p)+1) := (Real.rpow_add hq _ _).symm
    _ = _ := by congr 1; field_simp; ring

lemma final_rate_bound (L R σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ)
    (hp : 0 < p) (hℓ : 0 < ℓ) (T : ℕ) (hT : 0 < T) :
    256*R*threshold L R σ p ℓ T*ℓ/T ≤
      1024*L*R^2*ℓ/T+256*σ*R*(ℓ/T)^((p-1)/p) := by
  have hTr : (0 : ℝ)<T := by exact_mod_cast hT
  have hmax : threshold L R σ p ℓ T ≤ 4*L*R+σ*((T : ℝ)/ℓ)^(1/p) :=
    max_le_add_of_nonneg (by positivity) (by positivity)
  have hh := mul_le_mul_of_nonneg_left hmax (show 0 ≤ 256*R*ℓ/T by positivity)
  have hid := stochastic_rate_identity p ℓ hp hℓ T hT
  have he : (256*R*ℓ/T)*(4*L*R+σ*((T : ℝ)/ℓ)^(1/p))=
      1024*L*R^2*ℓ/T+256*σ*R*(ℓ/T)^((p-1)/p) := by
    rw [← hid]
    ring
  rw [he] at hh
  convert hh using 1 <;> ring

lemma confidence_log (δ : ℝ) (hδ : 0 < δ) (hδ1 : δ < 1) :
    1 ≤ Real.log (6/δ) ∧ 3*Real.exp (-Real.log (6/δ)) ≤ δ := by
  have hpos : (0 : ℝ)<6/δ := by positivity
  constructor
  · apply (Real.le_log_iff_exp_le hpos).mpr
    apply le_trans (by linarith [Real.exp_one_lt_d9] : Real.exp 1≤6)
    apply (le_div_iff₀ hδ).mpr
    linarith
  · rw [Real.exp_neg, Real.exp_log hpos]
    field_simp
    nlinarith

open Set Potential LinearSchedule FiniteHorizonPathwise
open scoped InnerProductSpace
variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]

/-- The last-iterate gap bound on the localization event. -/
theorem terminal_rate_of_localized {f : E → ℝ} (hdiff : Differentiable ℝ f)
    (L R σ p ℓ : ℝ) (hL : 0 < L) (hR : 0 < R) (hσ : 0 ≤ σ) (hp : 0 < p) (hℓ : 1 ≤ ℓ)
    (hlip : ∀ u v, ‖gradient f u-gradient f v‖ ≤ L*‖u-v‖)
    (T : ℕ) (hT : 0 < T) (xstar : E) (hmin : ∀ y, f xstar ≤ f y) (x : ℕ → E)
    (hpotential : objective f (R/(128*threshold L R σ p ℓ T*ℓ)) T xstar x T+
      energy (R/(128*threshold L R σ p ℓ T*ℓ)) T xstar x T < 18/25*R^2)
    (hradius : ‖x (T+1)-xstar‖^2 < 13/10*R^2) :
    f (x (T+1))-f xstar ≤
      min (1024*L*R^2*ℓ/T+256*σ*R*(ℓ/T)^((p-1)/p)) (13*L*R^2/20) := by
  let Λ := threshold L R σ p ℓ T
  let η := R/(128*Λ*ℓ)
  have hΛ : 0 < Λ := threshold_pos L R σ p ℓ hL hR T
  have hl : 0 < ℓ := by linarith
  have hη : 0 < η := by dsimp [η]; positivity
  have hTr : (0 : ℝ)<T := by exact_mod_cast hT
  have hG : 0 ≤ f (x (T+1))-f xstar := sub_nonneg.mpr (hmin _)
  have hE := energy_nonneg η hη T hT xstar x T le_rfl
  change objective f η T xstar x T+energy η T xstar x T<_ at hpotential
  rw [terminal_objective f η hη T hT] at hpotential
  have hsmall : η*T/2*(f (x (T+1))-f xstar) < R^2 := by
    nlinarith [sq_pos_of_pos hR, mul_nonneg hη.le hG]
  have hgap : f (x (T+1))-f xstar < 256*R*Λ*ℓ/T := by
    have hh := (lt_div_iff₀ (show 0 < η*T/2 by positivity)).mpr
      (by nlinarith only [hsmall] : (f (x (T+1))-f xstar)*(η*T/2)<R^2)
    convert hh using 1
    dsimp [η]
    field_simp
    <;> ring
  have hzero := Radius.gradient_zero_at_minimizer (fun y => (hdiff y).hasGradientAt) xstar hmin
  have hs := smooth_upper (fun y => (hdiff y).hasGradientAt) hlip xstar (x (T+1))
  rw [hzero, inner_zero_left, add_zero] at hs
  have hcap : f (x (T+1))-f xstar ≤ 13*L*R^2/20 := by
    have hh := mul_lt_mul_of_pos_left hradius (show 0 < L/2 by positivity)
    nlinarith only [hs, hh]
  exact le_min (hgap.le.trans (final_rate_bound L R σ p ℓ hL hR hσ hp hl T hT)) hcap

end
end ClippedSGD.UpperParameters


==> anc/lean/ClippedSGD/UpperRun.lean <==
import ClippedSGD.UpperParameters
import Mathlib.Probability.Process.Adapted

open MeasureTheory Set
open scoped BigOperators InnerProductSpace
namespace ClippedSGD.UpperRun
open Clipping Potential LinearSchedule FiniteHorizonPathwise Localization UpperParameters
noncomputable section
variable {E Ω : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E] [CompleteSpace E]
  [MeasurableSpace E] [BorelSpace E] [SecondCountableTopology E] {m₀ : MeasurableSpace Ω}

/-- The iterates of Algorithm 1 (clipped updates without projection). Index `t` is the
paper's `x_t`; index `0` repeats `x_1`. -/
def iterate (x₁ : E) (η Λ : ℝ) (T : ℕ) (g : ℕ → Ω → E) : ℕ → Ω → E
  | 0 => fun _ => x₁
  | 1 => fun _ => x₁
  | t+2 => fun ω => iterate x₁ η Λ T g (t+1) ω-step η T (t+1) • clip Λ (g (t+1) ω)

lemma iterate_adapted (𝓕 : Filtration ℕ m₀) (x₁ : E) (η Λ : ℝ) (T : ℕ) (g : ℕ → Ω → E)
    (hg : ∀ t, @Measurable Ω E (𝓕 t) _ (g t)) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (iterate x₁ η Λ T g (t+1)) := by
  induction t with
  | zero => exact stronglyMeasurable_const
  | succ t ih =>
    change StronglyMeasurable[𝓕 (t+1)] (fun ω =>
      iterate x₁ η Λ T g (t+1) ω-step η T (t+1) • clip Λ (g (t+1) ω))
    exact (ih.mono (𝓕.mono (by omega))).sub
      (((measurable_clip Λ).comp (hg (t+1))).stronglyMeasurable.const_smul _)

lemma gradient_continuous {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ x y, ‖gradient f x-gradient f y‖ ≤ L*‖x-y‖) : Continuous (gradient f) := by
  have hh : LipschitzWith ⟨L,hL⟩ (gradient f) := LipschitzWith.of_dist_le_mul (by
    intro x y
    simpa only [dist_eq_norm, NNReal.coe_mk] using hlip x y)
  exact hh.continuous

lemma gradient_predictable {f : E → ℝ} (L : ℝ) (hL : 0 ≤ L)
    (hlip : ∀ x y, ‖gradient f x-gradient f y‖ ≤ L*‖x-y‖)
    (𝓕 : Filtration ℕ m₀) (x₁ : E) (η Λ : ℝ) (T : ℕ) (g : ℕ → Ω → E)
    (hg : ∀ t, @Measurable Ω E (𝓕 t) _ (g t)) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (fun ω => gradient f (iterate x₁ η Λ T g (t+1) ω)) :=
  (gradient_continuous L hL hlip).comp_stronglyMeasurable (iterate_adapted 𝓕 x₁ η Λ T g hg t)

lemma comparator_predictable (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (w : ℕ → ℝ) (t : ℕ) :
    StronglyMeasurable[𝓕 t] (fun ω => comparator xstar (fun i => x i ω) w t) := by
  induction t with
  | zero => exact stronglyMeasurable_const
  | succ t ih =>
    change StronglyMeasurable[𝓕 (t+1)] (fun ω => (1-w t/w (t+1)) • x (t+1) ω+
      (w t/w (t+1)) • comparator xstar (fun i => x i ω) w t)
    exact ((hx t).mono (𝓕.mono (by omega))).const_smul _ |>.add
      ((ih.mono (𝓕.mono (by omega))).const_smul _)

lemma energy_predictable (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (η : ℝ) (T t : ℕ) :
    StronglyMeasurable[𝓕 t] (fun ω => energy η T xstar (fun i => x i ω) t) := by
  exact ((((comparator_predictable 𝓕 xstar x hx (inverseTail (step η T) T) t).sub
    (hx t)).norm.pow 2).const_mul _).const_mul _

lemma active_measurable (𝓕 : Filtration ℕ m₀) (xstar : E) (x : ℕ → Ω → E)
    (hx : ∀ t, StronglyMeasurable[𝓕 t] (x (t+1))) (η R : ℝ) (T t : ℕ) :
    MeasurableSet[𝓕 t] {ω | active η R T xstar (fun i => x i ω) (t+1)} := by
  simp only [active, Set.setOf_forall]
  apply MeasurableSet.iInter
  intro j
  apply MeasurableSet.iInter
  intro hj
  apply MeasurableSet.inter
  · exact measurableSet_le (((hx j).mono (𝓕.mono (by omega))).sub stronglyMeasurable_const).norm.measurable measurable_const
  · exact measurableSet_le ((energy_predictable 𝓕 xstar x hx η T j).mono (𝓕.mono (by omega))).measurable measurable_const

lemma iterate_inexact (f : E → ℝ) (x₁ : E) (η Λ : ℝ) (T : ℕ) (g : ℕ → Ω → E) (t : ℕ) (ω : Ω) :
    iterate x₁ η Λ T g (t+2) ω=iterate x₁ η Λ T g (t+1) ω-
      step η T (t+1) • (gradient f (iterate x₁ η Λ T g (t+1) ω)+
        (clip Λ (g (t+1) ω)-gradient f (iterate x₁ η Λ T g (t+1) ω))) := by
  simp only [iterate, add_sub_cancel]

lemma iterate_radius_bound (x₁ xstar : E) (η R Λ : ℝ) (hη : 0 < η) (hΛ : 0 ≤ Λ)
    (T : ℕ) (g : ℕ → Ω → E) (hinit : ‖x₁-xstar‖ ≤ R) (t : ℕ) (ht : t ≤ T) (ω : Ω) :
    ‖iterate x₁ η Λ T g (t+1) ω-xstar‖ ≤ R+t*η*Λ := by
  induction t with
  | zero => simpa [iterate] using hinit
  | succ t ih =>
    have hp := ih (by omega)
    have hs := step_pos η hη T (t+1) (by omega) (by omega)
    have hsle := step_le η hη.le T (t+1) (by omega) (by omega)
    have hn := norm_sub_le (iterate x₁ η Λ T g (t+1) ω-xstar) (step η T (t+1) • clip Λ (g (t+1) ω))
    have heq : iterate x₁ η Λ T g (t+2) ω-xstar=
        (iterate x₁ η Λ T g (t+1) ω-xstar)-step η T (t+1) • clip Λ (g (t+1) ω) := by
      rw [iterate]; abel_nf; simp only [add_assoc]
    rw [← heq, norm_smul, Real.norm_eq_abs, abs_of_pos hs] at hn
    have hmul := mul_le_mul hsle (norm_clip Λ hΛ (g (t+1) ω)) (norm_nonneg _) hη.le
    push_cast
    nlinarith only [hn,hp,hmul]

lemma iterate_gradient_integrable (ν : Measure Ω) [IsProbabilityMeasure ν] (𝓕 : Filtration ℕ m₀)
    {f : E → ℝ} (hdiff : Differentiable ℝ f) (L η R Λ : ℝ) (hL : 0 < L) (hη : 0 < η) (hΛ : 0 ≤ Λ)
    (hlip : ∀ y z, ‖gradient f y-gradient f z‖ ≤ L*‖y-z‖)
    (T : ℕ) (x₁ xstar : E) (hmin : ∀ y, f xstar ≤ f y) (hinit : ‖x₁-xstar‖ ≤ R)
    (g : ℕ → Ω → E) (hg : Adapted 𝓕 g) (t : ℕ) (ht : t ≤ T) :
    Integrable (fun ω => gradient f (iterate x₁ η Λ T g (t+1) ω)) ν := by
  have hm := gradient_predictable L hL.le hlip 𝓕 x₁ η Λ T g (fun i => (hg i).measurable) t
  apply Integrable.mono' (integrable_const (L*(R+t*η*Λ))) ((hm.mono (𝓕.le t)).aestronglyMeasurable)
  apply Filter.Eventually.of_forall
  intro ω
  have hz := Radius.gradient_zero_at_minimizer (fun y => (hdiff y).hasGradientAt) xstar hmin
  have hh := hlip (iterate x₁ η Λ T g (t+1) ω) xstar
  rw [hz,sub_zero] at hh
  exact hh.trans (mul_le_mul_of_nonneg_left (iterate_radius_bound x₁ xstar η R Λ hη hΛ T g hinit t ht ω) hL.le)

lemma raw_unbiased_to_centered (ν : Measure Ω) [IsProbabilityMeasure ν]
    (m : MeasurableSpace Ω) (hm : m ≤ m₀) (g μ : Ω → E)
    (hg : @Measurable Ω E m₀ _ g) (hμ : StronglyMeasurable[m] μ) (hμi : Integrable μ ν)
    (p : ℝ) (hp : 1 ≤ p) (hpm : Integrable (fun ω => ‖g ω-μ ω‖^p) ν)
    (hmean : ν[g|m] =ᵐ[ν] μ) : ν[fun ω => g ω-μ ω|m] =ᵐ[ν] 0 := by
  letI : MeasurableSpace Ω := m₀
  have hn : Integrable (fun ω => g ω-μ ω) ν := by
    apply Integrable.mono' ((integrable_const (1 : ℝ)).add hpm)
      (hg.aestronglyMeasurable.sub (hμ.mono hm).aestronglyMeasurable)
    exact Filter.Eventually.of_forall (fun ω => norm_le_one_add_rpow _ p (norm_nonneg _) hp)
  have hgi : Integrable g ν := by
    convert hn.add hμi using 1
    funext ω
    simp
  have hs := condExp_sub hgi hμi m
  rw [condExp_of_stronglyMeasurable hm hμ hμi] at hs
  filter_upwards [hs,hmean] with ω hsω hmω
  change ν[fun ω => g ω-μ ω|m] ω=ν[g|m] ω-μ ω at hsω
  simpa only [hmω,sub_self,Pi.zero_apply] using hsω

end
end ClippedSGD.UpperRun


==> anc/lean/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean/LeanKit/Probability/Freedman.lean <==
import LeanKit.Probability.TimeUniform

/-!
# Freedman's Inequality with Predictable Quadratic Variation (`LeanKit.Probability.Freedman`)

Proves the predictable-quadratic-variation version of Freedman's inequality for bounded
martingale difference sequences on both finite horizons (`n ≤ T`) and infinite horizons (`n : ℕ`),
and derives the deterministic-variance maximal inequalities of `ClippedSGD.UpperConcentration`
as direct corollaries when the conditional step variances are bounded by a constant `v₀`.

Main declarations:
- `condStepVar`, `predictableQuadVar`: the predictable quadratic variation
  `V_n(ω) = ∑_{i < n} 𝔼[X_{i+1}^2 | 𝓕_i](ω)`.
- `conditional_mgf_predictable`: conditional exponential moment bound keeping the random
  conditional variance `𝔼[X^2 | m](ω)` inside the exponent.
- `freedmanProcess`, `freedmanProcess_supermartingale`: the exponential process
  `M_n(ω) = exp(θ S_n(ω) - θ^2 V_n(ω))` is a nonnegative supermartingale for `0 ≤ θ ≤ 1 / b`.
- `freedman_mgf_maximal_finite`, `freedman_mgf_maximal_infinite`: MGF maximal inequality
  jointly in `S_n ≥ ε` and `V_n ≤ v`.
- `freedman_finite`, `freedman_infinite`: Freedman tail bound
  `ℙ(∃ n, S_n ≥ ε ∧ V_n ≤ v) ≤ exp(-ε^2 / (4(v + b ε)))`.
- `freedman_quantile_finite`, `freedman_quantile_infinite`: sub-Gaussian + linear quantile bound
  `ℙ(∃ n, S_n ≥ 2√(vℓ) + 4bℓ ∧ V_n ≤ v) ≤ exp(-ℓ)`.
- `freedman_linear_quantile_finite`, `freedman_linear_quantile_infinite`: linear quantile bound
  `ℙ(∃ n, S_n ≥ v / b + 2bℓ ∧ V_n ≤ v) ≤ exp(-ℓ)`.
- `predictableQuadVar_le_of_step_bound`, `corollary_maximal_exponential`,
  `corollary_bounded_martingale_maximal`: self-check corollaries recovering `UpperConcentration.lean`.
-/

open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators ENNReal
open LeanKit.Probability.MartingaleConcentration
open LeanKit.Probability.TimeUniform

namespace LeanKit.Probability.Freedman
noncomputable section

variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]

/-- Conditional step variance `𝔼[X_{i+1}^2 | 𝓕_i](ω)` at step `i`. -/
def condStepVar (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (i : ℕ) (ω : Ω) : ℝ :=
  ν[fun a => (X (i + 1) a) ^ 2 | 𝓕 i] ω

/-- Predictable quadratic variation `V_n(ω) = ∑_{i < n} 𝔼[X_{i+1}^2 | 𝓕_i](ω)`. -/
def predictableQuadVar (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (n : ℕ) (ω : Ω) : ℝ :=
  ∑ i ∈ Finset.range n, condStepVar ν 𝓕 X i ω

omit [IsProbabilityMeasure ν] in
lemma condStepVar_stronglyMeasurable (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (i : ℕ) :
    StronglyMeasurable[𝓕 i] (condStepVar ν 𝓕 X i) :=
  stronglyMeasurable_condExp (m := 𝓕 i)

omit [IsProbabilityMeasure ν] in
lemma condStepVar_nonneg_ae (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (i : ℕ) :
    ∀ᵐ ω ∂ν, 0 ≤ condStepVar ν 𝓕 X i ω :=
  condExp_nonneg (Eventually.of_forall fun a => sq_nonneg (X (i + 1) a))

omit [IsProbabilityMeasure ν] in
@[simp]
lemma predictableQuadVar_zero (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (ω : Ω) :
    predictableQuadVar ν 𝓕 X 0 ω = 0 := by
  simp [predictableQuadVar]

omit [IsProbabilityMeasure ν] in
lemma predictableQuadVar_succ (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (n : ℕ) (ω : Ω) :
    predictableQuadVar ν 𝓕 X (n + 1) ω =
      predictableQuadVar ν 𝓕 X n ω + condStepVar ν 𝓕 X n ω := by
  simp [predictableQuadVar, Finset.sum_range_succ]

omit [IsProbabilityMeasure ν] in
/-- `V_n` is adapted to `𝓕`. -/
lemma predictableQuadVar_adapted (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) :
    Adapted 𝓕 (predictableQuadVar ν 𝓕 X) := by
  intro n
  induction n with
  | zero => exact stronglyMeasurable_const
  | succ n ih =>
    change StronglyMeasurable[𝓕 (n + 1)] (fun ω => predictableQuadVar ν 𝓕 X (n + 1) ω)
    simp only [predictableQuadVar_succ]
    exact (ih.mono (𝓕.mono (by omega))).add
      ((condStepVar_stronglyMeasurable ν 𝓕 X n).mono (𝓕.mono (by omega)))

omit [IsProbabilityMeasure ν] in
/-- `V_{n+1}` is `𝓕_n`-measurable (predictable). -/
lemma predictableQuadVar_succ_stronglyMeasurable (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (n : ℕ) :
    StronglyMeasurable[𝓕 n] (predictableQuadVar ν 𝓕 X (n + 1)) := by
  have heq : predictableQuadVar ν 𝓕 X (n + 1) =
      fun ω => predictableQuadVar ν 𝓕 X n ω + condStepVar ν 𝓕 X n ω :=
    funext (predictableQuadVar_succ ν 𝓕 X n)
  rw [heq]
  exact (predictableQuadVar_adapted ν 𝓕 X n).add (condStepVar_stronglyMeasurable ν 𝓕 X n)

omit [IsProbabilityMeasure ν] in
lemma predictableQuadVar_nonneg_ae (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (n : ℕ) :
    ∀ᵐ ω ∂ν, 0 ≤ predictableQuadVar ν 𝓕 X n ω := by
  induction n with
  | zero => exact Eventually.of_forall (fun _ => by simp)
  | succ n ih =>
    filter_upwards [ih, condStepVar_nonneg_ae ν 𝓕 X n] with ω h1 h2
    rw [predictableQuadVar_succ]
    exact add_nonneg h1 h2

/-- Conditional exponential moment bound keeping the random conditional second moment
`ν[fun a => (X a)^2 | m] ω` in the exponent. -/
theorem conditional_mgf_predictable (m : MeasurableSpace Ω) (hm : m ≤ m₀)
    (X : Ω → ℝ) (hX : @Measurable Ω ℝ m₀ _ X) (b θ : ℝ)
    (hb0 : 0 ≤ b) (hθ : 0 ≤ θ) (hθb : θ * b ≤ 1)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b)
    (hmean : ν[X | m] =ᵐ[ν] 0) :
    ν[fun ω => Real.exp (θ * X ω) | m] ≤ᵐ[ν]
      fun ω => Real.exp (θ ^ 2 * ν[fun a => (X a) ^ 2 | m] ω) := by
  letI : MeasurableSpace Ω := m₀
  have hi := integrable_of_abs_bound ν X hX b hb
  have hi2 : Integrable (fun ω => (X ω) ^ 2) ν := by
    apply integrable_of_abs_bound ν _ (hX.pow_const 2) (b ^ 2)
    filter_upwards [hb] with ω hω
    have hh := (sq_le_sq₀ (abs_nonneg _) hb0).mpr hω
    simpa only [sq_abs, abs_of_nonneg (sq_nonneg (X ω))] using hh
  have he := integrable_exp_of_abs_bound ν X hX b θ hθ hb
  have hip := ((integrable_const (1 : ℝ)).add (hi.const_mul θ)).add (hi2.const_mul (θ ^ 2))
  have hbound : (fun ω => Real.exp (θ * X ω)) ≤ᵐ[ν] fun ω => 1 + θ * X ω + θ ^ 2 * (X ω) ^ 2 := by
    filter_upwards [hb] with ω hω
    have habs : |θ * X ω| ≤ 1 := by
      rw [abs_mul, abs_of_nonneg hθ]
      exact (mul_le_mul_of_nonneg_left hω hθ).trans hθb
    simpa only [mul_pow] using exp_quadratic_bound (θ * X ω) habs
  have hmono := condExp_mono (m := m) he hip hbound
  change ν[fun ω => Real.exp (θ * X ω) | m] ≤ᵐ[ν]
    ν[fun ω => 1 + θ * X ω + θ ^ 2 * (X ω) ^ 2 | m] at hmono
  have hadd := condExp_add ((integrable_const (1 : ℝ)).add (hi.const_mul θ)) (hi2.const_mul (θ ^ 2)) m
  have hadd1 := condExp_add (integrable_const (1 : ℝ)) (hi.const_mul θ) m
  have hscale := condExp_smul θ X m (μ := ν)
  have hscale2 := condExp_smul (θ ^ 2) (fun ω => (X ω) ^ 2) m (μ := ν)
  change ν[fun ω => 1 + θ * X ω + θ ^ 2 * (X ω) ^ 2 | m] =ᵐ[ν]
    fun ω => ν[fun ω => 1 + θ * X ω | m] ω + ν[fun ω => θ ^ 2 * (X ω) ^ 2 | m] ω at hadd
  change ν[fun ω => 1 + θ * X ω | m] =ᵐ[ν]
    fun ω => ν[fun _ => (1 : ℝ) | m] ω + ν[fun ω => θ * X ω | m] ω at hadd1
  change ν[fun ω => θ * X ω | m] =ᵐ[ν] fun ω => θ * ν[X | m] ω at hscale
  change ν[fun ω => θ ^ 2 * (X ω) ^ 2 | m] =ᵐ[ν]
    fun ω => θ ^ 2 * ν[fun a => (X a) ^ 2 | m] ω at hscale2
  rw [condExp_const hm (1 : ℝ)] at hadd1
  filter_upwards [hmono, hadd, hadd1, hscale, hscale2, hmean] with ω hmo ha ha1 hs hs2 hm0
  rw [ha, ha1, hs, hs2, hm0] at hmo
  simp only [Pi.zero_apply, mul_zero, add_zero] at hmo
  exact hmo.trans (by simpa only [add_comm] using
    Real.add_one_le_exp (θ ^ 2 * ν[fun a => (X a) ^ 2 | m] ω))

/-- The Freedman exponential process `M_n(ω) = exp(θ S_n(ω) - θ^2 V_n(ω))`. -/
def freedmanProcess (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (θ : ℝ) (n : ℕ) (ω : Ω) : ℝ :=
  Real.exp (θ * partialSum X n ω - θ ^ 2 * predictableQuadVar ν 𝓕 X n ω)

omit [IsProbabilityMeasure ν] in
lemma freedmanProcess_adapted (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X) (θ : ℝ) :
    Adapted 𝓕 (freedmanProcess ν 𝓕 X θ) := by
  intro n
  exact Real.continuous_exp.comp_stronglyMeasurable
    (((prefix_adapted 𝓕 X hX n).const_mul θ).sub
      ((predictableQuadVar_adapted ν 𝓕 X n).const_mul (θ ^ 2)))

omit [IsProbabilityMeasure ν] in
lemma freedmanProcess_nonneg (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (θ : ℝ) (n : ℕ) (ω : Ω) :
    0 ≤ freedmanProcess ν 𝓕 X θ n ω :=
  (Real.exp_pos _).le

omit [IsProbabilityMeasure ν] in
@[simp]
lemma freedmanProcess_zero (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (θ : ℝ) (ω : Ω) :
    freedmanProcess ν 𝓕 X θ 0 ω = 1 := by
  simp [freedmanProcess, partialSum]

lemma freedmanProcess_integrable (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b θ : ℝ) (hθ : 0 ≤ θ) (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b) (n : ℕ) :
    Integrable (freedmanProcess ν 𝓕 X θ n) ν := by
  letI : MeasurableSpace Ω := m₀
  have hm : StronglyMeasurable (freedmanProcess ν 𝓕 X θ n) :=
    (freedmanProcess_adapted ν 𝓕 X hX θ n).mono (𝓕.le n)
  apply Integrable.mono' (integrable_const (Real.exp (θ * (n * b)))) hm.aestronglyMeasurable
  filter_upwards [prefix_abs_bound ν X b hb n, predictableQuadVar_nonneg_ae ν 𝓕 X n] with ω hS hV
  dsimp [freedmanProcess]
  rw [abs_of_pos (Real.exp_pos _)]
  apply Real.exp_le_exp.mpr
  have h1 : θ * partialSum X n ω ≤ θ * (n * b) :=
    mul_le_mul_of_nonneg_left ((le_abs_self _).trans hS) hθ
  have h2 : 0 ≤ θ ^ 2 * predictableQuadVar ν 𝓕 X n ω := mul_nonneg (sq_nonneg θ) hV
  linarith

/-- The Freedman exponential process `exp(θ S_n - θ^2 V_n)` is a supermartingale for `0 ≤ θ ≤ 1 / b`. -/
theorem freedmanProcess_supermartingale (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b θ : ℝ) (hb0 : 0 ≤ b) (hθ : 0 ≤ θ) (hθb : θ * b ≤ 1)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) :
    Supermartingale (freedmanProcess ν 𝓕 X θ) 𝓕 ν := by
  letI : MeasurableSpace Ω := m₀
  have had : Adapted 𝓕 (freedmanProcess ν 𝓕 X θ) := freedmanProcess_adapted ν 𝓕 X hX θ
  have hint : ∀ n, Integrable (freedmanProcess ν 𝓕 X θ n) ν :=
    freedmanProcess_integrable ν 𝓕 X hX b θ hθ hb
  refine supermartingale_nat (f := freedmanProcess ν 𝓕 X θ) (𝒢 := 𝓕) (μ := ν) had hint ?_
  intro n
  let A : Ω → ℝ := fun ω =>
    Real.exp (θ * partialSum X n ω - θ ^ 2 * predictableQuadVar ν 𝓕 X (n + 1) ω)
  let Y : Ω → ℝ := fun ω => Real.exp (θ * X (n + 1) ω)
  have hAm : StronglyMeasurable[𝓕 n] A :=
    Real.continuous_exp.comp_stronglyMeasurable
      (((prefix_adapted 𝓕 X hX n).const_mul θ).sub
        ((predictableQuadVar_succ_stronglyMeasurable ν 𝓕 X n).const_mul (θ ^ 2)))
  have hXn : @Measurable Ω ℝ m₀ _ (X (n + 1)) :=
    ((hX (n + 1)).mono (𝓕.le (n + 1))).measurable
  have hYi : Integrable Y ν := integrable_exp_of_abs_bound ν (X (n + 1)) hXn b θ hθ (hb n)
  have hsplit : freedmanProcess ν 𝓕 X θ (n + 1) = fun ω => A ω * Y ω := by
    funext ω
    dsimp [freedmanProcess, A, Y]
    rw [← Real.exp_add]
    congr 1
    simp [partialSum, Finset.sum_range_succ]
    ring
  have hAYi : Integrable (fun ω => A ω * Y ω) ν := by
    rw [← hsplit]
    exact hint (n + 1)
  have hpull := condExp_mul_of_stronglyMeasurable_left (m := 𝓕 n) (μ := ν) hAm hAYi hYi
  have hmgf := conditional_mgf_predictable ν (𝓕 n) (𝓕.le n) (X (n + 1)) hXn
    b θ hb0 hθ hθb (hb n) (hmean n)
  rw [hsplit]
  filter_upwards [hpull, hmgf] with ω hp hm
  change ν[A * Y | 𝓕 n] ω ≤ _
  rw [hp]
  dsimp [Pi.mul_apply]
  have hApos : 0 ≤ A ω := (Real.exp_pos _).le
  have hmul := mul_le_mul_of_nonneg_left hm hApos
  have hcollapse : A ω * Real.exp (θ ^ 2 * condStepVar ν 𝓕 X n ω) =
      freedmanProcess ν 𝓕 X θ n ω := by
    dsimp [A, freedmanProcess]
    rw [← Real.exp_add, predictableQuadVar_succ]
    congr 1
    ring
  exact hmul.trans_eq hcollapse

/-- Finite-horizon Freedman MGF maximal inequality: for `0 ≤ θ ≤ 1 / b`,
`ℙ(∃ n ≤ T, S_n ≥ ε ∧ V_n ≤ v) ≤ exp(θ^2 v - θ ε)`. -/
theorem freedman_mgf_maximal_finite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b θ ε v : ℝ) (hb0 : 0 ≤ b) (hθ : 0 ≤ θ) (hθb : θ * b ≤ 1)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) (T : ℕ) :
    ν {ω | ∃ n ≤ T, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (θ ^ 2 * v - θ * ε)) := by
  have hsm := freedmanProcess_supermartingale ν 𝓕 X hX b θ hb0 hθ hθb hb hmean
  have hinit : ∫ ω, freedmanProcess ν 𝓕 X θ 0 ω ∂ν ≤ 1 := by simp [freedmanProcess_zero]
  have hville := ville_finite ν 𝓕 (freedmanProcess ν 𝓕 X θ) hsm
    (freedmanProcess_nonneg ν 𝓕 X θ) hinit
    (Real.exp (θ * ε - θ ^ 2 * v)) (Real.exp_pos _) T
  have hsub : {ω | ∃ n ≤ T, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v} ⊆
      {ω | ∃ n ≤ T, Real.exp (θ * ε - θ ^ 2 * v) ≤ freedmanProcess ν 𝓕 X θ n ω} := by
    rintro ω ⟨n, hn, hS, hV⟩
    refine ⟨n, hn, Real.exp_le_exp.mpr ?_⟩
    have h1 : θ * ε ≤ θ * partialSum X n ω := mul_le_mul_of_nonneg_left hS hθ
    have h2 : θ ^ 2 * predictableQuadVar ν 𝓕 X n ω ≤ θ ^ 2 * v :=
      mul_le_mul_of_nonneg_left hV (sq_nonneg θ)
    linarith
  refine (measure_mono hsub).trans (hville.trans_eq ?_)
  congr 1
  rw [one_div, ← Real.exp_neg]
  congr 1
  ring

/-- Infinite-horizon Freedman MGF maximal inequality: for `0 ≤ θ ≤ 1 / b`,
`ℙ(∃ n : ℕ, S_n ≥ ε ∧ V_n ≤ v) ≤ exp(θ^2 v - θ ε)`. -/
theorem freedman_mgf_maximal_infinite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b θ ε v : ℝ) (hb0 : 0 ≤ b) (hθ : 0 ≤ θ) (hθb : θ * b ≤ 1)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) :
    ν {ω | ∃ n : ℕ, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (θ ^ 2 * v - θ * ε)) := by
  let E : ℕ → Set Ω := fun T =>
    {ω | ∃ n ≤ T, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v}
  have hmono : Monotone E := by
    intro T₁ T₂ hT ω ⟨n, hn, h⟩
    exact ⟨n, hn.trans hT, h⟩
  have hunion : {ω | ∃ n : ℕ, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v} =
      ⋃ T : ℕ, E T := by
    ext ω
    simp only [mem_setOf_eq, mem_iUnion, E]
    exact ⟨fun ⟨n, hn⟩ => ⟨n, n, le_rfl, hn⟩, fun ⟨_, n, _, hn⟩ => ⟨n, hn⟩⟩
  rw [hunion]
  exact measure_iUnion_le_of_monotone ν hmono
    (fun T => freedman_mgf_maximal_finite ν 𝓕 X hX b θ ε v hb0 hθ hθb hb hmean T)

/-- Algebraic exponent bound at `θ = ε / (2(v + b ε))`. -/
lemma freedman_exponent_bound (b ε v : ℝ) (hb : 0 < b) (hε : 0 ≤ ε) (hv : 0 ≤ v) :
    ∃ θ : ℝ, 0 ≤ θ ∧ θ * b ≤ 1 ∧
      θ ^ 2 * v - θ * ε ≤ -ε ^ 2 / (4 * (v + b * ε)) := by
  by_cases hε0 : ε = 0
  · refine ⟨0, le_rfl, by simp, ?_⟩
    simp [hε0]
  · have hε_pos : 0 < ε := lt_of_le_of_ne hε (Ne.symm hε0)
    have hden : 0 < v + b * ε := by positivity
    let θ := ε / (2 * (v + b * ε))
    refine ⟨θ, by positivity, ?_, ?_⟩
    · dsimp [θ]
      rw [div_mul_eq_mul_div, div_le_one (by positivity)]
      linarith
    · dsimp [θ]
      have hdiff : (ε / (2 * (v + b * ε))) ^ 2 * v - ε / (2 * (v + b * ε)) * ε -
          (-ε ^ 2 / (4 * (v + b * ε))) =
          -(b * ε ^ 3) / (4 * (v + b * ε) ^ 2) := by
        field_simp
        ring
      have hnonpos : -(b * ε ^ 3) / (4 * (v + b * ε) ^ 2) ≤ 0 :=
        div_nonpos_of_nonpos_of_nonneg (neg_nonpos.mpr (by positivity)) (by positivity)
      linarith

/-- Finite-horizon Freedman inequality with predictable quadratic variation:
`ℙ(∃ n ≤ T, S_n ≥ ε ∧ V_n ≤ v) ≤ exp(-ε^2 / (4(v + b ε)))`. -/
theorem freedman_finite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b ε v : ℝ) (hb0 : 0 < b) (hε : 0 ≤ ε) (hv : 0 ≤ v)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) (T : ℕ) :
    ν {ω | ∃ n ≤ T, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (-ε ^ 2 / (4 * (v + b * ε)))) := by
  obtain ⟨θ, hθ0, hθb, hexp⟩ := freedman_exponent_bound b ε v hb0 hε hv
  refine (freedman_mgf_maximal_finite ν 𝓕 X hX b θ ε v hb0.le hθ0 hθb hb hmean T).trans ?_
  exact ENNReal.ofReal_le_ofReal (Real.exp_le_exp.mpr hexp)

/-- Infinite-horizon Freedman inequality with predictable quadratic variation:
`ℙ(∃ n : ℕ, S_n ≥ ε ∧ V_n ≤ v) ≤ exp(-ε^2 / (4(v + b ε)))`. -/
theorem freedman_infinite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b ε v : ℝ) (hb0 : 0 < b) (hε : 0 ≤ ε) (hv : 0 ≤ v)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) :
    ν {ω | ∃ n : ℕ, ε ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (-ε ^ 2 / (4 * (v + b * ε)))) := by
  obtain ⟨θ, hθ0, hθb, hexp⟩ := freedman_exponent_bound b ε v hb0 hε hv
  refine (freedman_mgf_maximal_infinite ν 𝓕 X hX b θ ε v hb0.le hθ0 hθb hb hmean).trans ?_
  exact ENNReal.ofReal_le_ofReal (Real.exp_le_exp.mpr hexp)

/-- Sharp sub-Gaussian + linear quantile exponent choice:
for `b > 0`, `v ≥ 0`, `ℓ > 0`, setting `θ = min(1 / b, √(ℓ / v))` satisfies `0 ≤ θ ≤ 1 / b` and
`θ^2 v - θ (2√(vℓ) + 2bℓ) ≤ -ℓ`. -/
lemma freedman_quantile_exponent (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v) (hℓ : 0 < ℓ) :
    ∃ θ : ℝ, 0 ≤ θ ∧ θ * b ≤ 1 ∧
      θ ^ 2 * v - θ * (2 * Real.sqrt (v * ℓ) + 2 * b * ℓ) ≤ -ℓ := by
  by_cases hcase : b ^ 2 * ℓ ≤ v
  · have hvpos : 0 < v := lt_of_lt_of_le (by positivity) hcase
    have hsqrtv : 0 < Real.sqrt v := Real.sqrt_pos.mpr hvpos
    let θ := Real.sqrt ℓ / Real.sqrt v
    refine ⟨θ, by positivity, ?_, ?_⟩
    · dsimp [θ]
      rw [div_mul_eq_mul_div, div_le_one hsqrtv]
      have hsq : (Real.sqrt ℓ * b) ^ 2 ≤ v := by
        rw [mul_pow, Real.sq_sqrt hℓ.le]
        linarith
      exact (Real.le_sqrt (by positivity) hv).mpr hsq
    · dsimp [θ]
      have hsqℓ : Real.sqrt ℓ ^ 2 = ℓ := Real.sq_sqrt hℓ.le
      have hsqv : Real.sqrt v ^ 2 = v := Real.sq_sqrt hv
      have h1 : (Real.sqrt ℓ / Real.sqrt v) ^ 2 * v = ℓ := by
        rw [div_pow, hsqℓ, hsqv, div_mul_cancel₀ _ hvpos.ne']
      have h2 : Real.sqrt ℓ / Real.sqrt v * (2 * Real.sqrt (v * ℓ)) = 2 * ℓ := by
        rw [Real.sqrt_mul hv]
        calc
          Real.sqrt ℓ / Real.sqrt v * (2 * (Real.sqrt v * Real.sqrt ℓ)) =
              2 * (Real.sqrt ℓ / Real.sqrt v * Real.sqrt v) * Real.sqrt ℓ := by ring
          _ = 2 * Real.sqrt ℓ * Real.sqrt ℓ := by rw [div_mul_cancel₀ _ hsqrtv.ne']
          _ = 2 * (Real.sqrt ℓ ^ 2) := by ring
          _ = 2 * ℓ := by rw [hsqℓ]
      have h3 : 0 ≤ Real.sqrt ℓ / Real.sqrt v * (2 * b * ℓ) := by positivity
      linarith
  · push_neg at hcase
    let θ := 1 / b
    refine ⟨θ, by positivity, ?_, ?_⟩
    · dsimp [θ]
      exact div_mul_cancel₀ 1 hb0.ne' |>.le
    · dsimp [θ]
      have h1 : (1 / b) ^ 2 * v ≤ ℓ := by
        rw [div_pow, one_pow, one_div_mul_eq_div, div_le_iff₀ (by positivity)]
        linarith
      have h2 : 1 / b * (2 * b * ℓ) = 2 * ℓ := by field_simp; ring
      have h3 : 0 ≤ 1 / b * (2 * Real.sqrt (v * ℓ)) := by positivity
      linarith

/-- Sub-Gaussian + linear quantile bound on a finite horizon:
`ℙ(∃ n ≤ T, S_n ≥ 2√(vℓ) + 2bℓ ∧ V_n ≤ v) ≤ exp(-ℓ)`. -/
theorem freedman_quantile_finite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) (T : ℕ) :
    ν {ω | ∃ n ≤ T, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ ≤ partialSum X n ω ∧
        predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  obtain ⟨θ, hθ0, hθb, hexp⟩ := freedman_quantile_exponent b v ℓ hb0 hv hℓ
  refine (freedman_mgf_maximal_finite ν 𝓕 X hX b θ (2 * Real.sqrt (v * ℓ) + 2 * b * ℓ) v
    hb0.le hθ0 hθb hb hmean T).trans ?_
  exact ENNReal.ofReal_le_ofReal (Real.exp_le_exp.mpr hexp)

/-- Sub-Gaussian + linear quantile bound on an infinite horizon:
`ℙ(∃ n : ℕ, S_n ≥ 2√(vℓ) + 2bℓ ∧ V_n ≤ v) ≤ exp(-ℓ)`. -/
theorem freedman_quantile_infinite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) :
    ν {ω | ∃ n : ℕ, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ ≤ partialSum X n ω ∧
        predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  obtain ⟨θ, hθ0, hθb, hexp⟩ := freedman_quantile_exponent b v ℓ hb0 hv hℓ
  refine (freedman_mgf_maximal_infinite ν 𝓕 X hX b θ (2 * Real.sqrt (v * ℓ) + 2 * b * ℓ) v
    hb0.le hθ0 hθb hb hmean).trans ?_
  exact ENNReal.ofReal_le_ofReal (Real.exp_le_exp.mpr hexp)

/-- Linear quantile bound on a finite horizon with predictable quadratic variation:
`ℙ(∃ n ≤ T, S_n ≥ v / b + bℓ ∧ V_n ≤ v) ≤ exp(-ℓ)`. -/
theorem freedman_linear_quantile_finite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) (T : ℕ) :
    ν {ω | ∃ n ≤ T, v / b + b * ℓ ≤ partialSum X n ω ∧
        predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  let _ := hv
  let _ := hℓ
  have hθ0 : 0 ≤ 1 / b := (one_div_pos.mpr hb0).le
  have hθb : (1 / b) * b ≤ 1 := (one_div_mul_cancel hb0.ne').le
  refine (freedman_mgf_maximal_finite ν 𝓕 X hX b (1 / b) (v / b + b * ℓ) v
    hb0.le hθ0 hθb hb hmean T).trans_eq ?_
  congr 1
  congr 1
  field_simp
  ring

/-- Linear quantile bound on an infinite horizon with predictable quadratic variation:
`ℙ(∃ n : ℕ, S_n ≥ v / b + bℓ ∧ V_n ≤ v) ≤ exp(-ℓ)`. -/
theorem freedman_linear_quantile_infinite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0) :
    ν {ω | ∃ n : ℕ, v / b + b * ℓ ≤ partialSum X n ω ∧
        predictableQuadVar ν 𝓕 X n ω ≤ v} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  let E : ℕ → Set Ω := fun T =>
    {ω | ∃ n ≤ T, v / b + b * ℓ ≤ partialSum X n ω ∧ predictableQuadVar ν 𝓕 X n ω ≤ v}
  have hmono : Monotone E := by
    intro T₁ T₂ hT ω ⟨n, hn, h⟩
    exact ⟨n, hn.trans hT, h⟩
  have hunion : {ω | ∃ n : ℕ, v / b + b * ℓ ≤ partialSum X n ω ∧
      predictableQuadVar ν 𝓕 X n ω ≤ v} = ⋃ T : ℕ, E T := by
    ext ω
    simp only [mem_setOf_eq, mem_iUnion, E]
    exact ⟨fun ⟨n, hn⟩ => ⟨n, n, le_rfl, hn⟩, fun ⟨_, n, _, hn⟩ => ⟨n, hn⟩⟩
  rw [hunion]
  exact measure_iUnion_le_of_monotone ν hmono
    (fun T => freedman_linear_quantile_finite ν 𝓕 X hX b v ℓ hb0 hv hℓ hb hmean T)

section SelfCheckCorollaries

omit [IsProbabilityMeasure ν] in
/-- When every step conditional second moment is a.e. bounded by `v₀`,
the predictable quadratic variation satisfies `V_n ≤ n * v₀` almost everywhere. -/
lemma predictableQuadVar_le_of_step_bound (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (v₀ : ℝ)
    (hsecond : ∀ i, ν[fun ω => (X (i + 1) ω) ^ 2 | 𝓕 i] ≤ᵐ[ν] fun _ => v₀) (n : ℕ) :
    ∀ᵐ ω ∂ν, predictableQuadVar ν 𝓕 X n ω ≤ n * v₀ := by
  induction n with
  | zero => exact Eventually.of_forall (fun _ => by simp)
  | succ n ih =>
    filter_upwards [ih, hsecond n] with ω hn hv
    rw [predictableQuadVar_succ, Nat.cast_add, Nat.cast_one]
    change predictableQuadVar ν 𝓕 X n ω + ν[fun a => (X (n + 1) a) ^ 2 | 𝓕 n] ω ≤ (n + 1) * v₀
    linarith

/-- Self-check corollary 1: recovering `UpperConcentration.maximal_exponential` from
`freedmanProcess_supermartingale` when `𝔼[X_{i+1}^2 | 𝓕_i] ≤ v₀` a.e. -/
theorem corollary_maximal_exponential (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X)
    (b v₀ θ a : ℝ) (hb0 : 0 ≤ b) (hθ : 0 < θ) (hθb : θ * b ≤ 1)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0)
    (hsecond : ∀ i, ν[fun ω => (X (i + 1) ω) ^ 2 | 𝓕 i] ≤ᵐ[ν] fun _ => v₀) (T : ℕ) :
    ν {ω | ∃ n ≤ T, a + θ * n * v₀ ≤ partialSum X n ω} ≤
      ENNReal.ofReal (Real.exp (-θ * a)) := by
  have hsm := freedmanProcess_supermartingale ν 𝓕 X hX b θ hb0 hθ.le hθb hb hmean
  have hinit : ∫ ω, freedmanProcess ν 𝓕 X θ 0 ω ∂ν ≤ 1 := by simp [freedmanProcess_zero]
  have hville := ville_finite ν 𝓕 (freedmanProcess ν 𝓕 X θ) hsm
    (freedmanProcess_nonneg ν 𝓕 X θ) hinit (Real.exp (θ * a)) (Real.exp_pos _) T
  have hall : ∀ᵐ ω ∂ν, ∀ n ≤ T, predictableQuadVar ν 𝓕 X n ω ≤ n * v₀ := by
    rw [ae_all_iff]
    intro n
    filter_upwards [predictableQuadVar_le_of_step_bound ν 𝓕 X v₀ hsecond n] with ω hω _
    exact hω
  refine (measure_mono_ae ?_).trans (hville.trans_eq ?_)
  · filter_upwards [hall] with ω hV ⟨n, hn, hS⟩
    refine ⟨n, hn, Real.exp_le_exp.mpr ?_⟩
    have hVn := hV n hn
    have h1 := mul_le_mul_of_nonneg_left hS hθ.le
    have h2 := mul_le_mul_of_nonneg_left hVn (sq_nonneg θ)
    linarith
  · rw [one_div, ← Real.exp_neg, neg_mul]

/-- Self-check corollary 2: recovering `UpperConcentration.bounded_martingale_maximal`
directly from `freedman_linear_quantile_finite` when `𝔼[X_{i+1}^2 | 𝓕_i] ≤ v₀` a.e. -/
theorem corollary_bounded_martingale_maximal (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v₀ ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v₀) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0)
    (hsecond : ∀ i, ν[fun ω => (X (i + 1) ω) ^ 2 | 𝓕 i] ≤ᵐ[ν] fun _ => v₀) (T : ℕ) :
    ν {ω | ∃ n ≤ T, (T : ℝ) * v₀ / b + b * ℓ < partialSum X n ω} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  have hall : ∀ᵐ ω ∂ν, ∀ n ≤ T, predictableQuadVar ν 𝓕 X n ω ≤ (T : ℝ) * v₀ := by
    rw [ae_all_iff]
    intro n
    filter_upwards [predictableQuadVar_le_of_step_bound ν 𝓕 X v₀ hsecond n] with ω hω hn
    have hle : (n : ℝ) ≤ T := Nat.cast_le.mpr hn
    exact hω.trans (mul_le_mul_of_nonneg_right hle hv)
  refine (measure_mono_ae ?_).trans
    (freedman_linear_quantile_finite ν 𝓕 X hX b ((T : ℝ) * v₀) ℓ hb0 (by positivity) hℓ hb hmean T)
  filter_upwards [hall] with ω hV ⟨n, hn, hS⟩
  exact ⟨n, hn, hS.le, hV n hn⟩

/-- `lem:martingale` (finite horizon `T`, including `b = 0` and `v = 0`):
if `|X_{i+1}| ≤ b` a.e., `𝔼[X_{i+1} | 𝓕_i] = 0` a.e., and `V_n ≤ v` a.e. for all `n ≤ T`,
then `ℙ(∃ n ≤ T, S_n > 2√(vℓ) + 2bℓ) ≤ exp(-ℓ)`. -/
theorem freedman_lemma14_finite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v ℓ : ℝ) (hb0 : 0 ≤ b) (hv : 0 ≤ v) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0)
    (T : ℕ) (hV : ∀ n ≤ T, ∀ᵐ ω ∂ν, predictableQuadVar ν 𝓕 X n ω ≤ v) :
    ν {ω | ∃ n ≤ T, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ < partialSum X n ω} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  by_cases hbpos : 0 < b
  · have hallV : ∀ᵐ ω ∂ν, ∀ n ≤ T, predictableQuadVar ν 𝓕 X n ω ≤ v := by
      rw [ae_all_iff]
      intro n
      by_cases hn : n ≤ T
      · filter_upwards [hV n hn] with ω hω _
        exact hω
      · exact Eventually.of_forall (fun _ h => (hn h).elim)
    refine (measure_mono_ae ?_).trans
      (freedman_quantile_finite ν 𝓕 X hX b v ℓ hbpos hv hℓ hb hmean T)
    filter_upwards [hallV] with ω hVω ⟨n, hn, hS⟩
    exact ⟨n, hn, hS.le, hVω n hn⟩
  · have hb_zero : b = 0 := le_antisymm (not_lt.mp hbpos) hb0
    have hallS : ∀ᵐ ω ∂ν, ∀ n : ℕ, |partialSum X n ω| ≤ 0 := by
      rw [ae_all_iff]
      intro n
      filter_upwards [prefix_abs_bound ν X b hb n] with ω hω
      simpa [hb_zero] using hω
    have hempty : ∀ᵐ ω ∂ν,
        ω ∉ {ω | ∃ n ≤ T, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ < partialSum X n ω} := by
      filter_upwards [hallS] with ω hS ⟨n, _, hlt⟩
      have hSn : partialSum X n ω ≤ 0 := (le_abs_self _).trans (hS n)
      have hpos : 0 ≤ 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ := by positivity
      linarith
    have hmeas0 : ν {ω | ∃ n ≤ T, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ < partialSum X n ω} = 0 :=
      measure_mono_null (fun ω hω => not_not.mpr hω) (ae_iff.mp hempty)
    rw [hmeas0]
    exact zero_le _

/-- Infinite-horizon version of `lem:martingale` (`T = ∞`, including `b = 0`):
if `|X_{i+1}| ≤ b` a.e., `𝔼[X_{i+1} | 𝓕_i] = 0` a.e., and `V_n ≤ v` a.e. for all `n : ℕ`,
then `ℙ(∃ n : ℕ, S_n > 2√(vℓ) + 2bℓ) ≤ exp(-ℓ)`. -/
theorem freedman_lemma14_infinite (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v ℓ : ℝ) (hb0 : 0 ≤ b) (hv : 0 ≤ v) (hℓ : 0 < ℓ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i + 1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i + 1) | 𝓕 i] =ᵐ[ν] 0)
    (hV : ∀ n : ℕ, ∀ᵐ ω ∂ν, predictableQuadVar ν 𝓕 X n ω ≤ v) :
    ν {ω | ∃ n : ℕ, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ < partialSum X n ω} ≤
      ENNReal.ofReal (Real.exp (-ℓ)) := by
  let E : ℕ → Set Ω := fun T =>
    {ω | ∃ n ≤ T, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ < partialSum X n ω}
  have hmono : Monotone E := by
    intro T₁ T₂ hT ω ⟨n, hn, h⟩
    exact ⟨n, hn.trans hT, h⟩
  have hunion : {ω | ∃ n : ℕ, 2 * Real.sqrt (v * ℓ) + 2 * b * ℓ < partialSum X n ω} =
      ⋃ T : ℕ, E T := by
    ext ω
    simp only [mem_setOf_eq, mem_iUnion, E]
    exact ⟨fun ⟨n, hn⟩ => ⟨n, n, le_rfl, hn⟩, fun ⟨_, n, _, hn⟩ => ⟨n, hn⟩⟩
  rw [hunion]
  exact measure_iUnion_le_of_monotone ν hmono (fun T =>
    freedman_lemma14_finite ν 𝓕 X hX b v ℓ hb0 hv hℓ hb hmean T (fun n _ => hV n))

end SelfCheckCorollaries

end
end LeanKit.Probability.Freedman


==> anc/lean/LeanKit/Probability/MartingaleConcentration.lean <==
import Mathlib.Probability.Martingale.OptionalStopping
import Mathlib.MeasureTheory.Function.ConditionalExpectation.Real
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.MeasureTheory.Integral.Bochner.Set

/-!
# Finite-Horizon Ville's Inequality and Exponential Supermartingale Concentration (`LeanKit.Probability.MartingaleConcentration`)

Contains:
- `exp_quadratic_bound`, `ville_finite`
- `integrable_of_abs_bound`, `integrable_sq_of_abs_bound`, `integrable_exp_of_abs_bound`
- `conditional_mgf`, `partialSum`, `exponentialProcess`, `prefix_adapted`, `exponentialProcess_integrable`
- `exponential_supermartingale_from_mgf`, `maximal_exponential_from_mgf`, `maximal_exponential`, `bounded_martingale_maximal`

Source provenance:
- Extracted from `ClippedSGD/UpperConcentration.lean`.
-/

open MeasureTheory Set Filter
open scoped BigOperators
namespace LeanKit.Probability.MartingaleConcentration
noncomputable section
variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]

lemma exp_quadratic_bound (z : ℝ) (hz : |z| ≤ 1) : Real.exp z ≤ 1+z+z^2 := by
  have hh := (le_abs_self (Real.exp z-1-z)).trans (Real.abs_exp_sub_one_sub_id_le hz)
  linarith

/-- Ville's inequality on a finite horizon, by stopping the supermartingale at its first
crossing. -/
theorem ville_finite (𝓕 : Filtration ℕ m₀) (Z : ℕ → Ω → ℝ)
    (hZ : Supermartingale Z 𝓕 ν) (hpos : ∀ n ω, 0 ≤ Z n ω)
    (hinit : ∫ω, Z 0 ω ∂ν ≤ 1) (a : ℝ) (ha : 0 < a) (T : ℕ) :
    ν {ω | ∃ n ≤ T, a ≤ Z n ω} ≤ ENNReal.ofReal (1/a) := by
  let τ := hitting Z (Ici a) 0 T
  have hτ : IsStoppingTime 𝓕 τ := hitting_isStoppingTime hZ.adapted measurableSet_Ici
  have hτT : ∀ ω, τ ω ≤ T := hitting_le
  have hi : Integrable (stoppedValue Z τ) ν :=
    integrable_stoppedValue ℕ hτ hZ.integrable hτT
  have he := hZ.neg.expected_stoppedValue_mono (isStoppingTime_const 𝓕 0) hτ
    (fun ω => Nat.zero_le _) hτT
  have he' : ∫ω, stoppedValue Z τ ω ∂ν ≤ ∫ω, Z 0 ω ∂ν := by
    simpa only [stoppedValue_const, stoppedValue, Pi.neg_apply, integral_neg, neg_le_neg_iff] using he
  have hp : 0 ≤ᵐ[ν] (fun ω => (1/a)*stoppedValue Z τ ω) :=
    Eventually.of_forall (fun ω => mul_nonneg (one_div_pos.mpr ha).le (hpos _ _))
  have hm := (hi.const_mul (1/a)).measure_le_integral hp (s := {ω | ∃ n ≤ T, a ≤ Z n ω}) (by
    intro ω hω
    have hh : stoppedValue Z τ ω ∈ Ici a := stoppedValue_hitting_mem (by
      obtain ⟨n, hn, hzn⟩ := hω
      exact ⟨n, ⟨Nat.zero_le _, hn⟩, hzn⟩)
    change a ≤ stoppedValue Z τ ω at hh
    have hh' : 1 ≤ stoppedValue Z τ ω/a := (one_le_div ha).mpr hh
    simpa only [one_div, mul_comm, div_eq_mul_inv, one_mul, mul_one] using hh')
  apply hm.trans
  apply ENNReal.ofReal_le_ofReal
  rw [integral_const_mul]
  have hh := mul_le_mul_of_nonneg_left (he'.trans hinit) (one_div_pos.mpr ha).le
  simpa only [mul_one] using hh

lemma integrable_of_abs_bound (X : Ω → ℝ) (hX : Measurable X) (b : ℝ)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b) : Integrable X ν := by
  apply Integrable.mono' (integrable_const b) hX.aestronglyMeasurable
  simpa only [Real.norm_eq_abs] using hb

lemma integrable_exp_of_abs_bound (X : Ω → ℝ) (hX : Measurable X) (b θ : ℝ) (hθ : 0 ≤ θ)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b) : Integrable (fun ω => Real.exp (θ*X ω)) ν := by
  apply Integrable.mono' (integrable_const (Real.exp (θ*b)))
    ((hX.const_mul θ).exp.aestronglyMeasurable)
  filter_upwards [hb] with ω hω
  rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  exact Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_left ((le_abs_self _).trans hω) hθ)

/-- A conditional exponential-moment bound for a bounded increment with conditional mean
zero. -/
theorem conditional_mgf (m : MeasurableSpace Ω) (hm : m ≤ m₀)
    (X : Ω → ℝ) (hX : @Measurable Ω ℝ m₀ _ X) (b v θ : ℝ)
    (hb0 : 0 ≤ b) (hθ : 0 ≤ θ) (hθb : θ*b ≤ 1)
    (hb : ∀ᵐ ω ∂ν, |X ω| ≤ b)
    (hmean : ν[X|m] =ᵐ[ν] 0)
    (hsecond : ν[fun ω => (X ω)^2|m] ≤ᵐ[ν] fun _ => v) :
    ν[fun ω => Real.exp (θ*X ω)|m] ≤ᵐ[ν] fun _ => Real.exp (θ^2*v) := by
  letI : MeasurableSpace Ω := m₀
  have hi := integrable_of_abs_bound ν X hX b hb
  have hi2 : Integrable (fun ω => (X ω)^2) ν := by
    apply integrable_of_abs_bound ν _ (hX.pow_const 2) (b^2)
    filter_upwards [hb] with ω hω
    have hh := (sq_le_sq₀ (abs_nonneg _) hb0).mpr hω
    simpa only [sq_abs, abs_of_nonneg (sq_nonneg (X ω))] using hh
  have he := integrable_exp_of_abs_bound ν X hX b θ hθ hb
  have hip := ((integrable_const (1 : ℝ)).add (hi.const_mul θ)).add (hi2.const_mul (θ^2))
  have hbound : (fun ω => Real.exp (θ*X ω)) ≤ᵐ[ν] fun ω => 1+θ*X ω+θ^2*(X ω)^2 := by
    filter_upwards [hb] with ω hω
    have habs : |θ*X ω| ≤ 1 := by
      rw [abs_mul, abs_of_nonneg hθ]
      exact (mul_le_mul_of_nonneg_left hω hθ).trans hθb
    simpa only [mul_pow] using exp_quadratic_bound (θ*X ω) habs
  have hmono := condExp_mono (m := m) he hip hbound
  change ν[fun ω => Real.exp (θ*X ω)|m] ≤ᵐ[ν] ν[fun ω => 1+θ*X ω+θ^2*(X ω)^2|m] at hmono
  have hadd := condExp_add ((integrable_const (1 : ℝ)).add (hi.const_mul θ)) (hi2.const_mul (θ^2)) m
  have hadd1 := condExp_add (integrable_const (1 : ℝ)) (hi.const_mul θ) m
  have hscale := condExp_smul θ X m (μ := ν)
  have hscale2 := condExp_smul (θ^2) (fun ω => (X ω)^2) m (μ := ν)
  change ν[fun ω => 1+θ*X ω+θ^2*(X ω)^2|m] =ᵐ[ν]
    fun ω => ν[fun ω => 1+θ*X ω|m] ω+ν[fun ω => θ^2*(X ω)^2|m] ω at hadd
  change ν[fun ω => 1+θ*X ω|m] =ᵐ[ν]
    fun ω => ν[fun _ => (1 : ℝ)|m] ω+ν[fun ω => θ*X ω|m] ω at hadd1
  change ν[fun ω => θ*X ω|m] =ᵐ[ν] fun ω => θ*ν[X|m] ω at hscale
  change ν[fun ω => θ^2*(X ω)^2|m] =ᵐ[ν] fun ω => θ^2*ν[fun ω => (X ω)^2|m] ω at hscale2
  rw [condExp_const hm (1 : ℝ)] at hadd1
  filter_upwards [hmono, hadd, hadd1, hscale, hscale2, hmean, hsecond] with ω hmo ha ha1 hs hs2 hm0 hv
  rw [ha, ha1, hs, hs2, hm0] at hmo
  simp only [Pi.zero_apply, mul_zero, add_zero] at hmo
  exact hmo.trans ((add_le_add_left (mul_le_mul_of_nonneg_left hv (sq_nonneg θ)) 1).trans
    (by simpa only [add_comm] using Real.add_one_le_exp (θ^2*v)))

def partialSum (X : ℕ → Ω → ℝ) (n : ℕ) (ω : Ω) : ℝ := ∑i∈Finset.range n, X (i+1) ω

def exponentialProcess (X : ℕ → Ω → ℝ) (θ v : ℝ) (n : ℕ) (ω : Ω) : ℝ :=
  Real.exp (θ*partialSum X n ω-θ^2*n*v)

lemma prefix_adapted (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ) (hX : Adapted 𝓕 X) :
    Adapted 𝓕 (partialSum X) := by
  intro n
  induction n with
  | zero => exact stronglyMeasurable_const
  | succ n ih =>
    change StronglyMeasurable[𝓕 (n+1)] (fun ω => partialSum X (n+1) ω)
    simp only [partialSum, Finset.sum_range_succ]
    exact (ih.mono (𝓕.mono (by omega))).add (hX (n+1))

lemma prefix_abs_bound (X : ℕ → Ω → ℝ) (b : ℝ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b) (n : ℕ) :
    ∀ᵐ ω ∂ν, |partialSum X n ω| ≤ n*b := by
  induction n with
  | zero => simp [partialSum]
  | succ n ih =>
    filter_upwards [ih, hb n] with ω hn hi
    simp only [partialSum, Finset.sum_range_succ, Nat.cast_add, Nat.cast_one]
    have hh := (abs_add_le (partialSum X n ω) (X (n+1) ω)).trans (add_le_add hn hi)
    dsimp [partialSum] at hh
    nlinarith only [hh]

lemma exponentialProcess_integrable (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ : ℝ) (hv : 0 ≤ v) (hθ : 0 ≤ θ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b) (n : ℕ) :
    Integrable (exponentialProcess X θ v n) ν := by
  have hm : Measurable (exponentialProcess X θ v n) :=
    (((((prefix_adapted 𝓕 X hX n).mono (𝓕.le n)).measurable.const_mul θ).sub_const _).exp)
  apply Integrable.mono' (integrable_const (Real.exp (θ*(n*b)))) hm.aestronglyMeasurable
  filter_upwards [prefix_abs_bound ν X b hb n] with ω hω
  simp only [exponentialProcess, Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
  apply Real.exp_le_exp.mpr
  have hh := mul_le_mul_of_nonneg_left ((le_abs_self _).trans hω) hθ
  have hs : 0 ≤ θ^2*n*v := by positivity
  linarith

/-- The exponential supermartingale of the increments. -/
theorem exponential_supermartingale_from_mgf (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ : ℝ) (hv : 0 ≤ v) (hθ : 0 ≤ θ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmgf : ∀ i, ν[fun ω => Real.exp (θ*X (i+1) ω)|𝓕 i] ≤ᵐ[ν] fun _ => Real.exp (θ^2*v)) :
    Supermartingale (exponentialProcess X θ v) 𝓕 ν := by
  have had : Adapted 𝓕 (exponentialProcess X θ v) := by
    intro n
    exact Real.continuous_exp.comp_stronglyMeasurable
      (((prefix_adapted 𝓕 X hX n).const_mul θ).sub stronglyMeasurable_const)
  have hint := exponentialProcess_integrable ν 𝓕 X hX b v θ hv hθ hb
  apply supermartingale_nat had hint
  intro n
  let A : Ω → ℝ := fun ω => exponentialProcess X θ v n ω*Real.exp (-θ^2*v)
  let Y : Ω → ℝ := fun ω => Real.exp (θ*X (n+1) ω)
  have heq : exponentialProcess X θ v (n+1)=A*Y := by
    funext ω
    simp only [exponentialProcess, partialSum, Finset.sum_range_succ, Nat.cast_add, Nat.cast_one,
      Pi.mul_apply, A, Y, ← Real.exp_add]
    congr 1
    ring
  have hA : StronglyMeasurable[𝓕 n] A := (had n).mul stronglyMeasurable_const
  have hXY : Integrable (A*Y) ν := heq ▸ hint (n+1)
  have hraw : Measurable (X (n+1)) := ((hX (n+1)).mono (𝓕.le (n+1))).measurable
  have hYi : Integrable Y ν := integrable_exp_of_abs_bound ν _ hraw b θ hθ (hb n)
  have hc := condExp_mul_of_stronglyMeasurable_left (μ := ν) hA hXY hYi
  rw [heq]
  have hm := hmgf n
  filter_upwards [hc, hm] with ω hcω hmω
  change ν[A*Y|𝓕 n] ω ≤ _
  rw [hcω]
  change A ω*ν[Y|𝓕 n] ω ≤ _
  have hA0 : 0 ≤ A ω := by dsimp [A, exponentialProcess]; positivity
  have hh := mul_le_mul_of_nonneg_left hmω hA0
  change A ω*ν[Y|𝓕 n] ω ≤ A ω*Real.exp (θ^2*v) at hh
  have he : A ω*Real.exp (θ^2*v)=exponentialProcess X θ v n ω := by
    dsimp [A]
    rw [mul_assoc, ← Real.exp_add]
    simp
  exact hh.trans_eq he

/-- A finite maximal exponential tail, before optimizing its deterministic θ. -/
theorem maximal_exponential_from_mgf (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ ℓ : ℝ) (hv : 0 ≤ v) (hθ : 0 < θ)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmgf : ∀ i, ν[fun ω => Real.exp (θ*X (i+1) ω)|𝓕 i] ≤ᵐ[ν] fun _ => Real.exp (θ^2*v)) (T : ℕ) :
    ν {ω | ∃ n ≤ T, θ*T*v+ℓ/θ < partialSum X n ω} ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
  have hsup := exponential_supermartingale_from_mgf ν 𝓕 X hX b v θ hv hθ.le hb hmgf
  have hville := ville_finite ν 𝓕 (exponentialProcess X θ v) hsup
    (fun n ω => (Real.exp_pos _).le) (by simp [exponentialProcess, partialSum])
    (Real.exp ℓ) (Real.exp_pos _) T
  have hsub : {ω | ∃ n ≤ T, θ*T*v+ℓ/θ < partialSum X n ω} ⊆
      {ω | ∃ n ≤ T, Real.exp ℓ ≤ exponentialProcess X θ v n ω} := by
    intro ω hω
    obtain ⟨n, hn, hh⟩ := hω
    refine ⟨n, hn, Real.exp_le_exp.mpr ?_⟩
    have hnt : (n : ℝ) ≤ T := by exact_mod_cast hn
    have hnv := mul_le_mul_of_nonneg_right hnt (show 0 ≤ θ^2*v by positivity)
    have hm := mul_lt_mul_of_pos_left hh hθ
    have hid : θ*(ℓ/θ)=ℓ := by field_simp
    nlinarith only [hm, hnv, hid]
  apply (measure_mono hsub).trans
  simpa only [one_div, Real.exp_neg] using hville

theorem maximal_exponential (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v θ ℓ : ℝ) (hb0 : 0 ≤ b) (hv : 0 ≤ v) (hθ : 0 < θ)
    (hθb : θ*b ≤ 1) (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i+1)|𝓕 i] =ᵐ[ν] 0)
    (hsecond : ∀ i, ν[fun ω => (X (i+1) ω)^2|𝓕 i] ≤ᵐ[ν] fun _ => v) (T : ℕ) :
    ν {ω | ∃ n ≤ T, θ*T*v+ℓ/θ < partialSum X n ω} ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
  apply maximal_exponential_from_mgf ν 𝓕 X hX b v θ ℓ hv hθ hb
  intro n
  exact conditional_mgf ν (𝓕 n) (𝓕.le n) (X (n+1))
    (((hX (n+1)).mono (𝓕.le (n+1))).measurable) b v θ hb0 hθ.le hθb
    (hb n) (hmean n) (hsecond n)

/-- A maximal Bernstein-type bound for bounded martingale increments, with `θ = 1/b`. -/
theorem bounded_martingale_maximal (𝓕 : Filtration ℕ m₀) (X : ℕ → Ω → ℝ)
    (hX : Adapted 𝓕 X) (b v ℓ : ℝ) (hb0 : 0 < b) (hv : 0 ≤ v)
    (hb : ∀ i, ∀ᵐ ω ∂ν, |X (i+1) ω| ≤ b)
    (hmean : ∀ i, ν[X (i+1)|𝓕 i] =ᵐ[ν] 0)
    (hsecond : ∀ i, ν[fun ω => (X (i+1) ω)^2|𝓕 i] ≤ᵐ[ν] fun _ => v) (T : ℕ) :
    ν {ω | ∃ n ≤ T, (T : ℝ)*v/b+b*ℓ < partialSum X n ω} ≤ ENNReal.ofReal (Real.exp (-ℓ)) := by
  have hh := maximal_exponential ν 𝓕 X hX b v (1/b) ℓ hb0.le hv (by positivity)
    (by field_simp) hb hmean hsecond T
  have he : (1/b)*T*v+ℓ/(1/b)=(T : ℝ)*v/b+b*ℓ := by
    field_simp
    <;> ring_nf
    <;> simp
  rwa [he] at hh

end
end LeanKit.Probability.MartingaleConcentration


==> anc/lean/LeanKit/Probability/TimeUniform.lean <==
import LeanKit.Probability.MartingaleConcentration
import Mathlib.Topology.Algebra.InfiniteSum.Order
import Mathlib.Topology.Algebra.InfiniteSum.Real
import Mathlib.Data.Nat.Log

/-!
# Time-Uniform Martingale Inequalities and Dyadic Peeling (`LeanKit.Probability.TimeUniform`)

Contains:
- `ville_finite_expectation`: finite-horizon Ville's inequality for nonnegative supermartingales
  with general initial expectation `∫ ω, Z 0 ω ∂ν / a`.
- `ville_infinite`: infinite-horizon Ville's inequality
  `ν {ω | ∃ t : ℕ, a ≤ Z t ω} ≤ ENNReal.ofReal ((∫ ω, Z 0 ω ∂ν) / a)`.
- `ville_infinite_one`: infinite-horizon Ville's inequality when `∫ ω, Z 0 ω ∂ν ≤ 1`.
- Dyadic block partitioning `[2^k, 2^(k+1))` and general time-uniform peeling union bounds:
  `dyadicBlock`, `mem_dyadicBlock_log`, `exists_mem_dyadicBlock`, `iUnion_dyadicBlock`,
  `peeling_dyadic_measure_le`, `peeling_dyadic_ofReal_le`, `peeling_dyadic_envelope`,
  `countable_horizon_union_ofReal`.
-/

open MeasureTheory ProbabilityTheory Set Filter
open scoped BigOperators ENNReal

namespace LeanKit.Probability.TimeUniform
noncomputable section

variable {Ω : Type*} {m₀ : MeasurableSpace Ω} (ν : Measure Ω) [IsProbabilityMeasure ν]

/-- Finite-horizon Ville's inequality for a nonnegative supermartingale with general initial expectation. -/
theorem ville_finite_expectation (𝓕 : Filtration ℕ m₀) (Z : ℕ → Ω → ℝ)
    (hZ : Supermartingale Z 𝓕 ν) (hpos : ∀ n ω, 0 ≤ Z n ω)
    (a : ℝ) (ha : 0 < a) (T : ℕ) :
    ν {ω | ∃ n ≤ T, a ≤ Z n ω} ≤ ENNReal.ofReal ((∫ ω, Z 0 ω ∂ν) / a) := by
  let τ := hitting Z (Ici a) 0 T
  have hτ : IsStoppingTime 𝓕 τ := hitting_isStoppingTime hZ.adapted measurableSet_Ici
  have hτT : ∀ ω, τ ω ≤ T := hitting_le
  have hi : Integrable (stoppedValue Z τ) ν :=
    integrable_stoppedValue ℕ hτ hZ.integrable hτT
  have he := hZ.neg.expected_stoppedValue_mono (isStoppingTime_const 𝓕 0) hτ
    (fun _ => Nat.zero_le _) hτT
  have he' : ∫ ω, stoppedValue Z τ ω ∂ν ≤ ∫ ω, Z 0 ω ∂ν := by
    simpa only [stoppedValue_const, stoppedValue, Pi.neg_apply, integral_neg, neg_le_neg_iff] using he
  have hp : 0 ≤ᵐ[ν] (fun ω => (1 / a) * stoppedValue Z τ ω) :=
    Eventually.of_forall (fun ω => mul_nonneg (one_div_pos.mpr ha).le (hpos _ _))
  have hm := (hi.const_mul (1 / a)).measure_le_integral hp (s := {ω | ∃ n ≤ T, a ≤ Z n ω}) (by
    intro ω hω
    have hh : stoppedValue Z τ ω ∈ Ici a := stoppedValue_hitting_mem (by
      obtain ⟨n, hn, hzn⟩ := hω
      exact ⟨n, ⟨Nat.zero_le _, hn⟩, hzn⟩)
    change a ≤ stoppedValue Z τ ω at hh
    have hh' : 1 ≤ stoppedValue Z τ ω / a := (one_le_div ha).mpr hh
    simpa only [one_div, mul_comm, div_eq_mul_inv, one_mul, mul_one] using hh')
  apply hm.trans
  apply ENNReal.ofReal_le_ofReal
  rw [integral_const_mul]
  have hh := mul_le_mul_of_nonneg_left he' (one_div_pos.mpr ha).le
  linarith [hh, show (1 / a) * ∫ ω, Z 0 ω ∂ν = (∫ ω, Z 0 ω ∂ν) / a by ring]

omit [IsProbabilityMeasure ν] in
/-- Monotone continuity from below for upper bounds on a countable increasing union of events. -/
theorem measure_iUnion_le_of_monotone {E : ℕ → Set Ω} (hmono : Monotone E) {c : ℝ≥0∞}
    (hbound : ∀ T, ν (E T) ≤ c) : ν (⋃ T : ℕ, E T) ≤ c :=
  le_of_tendsto' (MeasureTheory.tendsto_measure_iUnion_atTop hmono) hbound

/-- Infinite-horizon Ville's inequality for a nonnegative supermartingale:
`ℙ(∃ t : ℕ, Z_t ≥ a) ≤ 𝔼[Z_0] / a`. -/
theorem ville_infinite (𝓕 : Filtration ℕ m₀) (Z : ℕ → Ω → ℝ)
    (hZ : Supermartingale Z 𝓕 ν) (hpos : ∀ n ω, 0 ≤ Z n ω)
    (a : ℝ) (ha : 0 < a) :
    ν {ω | ∃ t : ℕ, a ≤ Z t ω} ≤ ENNReal.ofReal ((∫ ω, Z 0 ω ∂ν) / a) := by
  let E : ℕ → Set Ω := fun T => {ω | ∃ n ≤ T, a ≤ Z n ω}
  have hmono : Monotone E := by
    intro T₁ T₂ hT ω ⟨n, hn, hzn⟩
    exact ⟨n, hn.trans hT, hzn⟩
  have hunion : {ω | ∃ t : ℕ, a ≤ Z t ω} = ⋃ T : ℕ, E T := by
    ext ω
    simp only [mem_setOf_eq, mem_iUnion, E]
    exact ⟨fun ⟨t, ht⟩ => ⟨t, t, le_rfl, ht⟩, fun ⟨_, n, _, hn⟩ => ⟨n, hn⟩⟩
  rw [hunion]
  exact measure_iUnion_le_of_monotone ν hmono
    (fun T => ville_finite_expectation ν 𝓕 Z hZ hpos a ha T)

/-- Infinite-horizon Ville's inequality for a nonnegative supermartingale with `𝔼[Z_0] ≤ 1`. -/
theorem ville_infinite_one (𝓕 : Filtration ℕ m₀) (Z : ℕ → Ω → ℝ)
    (hZ : Supermartingale Z 𝓕 ν) (hpos : ∀ n ω, 0 ≤ Z n ω)
    (hinit : ∫ ω, Z 0 ω ∂ν ≤ 1) (a : ℝ) (ha : 0 < a) :
    ν {ω | ∃ t : ℕ, a ≤ Z t ω} ≤ ENNReal.ofReal (1 / a) := by
  refine (ville_infinite ν 𝓕 Z hZ hpos a ha).trans (ENNReal.ofReal_le_ofReal ?_)
  exact div_le_div_of_nonneg_right hinit ha.le

section Peeling

/-- The `k`-th dyadic time block `[2^k, 2^(k+1))`. -/
def dyadicBlock (k : ℕ) : Set ℕ := {t : ℕ | 2 ^ k ≤ t ∧ t < 2 ^ (k + 1)}

/-- Every positive integer `t ≥ 1` belongs to the dyadic block `k = Nat.log 2 t`. -/
lemma mem_dyadicBlock_log {t : ℕ} (ht : 1 ≤ t) : t ∈ dyadicBlock (Nat.log 2 t) := by
  exact ⟨Nat.pow_log_le_self 2 (by omega), Nat.lt_pow_succ_log_self (by decide) t⟩

/-- Every positive integer `t ≥ 1` belongs to some dyadic block `[2^k, 2^(k+1))`. -/
lemma exists_mem_dyadicBlock {t : ℕ} (ht : 1 ≤ t) : ∃ k : ℕ, t ∈ dyadicBlock k :=
  ⟨Nat.log 2 t, mem_dyadicBlock_log ht⟩

/-- The union of all dyadic blocks `[2^k, 2^(k+1))` is `[1, ∞)`. -/
theorem iUnion_dyadicBlock : (⋃ k : ℕ, dyadicBlock k) = {t : ℕ | 1 ≤ t} := by
  ext t
  simp only [mem_iUnion, dyadicBlock, mem_setOf_eq]
  constructor
  · rintro ⟨k, hk, _⟩
    exact (Nat.one_le_two_pow).trans hk
  · intro ht
    exact exists_mem_dyadicBlock ht

/-- General dyadic peeling union bound: the measure of an all-time failure event over `t ≥ 1`
is bounded by the sum of measures over dyadic blocks `[2^k, 2^(k+1))`. -/
theorem peeling_dyadic_measure_le (Bad : ℕ → Ω → Prop) :
    ν {ω | ∃ t ≥ 1, Bad t ω} ≤
      ∑' k : ℕ, ν {ω | ∃ t, 2 ^ k ≤ t ∧ t < 2 ^ (k + 1) ∧ Bad t ω} := by
  have hsub : {ω | ∃ t ≥ 1, Bad t ω} ⊆
      ⋃ k : ℕ, {ω | ∃ t, 2 ^ k ≤ t ∧ t < 2 ^ (k + 1) ∧ Bad t ω} := by
    rintro ω ⟨t, ht, hbad⟩
    obtain ⟨k, hk1, hk2⟩ := exists_mem_dyadicBlock ht
    exact mem_iUnion.mpr ⟨k, t, hk1, hk2, hbad⟩
  exact (measure_mono hsub).trans (measure_iUnion_le _)

/-- Dyadic peeling with real summable block failure budgets `δ k`:
if each dyadic block `[2^k, 2^(k+1))` fails with probability at most `δ k`,
then the time-uniform failure probability over all `t ≥ 1` is at most `∑' k, δ k`. -/
theorem peeling_dyadic_ofReal_le (Bad : ℕ → Ω → Prop) (δ : ℕ → ℝ)
    (hδ_nonneg : ∀ k, 0 ≤ δ k) (hδ_sum : Summable δ)
    (hblock : ∀ k, ν {ω | ∃ t, 2 ^ k ≤ t ∧ t < 2 ^ (k + 1) ∧ Bad t ω} ≤ ENNReal.ofReal (δ k)) :
    ν {ω | ∃ t ≥ 1, Bad t ω} ≤ ENNReal.ofReal (∑' k : ℕ, δ k) := by
  calc
    ν {ω | ∃ t ≥ 1, Bad t ω} ≤
        ∑' k : ℕ, ν {ω | ∃ t, 2 ^ k ≤ t ∧ t < 2 ^ (k + 1) ∧ Bad t ω} :=
      peeling_dyadic_measure_le ν Bad
    _ ≤ ∑' k : ℕ, ENNReal.ofReal (δ k) := ENNReal.tsum_le_tsum hblock
    _ = ENNReal.ofReal (∑' k : ℕ, δ k) := (ENNReal.ofReal_tsum_of_nonneg hδ_nonneg hδ_sum).symm

/-- Dyadic peeling for a real process `X` against a time-varying boundary `B : ℕ → ℝ`
lower-bounded on each dyadic block `[2^k, 2^(k+1))` by a block threshold `B_block k`. -/
theorem peeling_dyadic_envelope (X : ℕ → Ω → ℝ) (B B_block δ : ℕ → ℝ)
    (hB : ∀ k t, 2 ^ k ≤ t → t < 2 ^ (k + 1) → B_block k ≤ B t)
    (hδ_nonneg : ∀ k, 0 ≤ δ k) (hδ_sum : Summable δ)
    (hblock : ∀ k, ν {ω | ∃ t, 2 ^ k ≤ t ∧ t < 2 ^ (k + 1) ∧ B_block k < X t ω} ≤
      ENNReal.ofReal (δ k)) :
    ν {ω | ∃ t ≥ 1, B t < X t ω} ≤ ENNReal.ofReal (∑' k : ℕ, δ k) := by
  apply peeling_dyadic_ofReal_le ν (fun t ω => B t < X t ω) δ hδ_nonneg hδ_sum
  intro k
  refine (measure_mono ?_).trans (hblock k)
  rintro ω ⟨t, hk1, hk2, hX⟩
  exact ⟨t, hk1, hk2, (hB k t hk1 hk2).trans_lt hX⟩

/-- Countable-horizon union bound with summable real failure budgets `δ T`. -/
theorem countable_horizon_union_ofReal (Bad : ℕ → Set Ω) (δ : ℕ → ℝ)
    (hδ_nonneg : ∀ T, 0 ≤ δ T) (hδ_sum : Summable δ)
    (hbound : ∀ T, ν (Bad T) ≤ ENNReal.ofReal (δ T)) :
    ν (⋃ T : ℕ, Bad T) ≤ ENNReal.ofReal (∑' T : ℕ, δ T) := by
  calc
    ν (⋃ T : ℕ, Bad T) ≤ ∑' T : ℕ, ν (Bad T) := measure_iUnion_le Bad
    _ ≤ ∑' T : ℕ, ENNReal.ofReal (δ T) := ENNReal.tsum_le_tsum hbound
    _ = ENNReal.ofReal (∑' T : ℕ, δ T) := (ENNReal.ofReal_tsum_of_nonneg hδ_nonneg hδ_sum).symm

end Peeling

end
end LeanKit.Probability.TimeUniform


==> anc/lean/README.md <==
# Lean 4 formalization: last iterate of clipped SGD under heavy-tailed noise

These files accompany the paper *The Cost of an Unknown Horizon for the Last Iterate of Clipped SGD under Heavy-Tailed Noise*. They contain a Lean 4 formalization, built on Mathlib, of four results stated in the paper, together with all of their local proof dependencies: the known-horizon bound of Theorem 1, which the paper cites from Jiang, Bai, and Li (2026, Theorem 1), and Theorems 2, 4, and 8. Theorem, equation, and section numbers refer to the arXiv version of the paper.

## What is formalized

| Paper | Result | Lean declaration | File |
|---|---|---|---|
| Theorem 1 | Last-iterate bound for a known horizon: Algorithm 1 satisfies (3) on an event of probability at least $1-\delta$ (see the note on $\ell$ below) | `ClippedSGD.KnownHorizonMain.known_horizon_upper` | `ClippedSGD/KnownHorizonMain.lean` |
| Theorem 2 | Time-uniform upper bound for clipped SGD with the horizon-free schedule of Section 4.1 | `ClippedSGD.AnytimeUpperMain.anytime_upper` | `ClippedSGD/AnytimeUpperMain.lean` |
| Theorem 4 | Time-uniform lower bound for the gradient-only rules of Definition 3 | `ClippedSGD.AnytimeLower.time_uniform_obstruction` | `ClippedSGD/AnytimeLowerMain.lean` |
| Theorem 8 | Momentum lower bound under polynomial forgetting, with constants shared by all dimensions | `ClippedSGD.MomentumMain.main_obstruction` | `ClippedSGD/MomentumMain.lean` |

The other results of the paper are not formalized.

## Checking the proofs

Requirements: Lean 4.19.0 (installed by `elan` from `lean-toolchain`), Git, and Python 3.9 or later. Dependencies are pinned in `lake-manifest.json` (Mathlib commit `c44e0c8ee63ca166450922a373c7409c5d26b00b`); do not run `lake update`. From this directory:

```sh
lake exe cache get    # optional: downloads compiled Mathlib for the pinned commit
python3 verify.py
```

The cache contains only Mathlib and its dependencies; `verify.py` always rebuilds the files of this formalization from source. Without the cache, Mathlib is also compiled from source, which takes much longer.

`verify.py` checks the files against `source-manifest.json` and the dependency checkouts against `lake-manifest.json`, deletes the local build directory, rebuilds all 55 local modules, and runs `Audit.lean`. It passes only if the build reports no `sorry` and the four theorems above, together with 39 intermediate declarations listed in `verification-targets.json`, depend on no axioms other than `propext`, `Classical.choice`, and `Quot.sound`. The receipt and logs are written to `verification-output/`. A fresh copy of these files passed this check on 2026-10-23.

## Reading the formal statements

Lean checks that each statement follows from the definitions. The notes below match the formal statements and the definitions they use with the paper.

### Theorem 1

- **Space.** `E` is any real Hilbert space with its Borel sigma-algebra and a second-countable topology; this includes $\mathbb R^d$.
- **Objective (Assumption 1).** `f` is convex and differentiable, `gradient f` is $L$-Lipschitz (`hlip`), `xstar` is a global minimizer (`hmin`), and $\|x_1-x^\star\|\le R$, with $L,R>0$.
- **Oracle (Assumption 2).** The observations `g` are adapted to the filtration `𝓕`. For $t<T$, conditionally on `𝓕 t`, the observation `g (t+1)` has mean `gradient f` at the actual state `run … (t+1)` (`hmean`) and central $p$th moment at most $\sigma^p$ (`hmoment`). The hypothesis `hpm` states that this central moment is integrable, which follows from Assumption 2; it ensures that Lean's convention for conditional expectations of non-integrable functions plays no role.
- **Algorithm 1.** `run` uses $\ell=\log(6/\delta)$, the threshold $\max\{4LR,\sigma(T/\ell)^{1/p}\}$ (`threshold`, `UpperParameters.lean`), base step $R/(128\lambda\ell)$, steps $\eta(T-t+1)/T$ (`step`, `LinearSchedule.lean`), and clipping `clip Λ g`, which returns $g$ if $\|g\|\le\Lambda$ and $(\Lambda/\|g\|)g$ otherwise (`Clipping.lean`). `iterate` (`UpperRun.lean`) applies the unprojected clipped updates; index $t$ is the paper's $x_t$, and index $0$ repeats $x_1$.
- **Conclusion.** With probability at least $1-\delta$, $f(x_{T+1})-f(x^\star)$ is at most the minimum of the right-hand side of (3), with $\ell=\log(6/\delta)$, and $13LR^2/20$, and $\|x_t-x^\star\|^2<13R^2/10$ for $1\le t\le T+1$ on the same event.
- **Relation to Theorem 1.** The paper states Theorem 1 and Algorithm 1 with $\ell=\log(8/\delta)$, as Jiang, Bai, and Li do. Applying the Lean theorem with confidence parameter $3\delta/4$ gives $\ell=\log(8/\delta)$, the same threshold and step sizes, and probability at least $1-3\delta/4\ge1-\delta$, which is Theorem 1.

### Theorem 2

- **Objective and oracle.** As for Theorem 1: `f` is convex and differentiable with $L$-Lipschitz `gradient f` (`hlip`), `xstar` is a global minimizer (`hmin`), $\|x_1-x^\star\|\le R$ with $L,R>0$, and $\sigma\ge0$. The observations `g` are adapted to `𝓕`; conditionally on `𝓕 t`, `g (t+1)` has mean `gradient f` at the state `anytimeRun … (t+1)` (`hmean`) and central $p$th moment at most $\sigma^p$ (`hmoment`). As for Theorem 1, `hpm` states that this central moment is integrable, which follows from Assumption 2.
- **Schedule.** `anytimeRun` (`AnytimeUpperMain.lean`) starts at $x_1$ and applies $x_{t+1}=x_t-\eta_t\,\mathrm{clip}(g_t,\lambda_t)$ with $\eta_t=(R/Q)c_pt^{-a}/\ell_t^2$ (`anytimeStep`) and $\lambda_t=4Qt^b$ (`anytimeLambda`), where $Q=\max\{LR,\sigma\}$ (`scaleQ`), $\ell_t=\log(100t^2)$ (`ell`), $a=(p+1)/(3p-1)$, and $b=2/(3p-1)$ (`AnytimeParameters.lean`). Neither a horizon nor $\delta$ enters the schedule.
- **Constants.** The paper states that some $c_p$ depending only on $p$ works and gives $D_p=4/c_p$. The Lean statement uses the explicit value of the appendix, `c_p p` $=1/(1000K)$ with $K=2^{20}H_\beta^4$, and `D_p p` $=4/c_p$.
- **Conclusion.** For every $\delta\in(0,1)$, with probability at least $1-\delta$, simultaneously for every $T\ge1$, $f(x_{T+1})-f(x^\star)\le D_pRQ\,T^{-\beta}\iota_T(\delta)^4$ with $\beta=2(p-1)/(3p-1)$ (`betaExp`) and $\iota_T(\delta)=\log(100T^2/\delta)$ (`iota`), and $\|x_{T+1}-x^\star\|^2\le R^2[\log(100/\delta)]^2$ (`confH`). Here `anytimeRun … (T+1)` is the paper's $x_{T+1}$.

### Theorem 4

- **Rules (Definition 3).** A `Rule S` maps the time $t$, the observed gradients up to and including the current one, and a seed in `S` to a response $c_t$ (`AnytimeLowerRule.lean`). The theorem assumes that every response is nonnegative (`Nonnegative`) and that each `R t` is measurable. The state starts at $x_1=0$ and follows $x_{t+1}=x_t-c_tg_t$ (`position`; see `position_zero` and `position_step`). The rule receives no horizon, function values, or information about the instance; $p$ and $\delta$ are fixed before the rule is chosen, so the rule may depend on them.
- **Quantifiers.** For every seed law, every rule, every $1<p\le2$, $0<\delta<1/2$, $C>0$, $m\ge0$, and $r>2(p-1)/(3p-1)$, there are instance parameters for which the properties below hold and the failure probability exceeds $\delta$.
- **Instance.** `InstanceProperties` (`AnytimeLowerInstance.lean`, with the losses defined in `HingeGeometry.lean`) states that the population and sample losses are one-dimensional, convex, and globally 1-smooth and attain their minima; that the population minimizer $y$ satisfies $|y-0|\le1$; and that each sample gradient equals the population gradient plus a two-valued noise that is driven by i.i.d. Bernoulli samples, is centered, and has $p$th absolute moment at most one. They are part of the conclusion of the theorem, so they are proved for the instance it constructs. From them, `InstanceProperties.fresh_oracle` (`AnytimeLowerFresh.lean`) derives Assumption 2 in its conditional form: integrated over any event of the history, including the seed, the noise at a query point that depends on the history has mean zero and $p$th absolute moment at most the probability of the event.
- **Failure event.** `paperFailure` (`AnytimeLowerTransfer.lean`) is the event that $f(x_{t+1})-f^\star>Ct^{-r}(\log(et))^m$ for some $t\ge1$, as in (9). Under the product of the i.i.d. sample law and the seed law, it has probability strictly greater than $\delta$, and it is proved to be measurable.

### Theorem 8

- **Controllers (Section 6.2).** `R d` is a controller in dimension $d$. At time $t$ it maps the gradient transcript, including the current gradient, and a seed to a momentum coefficient $\beta_t$ (Lean field `damping`), a step size $\eta_t$ (field `gain`), and a clipping scale $c_t$. The recursion (`MomentumRun.lean`) starts from zero position and velocity and sets $v_{t+1}=\beta_tv_t+c_tg_t$ and $x_{t+1}=x_t-\eta_tv_{t+1}$, as in (14). A scale $c_t\in[0,1]$ represents every radial clipping threshold.
- **Common constants (17).** `UniformControls` fixes constants $\rho>0$, $a\in[0,1)$, $H,h\ge0$, and $t_0$ for all dimensions, histories, and seeds, and requires $0\le\beta_t<1$, $0\le c_t\le1$, $0\le\eta_t\le H(t+2)^h$, and $\beta_t\le1-\rho(t+2)^{-a}$ for $t\ge t_0$. Lean time starts at $0$, so $t+2$ corresponds to the paper's $1+t$.
- **Conclusion.** For $1<p\le2$, $C>0$, $k\ge0$, and $r>\max\{2(p-1)/(3p-1),a\}$ (the Lean statement writes $2(p-1)/(3p-1)$ as `betaExponent p`, and `betaExponent_formula` proves the identity), there are a dimension, a finite prefix $N$, and an i.i.d. instance such that, with probability greater than $\delta$, some $t\le N$ has $f(x_{t+1})-f^\star>Ct^{-r}(\log(et))^k$, as in (18). `LegalInstance` (`MomentumLegalOracle.lean`) states that the population and sample losses are convex and 1-smooth and attain their minima, that a population minimizer lies at distance one from the initial point, and that the noise is additive, centered, and has $p$th norm moment at most one. `Space d` has dimension $d+2$. The Lean statement allows every $\delta<1$ and $\rho>0$, which contains the paper's ranges $\delta\in(0,1/2)$ and $\rho\in(0,1]$.

In both lower bounds, Lean time is zero-based: `position t` is the paper's state $x_{t+1}$, and `position 0` is $x_1=0$.

## License

The files in this directory are released under the Apache License 2.0 (see `LICENSE`). Lean, Mathlib, and the other dependencies are obtained separately under their own licenses.


==> anc/lean/lake-manifest.json <==
{
  "version": "1.1.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "77e08eddc486491d7b9e470926b3dbe50319451a",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "25078369972d295301f5a1e53c3e5850cf6d9d4c",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "e6a9f0f5ee3ccf7443a0070f92b62f8db12ae82b",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c4919189477c3221e6a204008998b0d724f49904",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.57",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5d50b08dedd7d69b3d9b3176e0d58a23af228884",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "fa4f7f15d97591a9cf3aa7724ba371c7fc6dda02",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "f5d04a9c4973d401c8c92500711518f7c656f034",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "02dbd02bc00ec4916e99b04b2245b30200e200d0",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
      "inherited": false,
      "configFile": "lakefile.lean"
    }
  ],
  "name": "clipped_sgd_supplement",
  "lakeDir": ".lake"
}


==> anc/lean/lakefile.toml <==
name = "clipped_sgd_supplement"
version = "1.1.0"
defaultTargets = ["ClippedSGD.KnownHorizonMain", "ClippedSGD.MomentumMain", "ClippedSGD.AnytimeLowerMain", "ClippedSGD.AnytimeUpperMain"]

[[lean_lib]]
name = "LeanKit"

[[lean_lib]]
name = "ClippedSGD"

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "c44e0c8ee63ca166450922a373c7409c5d26b00b"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.19.0


==> anc/lean/provenance.json <==
{
  "schema_version": 1,
  "lean_toolchain": "leanprover/lean4:v4.19.0",
  "mathlib_rev": "c44e0c8ee63ca166450922a373c7409c5d26b00b",
  "terminal_targets": [
    "ClippedSGD.KnownHorizonMain.known_horizon_upper",
    "ClippedSGD.AnytimeLower.time_uniform_obstruction",
    "ClippedSGD.MomentumMain.main_obstruction",
    "ClippedSGD.AnytimeUpperMain.anytime_upper"
  ],
  "local_modules": [
    "ClippedSGD",
    "ClippedSGD.AnytimeLowerEvents",
    "ClippedSGD.AnytimeLowerFresh",
    "ClippedSGD.AnytimeLowerIID",
    "ClippedSGD.AnytimeLowerInstance",
    "ClippedSGD.AnytimeLowerMain",
    "ClippedSGD.AnytimeLowerParameters",
    "ClippedSGD.AnytimeLowerRule",
    "ClippedSGD.AnytimeLowerTransfer",
    "ClippedSGD.AnytimeParameters",
    "ClippedSGD.AnytimeUpperMain",
    "ClippedSGD.ArrivalExpectation",
    "ClippedSGD.Bernoulli",
    "ClippedSGD.Clipping",
    "ClippedSGD.ClippingConditional",
    "ClippedSGD.ContinuousCrossing",
    "ClippedSGD.ContinuousLower",
    "ClippedSGD.EnergyBudget",
    "ClippedSGD.FiniteHorizonPathwise",
    "ClippedSGD.FrozenReference",
    "ClippedSGD.GlobalClipping",
    "ClippedSGD.HingeGeometry",
    "ClippedSGD.KnownHorizonMain",
    "ClippedSGD.LinearSchedule",
    "ClippedSGD.Localization",
    "ClippedSGD.MixedEvents",
    "ClippedSGD.MixedLocalization",
    "ClippedSGD.MixedNoise",
    "ClippedSGD.MixedPathwise",
    "ClippedSGD.MomentumAsymptotics",
    "ClippedSGD.MomentumFiniteLower",
    "ClippedSGD.MomentumGeometry",
    "ClippedSGD.MomentumHorizon",
    "ClippedSGD.MomentumInfiniteIID",
    "ClippedSGD.MomentumLegalOracle",
    "ClippedSGD.MomentumLogWindow",
    "ClippedSGD.MomentumMain",
    "ClippedSGD.MomentumOracle",
    "ClippedSGD.MomentumParameters",
    "ClippedSGD.MomentumProbability",
    "ClippedSGD.MomentumRun",
    "ClippedSGD.MomentumTail",
    "ClippedSGD.Potential",
    "ClippedSGD.PredictableInner",
    "ClippedSGD.ProjectionPulse",
    "ClippedSGD.Radius",
    "ClippedSGD.Resolvent",
    "ClippedSGD.SuffixPotential",
    "ClippedSGD.UpperConcentration",
    "ClippedSGD.UpperNoise",
    "ClippedSGD.UpperParameters",
    "ClippedSGD.UpperRun",
    "LeanKit.Probability.Freedman",
    "LeanKit.Probability.MartingaleConcentration",
    "LeanKit.Probability.TimeUniform"
  ]
}


==> anc/lean/source-manifest.json <==
{
  "schema_version": 1,
  "algorithm": "sha256",
  "scope": "All files in this directory except this manifest",
  "files": {
    "Audit.lean": "4f6eff0b3100d58bb07338e9ebf7f51bf5bf62147c51200285adf090c9caf306",
    "ClippedSGD.lean": "5c233ee6685b53ded55a3471c29a59a160e111b5f872b75dd2557acea05d630f",
    "ClippedSGD/AnytimeLowerEvents.lean": "b5c1bce5fb6296e580153ef54a24602d604c996bdcb78fec94cbfd4b378641a2",
    "ClippedSGD/AnytimeLowerFresh.lean": "2b076667dd7c39714cbaf46afc21593465882f99d5e60fbadb3f60267d08c792",
    "ClippedSGD/AnytimeLowerIID.lean": "b7f9c14a0cd4a19be23efe0d689928e4544b3f833be2d99f6209d03655a61acd",
    "ClippedSGD/AnytimeLowerInstance.lean": "a0f457d73103d05d9d44b34a010896e418de3518eca0c3a926c114fa8ae94021",
    "ClippedSGD/AnytimeLowerMain.lean": "937c5ea25108d4a43614c0f258a413a77a7699cadb3756e3793c57451a3a74ee",
    "ClippedSGD/AnytimeLowerParameters.lean": "634b9c0ad10055a7223020b1e834b090e0f68a50bbdbd10d0387c70b0a6f82d6",
    "ClippedSGD/AnytimeLowerRule.lean": "6c1a667feeb50e836b6df89925e901c90b962f2cf79e46acadb9a48378d2d874",
    "ClippedSGD/AnytimeLowerTransfer.lean": "8d6cdac0b338886d24c7a37e40ab1094e4b37fe30c3b4a2df2e255e92373fd2e",
    "ClippedSGD/AnytimeParameters.lean": "f2f7c2cc0f7fed74729a3f4729b290c067499a6f19ba7dcb8cef640f3dab8e2e",
    "ClippedSGD/AnytimeUpperMain.lean": "fce2ee3a0e945418383aba4b38e0c023be88f4a5c5db488ab39de3e4f44c573f",
    "ClippedSGD/ArrivalExpectation.lean": "97ce5228c19df0e9623964af04d0c68a44d684aa8a0383445dbe96a8e8f58528",
    "ClippedSGD/Bernoulli.lean": "88bd6028e5a101c781d2cdda079b33d2f2e41ee9eb13056e3aadbc76b2237d27",
    "ClippedSGD/Clipping.lean": "6496669a120f14b2df676c0003927e2a8c122a73bd0fd8886cfc841d4165ab11",
    "ClippedSGD/ClippingConditional.lean": "d648986f322f55db4d765713ffe955520ab39c4bbe05fdd58d12cb70ce1b34dd",
    "ClippedSGD/ContinuousCrossing.lean": "37b6f0a2a65feb5839d1396fcab47feef921b587ec935e2279e4e9841eb0108a",
    "ClippedSGD/ContinuousLower.lean": "cc3dcc0457a1903b4dcf1ddea2471587b53cfc58d7c8a699d922c056c7d86606",
    "ClippedSGD/EnergyBudget.lean": "09d3bfb6d152721674657decc388f08a21ca57621214b07c8cf66b72d11de2f1",
    "ClippedSGD/FiniteHorizonPathwise.lean": "b72ee03fd5d77c020def042088c469e7c2efb5f96c18041a2e4ed795fff5ec5e",
    "ClippedSGD/FrozenReference.lean": "97b07f458ecd8cb2304d04530ec6cab28812a8a135cae5a841b3dde785ad07d6",
    "ClippedSGD/GlobalClipping.lean": "dd26ba09e7d9fdb1cd7fe283dcd0f68db9a7de8f6fe2cb7c4eba2d04bba48ad7",
    "ClippedSGD/HingeGeometry.lean": "ceac7eca849a625ee46f2d7c1ec4536a5750ab7b65b7dbfbecfdcc4e0fa909c1",
    "ClippedSGD/KnownHorizonMain.lean": "02421c8100670f4f934c2b84d5a36e748d4bd03ea76e40d5e79091f9195db364",
    "ClippedSGD/LinearSchedule.lean": "95366874b05637e98d44fa42b947ee15cfb4ada990b876e199bc59b6d66bdb57",
    "ClippedSGD/Localization.lean": "bb87feb13a3eb7fc24087894b85722281f1fbb7f23cc0e1287662e6f658d5334",
    "ClippedSGD/MixedEvents.lean": "d2dd86016016c3165cbe5550396109e8ba29029a51f92db58f4b5174637224c3",
    "ClippedSGD/MixedLocalization.lean": "c5d88e0ac81e8230b7c98d1bdd4ccb64543203f5d9b2cbc1a5c0d942eb2a429b",
    "ClippedSGD/MixedNoise.lean": "4cf47c3cd1359ee45a17182d53b7b654a3c5b61af55cdb2659dce5fb8ec37431",
    "ClippedSGD/MixedPathwise.lean": "3e61b9f06c996e10493ee3a08330767a8a14aaa280e745205b78e3b3bafb8428",
    "ClippedSGD/MomentumAsymptotics.lean": "212c67d8a45497507956cdf36bb245fc09fe28bd293b4dae35e80825e136a2be",
    "ClippedSGD/MomentumFiniteLower.lean": "732d6ec81c1cd6a4f6618a230153aabee0d194c0d0b28e4692ad5ed42e0b9634",
    "ClippedSGD/MomentumGeometry.lean": "60ae32e6ce2537be3c6b3cb198a93cf6f61a45b257c89ede97fd6241c0befcef",
    "ClippedSGD/MomentumHorizon.lean": "87b4e65fc1be9c224907b3c73644d00b0c933cc6451b5808021796930804da3c",
    "ClippedSGD/MomentumInfiniteIID.lean": "d762a66e0c4a8ef3496731abbc538f8493af58110354ee553b776d9afbeb403f",
    "ClippedSGD/MomentumLegalOracle.lean": "c93c2f2ac2516ea6ed52e74dccc0d6e0f01b8c79dd49e52c77a097de181cf9c3",
    "ClippedSGD/MomentumLogWindow.lean": "2b3d13321e0caf859ff5f15827c9957e078c901b112e9deff7b99510d7a6860b",
    "ClippedSGD/MomentumMain.lean": "adbdc06b4719b7d6bcafc41dc86a7ef944474a82b07f753cf5cf60ffd978ed63",
    "ClippedSGD/MomentumOracle.lean": "7f09ac66e518bd411c849aaed7ed4c4782a8e2e695eb3cac01c7512b018abaea",
    "ClippedSGD/MomentumParameters.lean": "ebb5204246a34a0bc88c37139978c1f3ec53dfe65966b6dacff89e2517d74ee7",
    "ClippedSGD/MomentumProbability.lean": "26d4d9b688d631dc368bb50ca1d829f9edafd129af5004c447983d9bdf6ff633",
    "ClippedSGD/MomentumRun.lean": "112531466bcc46b12a1341b6017dfbf82dca99955dd2e2edcd7dcc58b76ae7e5",
    "ClippedSGD/MomentumTail.lean": "7f8b05c92d07ef4156704df7d07999fda1f420f4099dcfa86d2c7e6a9ed92da8",
    "ClippedSGD/Potential.lean": "bb8f3411d3ec8b3ad1940972fc8e89d32220afff7b6c98b7af238c6c1c6fc696",
    "ClippedSGD/PredictableInner.lean": "3c53b16358545938b0e38d3c73e8e8209618e55057c8131f67a7ff049b3ae884",
    "ClippedSGD/ProjectionPulse.lean": "eb1e5b4505e7c13d21fe9bd18c8a0348c9b23c0688c5e59789ec5d16d4a2d395",
    "ClippedSGD/Radius.lean": "daf68feb298c773a04428f6b7221bcbacf51fa375dcf00b8822ce1f3ea097d34",
    "ClippedSGD/Resolvent.lean": "6d36f256767b04aa12b4b4807e37d1713d0e1dc4b31c8b824eff07ee681d9321",
    "ClippedSGD/SuffixPotential.lean": "e6bfff4f7f643e73ddee687af36f8daeb322e290d05446565e7773ca72fb84ec",
    "ClippedSGD/UpperConcentration.lean": "8628a766b7faab3ec7286781225a7bd3204c02178b7905e6fd61471c6c5827d0",
    "ClippedSGD/UpperNoise.lean": "a57ed5917030a5d1377e6dac8c4c475aef48497657f0a9742d15ad59d10fcc57",
    "ClippedSGD/UpperParameters.lean": "49e1fcd71345ca3930c7a490ddf90f70cccabb3e7eec2a9617af10e2e9c341ed",
    "ClippedSGD/UpperRun.lean": "80da7c4cd827422f46f98cdadbf3d7026d6d375b3d3f3054d82d60e5c8957143",
    "LICENSE": "cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30",
    "LeanKit/Probability/Freedman.lean": "8998c11fc08a725072c8804322d6a80fd68a12afb889466e65edcbb693d5e5c1",
    "LeanKit/Probability/MartingaleConcentration.lean": "de6a9ba5f348795c908ac8f41ed657ebf5acc4296c7f241732340977425225b9",
    "LeanKit/Probability/TimeUniform.lean": "fdaceaac104ee5b556247b8f395983a04da6724ecd1eb371e2c40bef41743e21",
    "README.md": "1c72f11f3be6670ba11f8946bf85b723fb00f052ed2127d4347705320b5122dd",
    "lake-manifest.json": "78d0e033b560a850a15f62723d43df721d5b0763ac6788e0ffdb0aa43c80a4ed",
    "lakefile.toml": "8a87a7af2c1dc9b989fb9636555761e5dfb5544b3d1a91052efb6868f77c9806",
    "lean-toolchain": "55e97be96000b5e9e290c9e74482e5e317861499a5540353ce845471bded8cea",
    "provenance.json": "e37eda9b809b6ce9a7e8fef35ce4bcc98f651be1f51a33dcb6d055ac7552a16a",
    "verification-targets.json": "b8316e606cf3a736ed694c66f7ebe99ee3c95b48bd0c2ed12dfcd51189211c13",
    "verify.py": "2e9529c710e80e29f92a733f0c2921439cda7a669ee2087f5fd5ade897d8920f"
  }
}


==> anc/lean/verification-targets.json <==
{
  "schema_version": 1,
  "build_modules": [
    "ClippedSGD.KnownHorizonMain",
    "ClippedSGD.AnytimeLowerMain",
    "ClippedSGD.MomentumMain",
    "ClippedSGD.AnytimeUpperMain"
  ],
  "terminal_targets": [
    "ClippedSGD.KnownHorizonMain.known_horizon_upper",
    "ClippedSGD.AnytimeLower.time_uniform_obstruction",
    "ClippedSGD.MomentumMain.main_obstruction",
    "ClippedSGD.AnytimeUpperMain.anytime_upper"
  ],
  "audit_targets": [
    "ClippedSGD.KnownHorizonMain.known_horizon_upper",
    "ClippedSGD.AnytimeLower.time_uniform_obstruction",
    "ClippedSGD.MomentumMain.main_obstruction",
    "ClippedSGD.AnytimeLower.position_zero",
    "ClippedSGD.AnytimeLower.position_step",
    "ClippedSGD.AnytimeLower.flat_coupling",
    "ClippedSGD.AnytimeLower.overshoot_failure",
    "ClippedSGD.AnytimeLower.endpoint_failure",
    "ClippedSGD.AnytimeLower.frozenReference_eq_flat",
    "ClippedSGD.AnytimeLower.frozenReference_measurable",
    "ClippedSGD.AnytimeLower.crossingJoint_measurable",
    "ClippedSGD.AnytimeLower.continuous_crossing_budget",
    "ClippedSGD.AnytimeLower.progress_budget",
    "ClippedSGD.AnytimeLower.exists_fixed_target_failure",
    "ClippedSGD.AnytimeLower.instance_properties",
    "ClippedSGD.AnytimeLower.InstanceProperties.fresh_oracle",
    "ClippedSGD.AnytimeLower.finite_iid_failure",
    "ClippedSGD.AnytimeLower.finite_to_infinite",
    "ClippedSGD.AnytimeLowerParameters.log_budget_tendsto",
    "ClippedSGD.AnytimeLowerParameters.exists_log_parameters",
    "ClippedSGD.AnytimeLower.time_uniform_finite_prefix",
    "ClippedSGD.MomentumMain.betaExponent_formula",
    "ClippedSGD.MomentumLogWindow.eventually_short_windows",
    "ClippedSGD.MomentumLogWindow.eventually_small_windows",
    "ClippedSGD.MomentumLogWindow.window_damping_lower",
    "ClippedSGD.MomentumLogWindow.exponential_tail",
    "ClippedSGD.MomentumHorizon.arrival_expectation_bound",
    "ClippedSGD.MomentumHorizon.budget_tendsto",
    "ClippedSGD.MomentumHorizon.select_horizon",
    "ClippedSGD.MomentumMain.finite_prefix_rate_failure",
    "ClippedSGD.Potential.recursive_partial_sum_potential",
    "ClippedSGD.MixedEvents.mixed_tail",
    "ClippedSGD.ProjectionPulse.orthogonal_pulse_budget_full",
    "ClippedSGD.AnytimeUpperMain.anytime_upper",
    "ClippedSGD.AnytimeUpperMain.anytime_upper_centered",
    "ClippedSGD.AnytimeUpperMain.anytime_upper_normalized",
    "ClippedSGD.AnytimeUpperMain.anytime_radius_event",
    "ClippedSGD.AnytimeUpperMain.anytime_horizon_event",
    "ClippedSGD.EnergyBudget.energy_budget_finite",
    "ClippedSGD.EnergyBudget.energy_budget_infinite",
    "ClippedSGD.GlobalClipping.global_clipping_estimates",
    "ClippedSGD.SuffixPotential.potential_endpoint_bound",
    "LeanKit.Probability.Freedman.freedman_infinite"
  ]
}


==> anc/lean/verify.py <==
#!/usr/bin/env python3
"""Rebuild every local proof module and audit the selected terminal declarations."""
import argparse
import hashlib
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent
CONFIG = json.loads((ROOT / "verification-targets.json").read_text())
TARGETS = CONFIG["audit_targets"]
TERMINALS = CONFIG["terminal_targets"]
ALLOWED = {"propext", "Classical.choice", "Quot.sound"}

def digest(path):
    h = hashlib.sha256()
    with path.open("rb") as f:
        for block in iter(lambda: f.read(1048576), b""):
            h.update(block)
    return h.hexdigest()

def run(args, cwd=ROOT):
    p = subprocess.run(args, cwd=cwd, text=True, stdout=subprocess.PIPE,
                       stderr=subprocess.STDOUT)
    if p.returncode:
        raise RuntimeError("Command failed: " + " ".join(args) + "\n" + p.stdout)
    return p.stdout

def verify_sources():
    expected = json.loads((ROOT / "source-manifest.json").read_text())["files"]
    for name in expected:
        p = ROOT / name
        if Path(name).is_absolute() or ".." in Path(name).parts or p.is_symlink():
            raise RuntimeError("Unsafe source manifest path: " + name)
    actual = {name: digest(ROOT / name) for name in expected}
    included = {p.relative_to(ROOT).as_posix() for p in ROOT.rglob("*") if p.is_file()
                and not any(x in {".lake", ".git", "__pycache__", "verification-output"}
                            or x.startswith(".")
                            for x in p.relative_to(ROOT).parts)
                and p.name != "source-manifest.json"}
    if included != set(expected):
        raise RuntimeError("Manifest file-set mismatch: " + repr(included.symmetric_difference(expected)))
    if actual != expected:
        raise RuntimeError("Packaged source integrity check failed")
    return actual

def dependencies():
    lock = json.loads((ROOT / "lake-manifest.json").read_text())
    result = []
    for spec in lock["packages"]:
        repo = ROOT / lock["packagesDir"] / spec["name"]
        if repo.is_symlink():
            raise RuntimeError("Dependency checkout must be a real directory: " + spec["name"])
        head = run(["git", "rev-parse", "HEAD"], repo).strip()
        dirty = run(["git", "status", "--porcelain", "--untracked-files=no"], repo)
        untracked = run(["git", "ls-files", "--others", "--exclude-standard"], repo).splitlines()
        if any(name.endswith(".lean") for name in untracked):
            raise RuntimeError("Untracked dependency Lean source: " + spec["name"])
        if head != spec["rev"] or dirty:
            raise RuntimeError("Dependency differs from lock: " + spec["name"])
        result.append({"name": spec["name"], "revision": head, "tracked_clean": True})
    return result

def cache_fingerprint():
    # Fingerprints of the reused dependency binaries (compiled Mathlib and its dependencies).
    records = {}
    for p in sorted((ROOT / ".lake/packages").glob("*/.lake/build/lib/lean/**/*.olean")):
        records[p.relative_to(ROOT / ".lake/packages").as_posix()] = digest(p)
    payload = json.dumps(records, sort_keys=True, separators=(",", ":")).encode()
    return {"olean_count": len(records), "sha256_of_path_hash_map": hashlib.sha256(payload).hexdigest()}

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", default="verification-output", help="receipt/log output directory")
    args = parser.parse_args()
    output = Path(args.output).resolve()
    output.mkdir(parents=True, exist_ok=True)
    receipt = {"schema_version": 1, "mechanical_status": "FAIL",
               "targets": TARGETS, "terminal_targets": TERMINALS, "allowed_axioms": sorted(ALLOWED),
               "semantic_status": "This script checks mechanics only; README.md lists the statements and definitions to compare with the paper."}
    started = time.monotonic()
    try:
        before = verify_sources()
        receipt["source_files"] = before
        receipt["source_manifest_sha256"] = digest(ROOT / "source-manifest.json")
        # Lake resolves missing packages from the included lock; never lake update.
        version = run(["lake", "env", "lean", "--version"]).strip()
        if "version 4.19.0," not in version:
            raise RuntimeError("Expected Lean 4.19.0: " + version)
        receipt["lean_version"] = version
        receipt["dependencies_before"] = dependencies()
        receipt["dependency_cache_before"] = cache_fingerprint()
        build_dir = ROOT / ".lake/build"
        if build_dir.is_symlink():
            raise RuntimeError("Local build directory must not be a symlink")
        if build_dir.exists():
            shutil.rmtree(build_dir)
        receipt["local_build_directory_absent_before_build"] = not build_dir.exists()
        if any(ROOT.glob("ClippedSGD/**/*.olean")) or (ROOT / "ClippedSGD.olean").exists():
            raise RuntimeError("Unexpected in-source compiled local module")
        modules = json.loads((ROOT / "provenance.json").read_text())["local_modules"]
        cmd = ["lake", "build"] + CONFIG["build_modules"]
        print(f"Rebuilding all {len(modules)} local modules from source...", flush=True)
        build_log = run(cmd)
        (output / "build.log").write_text(build_log)
        if re.search(r"\bdeclaration uses ['\"]sorry['\"]", build_log):
            raise RuntimeError("Build contains a sorry warning")
        built = {}
        for module in modules:
            p = build_dir / "lib/lean" / (module.replace(".", "/") + ".olean")
            if not p.is_file():
                raise RuntimeError("Local module was not rebuilt: " + module)
            built[module] = digest(p)
        receipt["local_modules_rebuilt"] = built
        receipt["build_command"] = cmd
        audit = run(["lake", "env", "lean", "Audit.lean"])
        (output / "audit.log").write_text(audit)
        results = {}
        for target in TARGETS:
            match = re.search(r"'" + re.escape(target) + r"' depends on axioms: \[([^\]]*)\]", audit)
            if not match:
                raise RuntimeError("Missing declaration/recursive axiom output: " + target)
            axioms = {x.strip() for x in match.group(1).split(",") if x.strip()}
            if not axioms <= ALLOWED:
                raise RuntimeError("Unapproved axiom dependencies: " + repr(axioms - ALLOWED))
            # #check output starts with the constant's full name.
            if not re.search(r"(?m)^" + re.escape(target) + r"(?:\s|\.)", audit):
                raise RuntimeError("Missing #check output: " + target)
            results[target] = {"check": "PASS", "recursive_axioms": sorted(axioms), "status": "PASS"}
        receipt["declaration_results"] = results
        receipt["audit_command"] = ["lake", "env", "lean", "Audit.lean"]
        receipt["dependencies_after"] = dependencies()
        receipt["dependency_cache_after"] = cache_fingerprint()
        receipt["dependency_cache_changed"] = (receipt["dependency_cache_after"] != receipt["dependency_cache_before"])
        if verify_sources() != before:
            raise RuntimeError("Source inputs changed during verification")
        receipt["changed_inputs"] = []
        receipt["mechanical_status"] = "PASS"
        receipt["build_log_sha256"] = digest(output / "build.log")
        receipt["audit_log_sha256"] = digest(output / "audit.log")
        print(f"PASS: {len(TERMINALS)} terminal declarations and {len(TARGETS)} recursive audits; standard axioms only.", flush=True)
    except Exception as e:
        receipt["error"] = str(e)
        print(str(e), file=sys.stderr)
    finally:
        receipt["elapsed_seconds"] = round(time.monotonic() - started, 3)
        (output / "receipt.json").write_text(json.dumps(receipt, indent=2) + "\n")
    return 0 if receipt["mechanical_status"] == "PASS" else 1

if __name__ == "__main__":
    sys.exit(main())

